Application of object-oriented programming in a time-dependent density-functional theory calculation of exciton binding energies

This paper discusses the benefits of object-oriented programming to scientific computing, using our recent calculations of exciton binding energies with time-dependent density-functional theory (arXiv: 1302.6972) as a case study. We find that an object-oriented approach greatly facilitates the development, the debugging, and the future extension of the code by promoting code reusing. We show that parallelism is added easily in our code in a object-oriented fashion with ScaLAPACK, Boost::MPI and OpenMP.

==> supplemental/bands.cpp <==
#include "defines.h"

#include <algorithm>
#include <cstdio>
#include <iostream>
#include <iomanip>
#include <fstream>
#include <sstream>
#include <limits>
#include <exception>

#include <math.h>

#include <gsl/gsl_math.h>

#include "bands.h"
#include "io.h"

namespace exciton{

using std::range_error; using std::runtime_error; using std::logic_error; using std::min_element; using std::find;
using std::endl; using std::getchar; using std::setw; using std::exception; using std::flush;
using std::ios_base; using std::setiosflags; using std::ostringstream; using std::vector; using std::string;
using std::istringstream; using std::abs; using std::swap; using std::auto_ptr; using std::string;
using std::numeric_limits; using std::ostream; using std::istream; using std::ifstream;

BandData :: BandData(const vecttri& LatticeVector_val, const vectatom& AtomPosition_val,
 unsigned HOMO_val, unsigned vBandMin_val, unsigned cBandMax_val, unsigned IBZkpoints_val,
 double scissor_val) :
 LatticeVector(LatticeVector_val), AtomPosition(AtomPosition_val), HOMO(HOMO_val),
 vBandMin(vBandMin_val), cBandMax(cBandMax_val), IBZkpoints(IBZkpoints_val), scissor_shift(scissor_val)
{
	CellVolume = CalculateCellVolume(LatticeVector);

	ConstructReciLatticeVector(LatticeVector,ReciLatticeVector);

	checkValidity();
}

BandData :: BandData(const BandData& inst) :
 LatticeVector(inst.LatticeVector), ReciLatticeVector(inst.ReciLatticeVector), AtomPosition(inst.AtomPosition),
 CellVolume(inst.CellVolume), HOMO(inst.HOMO), vBandMin(inst.vBandMin),
 cBandMax(inst.cBandMax), IBZkpoints(inst.IBZkpoints), scissor_shift(inst.scissor_shift),
 kGridIBZ(inst.kGridIBZ), kWeightIBZ(inst.kWeightIBZ)
{
	IBZBandEnergies = inst.IBZBandEnergies;
	IBZBlochFunctionsPW = inst.IBZBlochFunctionsPW;
	checkValidity();
}

BandData :: ~BandData()
{
}

void BandData :: ClearData()
{
	kGridIBZ.clear();
	kWeightIBZ.clear();
	IBZBandEnergies.clear();
	IBZBlochFunctionsPW.clear();
}

BandData& BandData :: operator=(const BandData& inst)
{
	if(this == &inst) return *this; // assignment from self

	// Don't need to check the validity, since we are copying from another object.
	LatticeVector = inst.LatticeVector; ReciLatticeVector = inst.ReciLatticeVector;
	AtomPosition = inst.AtomPosition;
	CellVolume = inst.CellVolume; HOMO = inst.HOMO;
	vBandMin = inst.vBandMin; cBandMax = inst.cBandMax;

	IBZkpoints = inst.IBZkpoints; scissor_shift = inst.scissor_shift;

	kGridIBZ = inst.kGridIBZ;
	kWeightIBZ = inst.kWeightIBZ;
	IBZBandEnergies = inst.IBZBandEnergies;
	IBZBlochFunctionsPW = inst.IBZBlochFunctionsPW;

	return *this;
}

void BandData :: AutoScissor(double expected_gap, double KS_gamma_gap)
{
	SetScissorShift(0);
	t_GapInfo gap = GetKSgap(KS_gamma_gap);

	SetScissorShift(expected_gap - gap.omega_KSgap);
}

unsigned BandData :: kpointIBZToIndex(const tripdbl& kpoint) const
{
	vecttri_cit i;
	unsigned ind;

	for( i=kGridIBZ.begin(), ind=0; i!=kGridIBZ.end(); ++i, ++ind )
	{
		if( *i == kpoint ) return ind;
	}

	throw range_error(ErrorWithClassData(ERRMSG_BANDDATA_kpointToIndex_NOTFOUND,kpoint)); return 0;
}

double BandData :: GetOrbitalEnergyIBZ(unsigned band, unsigned IBZk, bool withScissor) const
{
	if(IBZk >= IBZkpoints) throw range_error(ErrorWithData(ERRMSG_BANDDATA_GetOrbitalEnergyIBZ_KTOOLARGE,IBZk));

	if( (band<vBandMin) || (band>cBandMax) ) throw range_error(ErrorWithData(ERRMSG_BANDDATA_GetOrbitalEnergyIBZ_BANDNOTFOUND,band));

	// shift the energies of conduction bands upwards as required by scissor_shift
	return IBZBandEnergies.at(BandToIndex(band)).at(IBZk) + ( (withScissor && band>HOMO) ? scissor_shift : 0 );
}

BandData::t_GapInfo BandData :: GetKSgap(double KS_gamma_gap) const
{
	t_GapInfo res;

	res.omega_KSgap = numeric_limits<double>::max();
	res.KSgap_IBZk = tripdbl_zero;

	if(isZero(KS_gamma_gap))
	{
		for(unsigned IBZk=0; IBZk<IBZkpoints; ++IBZk)
		{
			double omega = GetOrbitalEnergyIBZ(HOMO+1,IBZk) - GetOrbitalEnergyIBZ(HOMO,IBZk);
			if(res.omega_KSgap > omega)
			{
				res.omega_KSgap = omega;
				res.KSgap_IBZk = GetkpointIBZ(IBZk);
			}
		}
	}
	else
	{
		res.omega_KSgap = KS_gamma_gap + GetScissorShift();
	}

	return res;
}

const vectwfk_pw& BandData :: GetBlochFunctionPWIBZ(unsigned band, unsigned IBZk) const
{
	if(IBZk >= IBZkpoints) throw range_error(ErrorWithData(ERRMSG_BANDDATA_GetBlochFunctionPWIBZ_KTOOLARGE,IBZk));

	if( (band<vBandMin) || (band>cBandMax) ) throw range_error(ErrorWithData(ERRMSG_BANDDATA_GetBlochFunctionPWIBZ_BANDNOTFOUND,band));

	return IBZBlochFunctionsPW.at(BandToIndex(band)).at(IBZk);
}

complexdbl BandData :: GetBlochFunctionPWIBZ_at_r(unsigned band, unsigned IBZk, const tripdbl& rvect) const
{
	const vectwfk_pw& pwbf = GetBlochFunctionPWIBZ(band,IBZk);

	vectwfk_pw_cit iter;
	complexdbl result(complexdbl_zero);
	for(iter=pwbf.begin(); iter!=pwbf.end(); ++iter)
	{
		const tripint& Gint = iter->first;
		tripdbl Gvect = red2cart(triplet_int2dbl(Gint),ReciLatticeVector);
		result += (iter->second) * exp(complexdbl(0,inner_prod(Gvect,rvect)));
	}

	result /= sqrt(CellVolume);

	return result;
}

complexdbl BandData :: GetBlochFunctionPWIBZ_at_r_reduced(unsigned band, unsigned IBZk, const tripdbl& rred) const
{
	return GetBlochFunctionPWIBZ_at_r(band,IBZk,red2cart(rred,LatticeVector));
}

ostream& BandData :: OutputInfo(ostream& os) const
{
	os << ForDisplay;

	os << "BandData:OutputInfo: NOTE: everything is in atomic units.\n";
	os << "3 Lattice vectors:\n " << setw(display_dblwidth) << LatticeVector[0] << "\n " << setw(display_dblwidth) << LatticeVector[1] << "\n " << setw(display_dblwidth) << LatticeVector[2] << '\n';
	os << "3 Reciprocal lattice vectors:\n " << setw(display_dblwidth) << ReciLatticeVector[0] << "\n " << setw(display_dblwidth) << ReciLatticeVector[1] << "\n " << setw(display_dblwidth) << ReciLatticeVector[2] << '\n';
	os << "Total number of species: " << AtomPosition.size() << '\n';
	for(vectatom_cit iter=AtomPosition.begin(); iter!=AtomPosition.end(); ++iter)
	{
		os << "\tNuclear charge: " << setw(display_intwidth) << iter->first << '\n';
		for(vector<tripdbl>::const_iterator atomit=iter->second.begin();atomit!=iter->second.end();++atomit)
			os << "\tPosition: " << *atomit << '\n';
	}
	os << "Calculated cell volume: " << setw(display_dblwidth) << CellVolume << '\n';
	os << "HOMO is the " << setw(display_intwidth) << HOMO << "th band. TDDFT calculation will consider valence bands from " << setw(display_intwidth) << GetvBandMin() << " to " << setw(display_intwidth) << HOMO << ", and conduction bands from " << setw(display_intwidth) << HOMO+1 << " to " << setw(display_intwidth) << GetcBandMax() << ".\n";
	os << "Number of k points in IBZ: " << setw(display_intwidth) << IBZkpoints << '\n';
	os << "The conduction band energies will be shifted up by " << setw(display_dblwidth) << scissor_shift << ".\n";

	return os;
}

void BandData :: NormalizeIBZBlochFunctions()
{
	// Normalize the BlochFunctions to 1 within 1 unit cell.
	// Definitions are:
	//	\psi_{i,k}(r) = 1/\sqrt{Ncell} u_{i,k}(r)exp(ik.r)
	//	u_{i,k}(r) = 1/\sqrt{Vcell} \sum_G c_{i,k,G} exp(iG.r)

	// At this point, I cannot use Prop_Orbden(uses BZ) yet. So I'll do it manually here.
	for(unsigned band=vBandMin; band<=cBandMax; ++band)
	{
		const unsigned ind = BandToIndex(band);
		// each IBZ k point
		unsigned n;
		#pragma omp parallel for default(none) shared(band,ind) private(n)
		for(n=0; n<IBZkpoints; ++n)
		{
			double norm = 0;
			for(vectwfk_pw_cit iter=IBZBlochFunctionsPW[ind][n].begin();iter!=IBZBlochFunctionsPW[ind][n].end();++iter)
				norm += gsl_pow_2(abs(iter->second));

			const double normcoeff = 1/sqrt(norm);

			for(vectwfk_pw_it iter=IBZBlochFunctionsPW[ind][n].begin(); iter!=IBZBlochFunctionsPW[ind][n].end(); ++iter)
				iter->second *= normcoeff;
		}
	}
}

void BandData :: ConstructTimeReversalSymmetry()
{
	for(unsigned IBZk=0;IBZk<IBZkpoints;++IBZk) // loop over all the old points
	{
		const tripdbl &oldk = kGridIBZ[IBZk];
		tripdbl newk = kred_regularize(-oldk);
		if(find(kGridIBZ.begin(),kGridIBZ.end(),newk)!=kGridIBZ.end()) continue; // already have it

		kGridIBZ.push_back(newk);
		kWeightIBZ.push_back(kWeightIBZ[IBZk] /= 2); // make sure both old and new point have correct weight
		for(unsigned band=vBandMin; band<=cBandMax; ++band) // each band
		{
			const unsigned ind = BandToIndex(band);

			IBZBandEnergies[ind].push_back(IBZBandEnergies[ind][IBZk]); // same energy

			const vectwfk_pw& oldwf = IBZBlochFunctionsPW[ind][IBZk];
			vectwfk_pw newwf;

			for(vectwfk_pw_cit iter=oldwf.begin(); iter!=oldwf.end(); ++iter)
				newwf[-(iter->first)] = conj(iter->second); // C_{i,k,G} = C^*_{i,-k,-G}
			IBZBlochFunctionsPW[ind].push_back(newwf);
		}
	}

	IBZkpoints = kGridIBZ.size(); // old and new points together
}

void BandData :: checkValidity() const
{
	if( (cBandMax <= vBandMin) || (HOMO<vBandMin) || (HOMO>=cBandMax) ) throw runtime_error(Error(ERRMSG_BANDDATA_checkValidity_BANDERROR));
	if( LatticeVector.size() < 3 ) throw runtime_error(Error(ERRMSG_BANDDATA_checkValidity_LATTICEERROR));

	for(vectatom_cit iter=AtomPosition.begin(); iter!=AtomPosition.end(); ++iter)
	 for(vector<tripdbl>::const_iterator atomit=iter->second.begin(); atomit!=iter->second.end(); ++atomit)
		if( (atomit->x()<0)||(atomit->x()>=1)||(atomit->y()<0)||(atomit->y()>=1)||(atomit->z()<0)||(atomit->z()>=1) ) throw range_error(Error(ERRMSG_BANDDATA_checkValidity_ATOMPOSERROR));

	if( IBZkpoints==0 ) throw runtime_error(Error(ERRMSG_BANDDATA_checkValidity_GRIDERROR));
}

istream& operator>>(istream& is, BandData& bands)
{
	ios_base::iostate exception_setting = is.exceptions();
	is.exceptions(ios_base::failbit | ios_base::badbit);
 try{
	is >> ForData;

	bands.LatticeVector.resize(3);
	Read(is,bands.LatticeVector[0]);
	Read(is,bands.LatticeVector[1]);
	Read(is,bands.LatticeVector[2]);
	Read(is,bands.CellVolume);
	Read(is,bands.HOMO);
	Read(is,bands.vBandMin);
	Read(is,bands.cBandMax);
	Read(is,bands.IBZkpoints);

	ConstructReciLatticeVector(bands.LatticeVector,bands.ReciLatticeVector);

	unsigned i,j,k;

	bands.kGridIBZ.resize(bands.IBZkpoints);
	for(i=0; i<bands.IBZkpoints; ++i)
		Read(is,bands.kGridIBZ[i]);

	bands.kWeightIBZ.resize(bands.IBZkpoints);
	for(i=0; i<bands.IBZkpoints; ++i)
		Read(is,bands.kWeightIBZ[i]);

	bands.IBZBlochFunctionsPW.resize(bands.cBandMax-bands.vBandMin+1);
	for(i=bands.vBandMin;i<=bands.cBandMax;++i)
	{
	 const unsigned ind = bands.BandToIndex(i);
	 bands.IBZBlochFunctionsPW[ind].resize(bands.IBZkpoints);
	 for(j=0; j<bands.IBZkpoints; ++j)
	 {
	  unsigned nGvect;
	  Read(is,nGvect);
	  for(k=0; k<nGvect; ++k)
	  {
		tripint Gint;
		complexdbl cg;

		Read(is,Gint); Read(is,cg);
		bands.IBZBlochFunctionsPW[ind][j][Gint]=cg;
	  }
	 }
	}

	bands.IBZBandEnergies.resize(bands.cBandMax-bands.vBandMin+1);
	for(i=bands.vBandMin;i<=bands.cBandMax;++i)
	{
	 const unsigned ind = bands.BandToIndex(i);
	 bands.IBZBandEnergies[ind].resize(bands.IBZkpoints);
	 for(j=0; j<bands.IBZkpoints; ++j)
		Read(is,bands.IBZBandEnergies[bands.BandToIndex(i)][j]);
	}

	bands.checkValidity();

	is.exceptions(exception_setting);
	return is;
 }
 catch(const exception& e)
 {
	Cerr << "Exception within BandData::operator>>. Message: " << e.what() << endl;
	throw runtime_error(Error(ERRMSG_BANDDATA_INPUTOPER_FAIL));
 }
}


ostream& operator<<(ostream& os, const BandData& bands)
{
	os << ForData;
	Print(os<<setw(data_dblwidth),bands.LatticeVector[0]); PrintSpace(os);
	Print(os<<setw(data_dblwidth),bands.LatticeVector[1]); PrintSpace(os);
	Print(os<<setw(data_dblwidth),bands.LatticeVector[2]); PrintSpace(os);
	Print(os<<setw(data_dblwidth),bands.CellVolume); PrintSpace(os);
	Print(os<<setw(data_intwidth),bands.HOMO); PrintSpace(os);
	Print(os<<setw(data_intwidth),bands.vBandMin); PrintSpace(os);
	Print(os<<setw(data_intwidth),bands.cBandMax); PrintSpace(os);
	Print(os<<setw(data_intwidth),bands.IBZkpoints); PrintNewline(os);

	unsigned i,j,k;

	for(i=0; i<bands.IBZkpoints; ++i)
	{
		Print(os<<setw(data_dblwidth),bands.kGridIBZ[i]);
		PrintNewline(os);
	}
	PrintNewline(os);

	for(i=0; i<bands.IBZkpoints; ++i)
	{
		Print(os<<setw(data_dblwidth),bands.kWeightIBZ[i]);
		PrintSpace(os);
	}
	PrintNewline(os);

	for(i=bands.vBandMin;i<=bands.cBandMax;++i)
	{
	 const unsigned ind = bands.BandToIndex(i);
	 for(j=0; j<bands.IBZkpoints; ++j)
	 {
	  const unsigned nGvect = bands.IBZBlochFunctionsPW.at(ind).at(j).size();
	  Print(os<<setw(data_intwidth),nGvect); PrintNewline(os);
	  for(vectwfk_pw_cit iter=bands.IBZBlochFunctionsPW[ind][j].begin(); iter!=bands.IBZBlochFunctionsPW[ind][j].end(); ++iter)
	  {
		Print(os<<setw(data_intwidth),iter->first); PrintSpace(os);
		Print(os<<setw(data_dblwidth),iter->second); PrintNewline(os);
	  }
	  PrintNewline(os);
	 }
	 PrintNewline(os);
	}
	PrintNewline(os);

	for(i=bands.vBandMin;i<=bands.cBandMax;++i)
	{
	 const unsigned ind = bands.BandToIndex(i);
	 for(j=0; j<bands.IBZkpoints; ++j)
	 {
		Print(os<<setw(data_dblwidth),bands.IBZBandEnergies.at(ind).at(j));
		PrintSpace(os);
	 }
	 PrintNewline(os);
	}

	return os;
}

void BandData_ABINIT :: InitializeFromFile(const string& inputfile)
{
	ifstream ifs(inputfile.c_str());
	if(!ifs) throw runtime_error(ErrorWithData(ERRMSG_BANDDATAABINIT_InitializeFromFile_OPENERR,inputfile.c_str()));

	ifs.exceptions(ios_base::badbit | ios_base::failbit | ios_base::eofbit);

	string eigfile;
	vect_n_k_file wffile(cBandMax-vBandMin+1);
	try{
		readline(ifs,eigfile);
		for(unsigned band=vBandMin; band<=cBandMax; ++band)
		{
		 const unsigned ind = BandToIndex(band);
		 wffile[ind].resize(IBZkpoints);
		 for(unsigned n=0; n<IBZkpoints; ++n)
			readline(ifs,wffile[ind][n]);
		}
	}
	catch(...)
	{
		if(ifs.eof()) throw runtime_error(Error(ERRMSG_BANDDATAABINIT_InitializeFromFile_EOF));
		else if(ifs.fail()) throw runtime_error(Error(ERRMSG_BANDDATAABINIT_InitializeFromFile_ERROR));
		else if(ifs.bad()) throw runtime_error(Error(ERRMSG_BANDDATAABINIT_InitializeFromFile_BADFILE));
		else throw;
	}

	Readfiles(eigfile,wffile);
	checkValidity();
}

// It need to construct kGrid, rGrid, kWeight, BandWavefunctions, BandEnergies.
void BandData_ABINIT :: Readfiles(const string& eigfile, const vect_n_k_file& wffile)
{
	// check number of wavefunction files
	if(wffile.size() != (cBandMax-vBandMin+1)) throw runtime_error(Error(ERRMSG_BANDDATAABINIT_Readfiles_NOTENOUGHWF));
	vect_n_k_file_cit itest;
	for(itest=wffile.begin(); itest!=wffile.end(); ++itest)
		if(itest->size() != IBZkpoints) throw runtime_error(Error(ERRMSG_BANDDATAABINIT_Readfiles_NOTENOUGHWF));

	// Read the EIG file
	ifstream ifs(eigfile.c_str());
	if(!ifs) throw runtime_error(ErrorWithData(ERRMSG_BANDDATAABINIT_Readfiles_EIGOPENFAIL,eigfile.c_str()));

	ClearData(); // in case this is not the first read

	char buf[bufsize];
	istringstream iss;
	string sbuf, tmpword;

	ifs.exceptions(ios_base::badbit | ios_base::failbit | ios_base::eofbit);
	iss.exceptions(ios_base::badbit | ios_base::failbit);
	try
	{
		// First, skip the first line if this is a SCF calculation
		// e.g. " Fermi (or HOMO) energy (hartree) =   0.19383   Average Vxc (hartree)=  -0.35554"
		ifs >> tmpword;
		if(tmpword == "Fermi") ifs.ignore(bufsize,'\n');
		else ifs.putback('a'); // if this is not a SCF calculation, put back a random character to
				       // compensate the previous extraction, otherwise the format won't match

		// In the second line, check number of IBZ k points
		// e.g. " Eigenvalues (hartree) for nkpt=   2  k points:"
		ifs.getline(buf,bufsize);

		unsigned check_IBZkpoints;

		sbuf = buf;
		iss.str(sbuf);
		iss >> tmpword >> tmpword >> tmpword;
		iss.ignore(6); // (space)nkpt=
		iss >> check_IBZkpoints;

		if(check_IBZkpoints != IBZkpoints) throw runtime_error(ErrorWith2Data(ERRMSG_BANDDATAABINIT_Readfiles_NIBZFAIL,IBZkpoints,check_IBZkpoints));

		kWeightIBZ.resize(IBZkpoints);
		kGridIBZ.resize(IBZkpoints);

		// now begin reading each IBZ k point, construct kGrid, kWeight, BandEnergies
		IBZBandEnergies.resize(cBandMax-vBandMin+1);

		vector<double> engs;
		for(unsigned n=0; n<IBZkpoints; ++n)
		{
			ifs.getline(buf,bufsize);
			// e.g. " kpt#   1, nband=  5, wtk=  0.75000, kpt= -0.2500  0.5000  0.0000 (reduced coord)"
			sbuf = buf;
			iss.clear(); iss.str(sbuf);

			unsigned kpt, nband;
			double wtk;
			tripdbl kvect;

			iss.ignore(5); // (space)kpt#
			iss >> kpt >> tmpword >> tmpword >> nband >> tmpword >> tmpword >> wtk >> tmpword >> tmpword >> kvect;

			if(kpt!=n+1) throw runtime_error(ErrorWith2Data(ERRMSG_BANDDATAABINIT_Readfiles_KMISMATCH,n+1,kpt));
			if(nband<cBandMax) throw runtime_error(ErrorWith2Data(ERRMSG_BANDDATAABINIT_Readfiles_NOTENOUGHBANDS,nband,cBandMax));

			kWeightIBZ[n] = wtk;
			kGridIBZ[n] = kred_regularize(kvect/*,*p_bz*/);

			// e.g. "  -0.12169  -0.01539   0.08810   0.13897   0.27407", but may be many lines
			if(engs.size() < nband) engs.resize(nband);
			for(unsigned b=0; b<nband; ++b)
				ifs >> engs[b]; // there can be more than 1 line, so read from file directly.
			ifs.getline(buf,bufsize); // change to next line.
			for(unsigned band=vBandMin; band<=cBandMax; ++band)
			{
				const unsigned ind = BandToIndex(band);
				if(IBZBandEnergies[ind].size() < IBZkpoints) IBZBandEnergies[ind].resize(IBZkpoints);
				IBZBandEnergies[ind][n] = engs[band-1];// vBandMin minimal is 1, but engs begin at 0
			}
		}
	}
	catch(...)
	{
		if(ifs.eof()) throw runtime_error(Error(ERRMSG_BANDDATAABINIT_Readfiles_EIGEOF));
		else if(ifs.fail()) throw runtime_error(Error(ERRMSG_BANDDATAABINIT_Readfiles_EIGERROR));
		else if(ifs.bad()) throw runtime_error(Error(ERRMSG_BANDDATAABINIT_Readfiles_BADFILE));
		else if(iss.fail()) throw runtime_error(Error(ERRMSG_BANDDATAABINIT_Readfiles_INTERPRETERROR));
		else if(iss.bad()) throw runtime_error(Error(ERRMSG_BANDDATAABINIT_Readfiles_BADLINE));
		else throw;
	}
	ifs.close();

	// now read the G vector file and coefficient file
	// These files are produced by modified cut3d, and filename is already set.

	try{
		// each band
		IBZBlochFunctionsPW.resize(cBandMax-vBandMin+1);
		for(unsigned band=vBandMin; band<=cBandMax; ++band)
		{
			const unsigned ind = BandToIndex(band);
			IBZBlochFunctionsPW[ind].resize(IBZkpoints);
			// each IBZ k point
			for(unsigned n=0; n<IBZkpoints; ++n)
			{
				string gvec_file(wffile.at(BandToIndex(band)).at(n) + "_gvec"), cg_file(wffile.at(BandToIndex(band)).at(n) + "_cg");

				// read G vectors
				ifs.open(gvec_file.c_str());
				if(!ifs) throw runtime_error(ErrorWithData(ERRMSG_BANDDATAABINIT_Readfiles_WFOPENFAIL,gvec_file.c_str()));

				unsigned nGvects;
				vector<tripint> Gvects;

				ifs >> nGvects;
				for(unsigned g=0; g<nGvects; ++g)
				{
					tripint Gvect;
					ifs >> Gvect;
					Gvects.push_back(Gvect);
				}
				ifs.close();

				// read G coefficients
				ifs.open(cg_file.c_str());
				if(!ifs) throw runtime_error(ErrorWithData(ERRMSG_BANDDATAABINIT_Readfiles_WFOPENFAIL,cg_file.c_str()));

				vector<complexdbl> cg;
				// to see if cg and gvect has same size
				for(unsigned g=0; g<nGvects; ++g)
				{
					double re, im;
					ifs >> re >> im;
					cg.push_back(complexdbl(re,im));
				}
				ifs.close();

				// put together
				for(unsigned g=0; g<nGvects; ++g)
					IBZBlochFunctionsPW[ind][n][Gvects[g]] = cg[g];
			}
		}
	}
	catch(...)
	{
		if(ifs.eof()) throw runtime_error(Error(ERRMSG_BANDDATAABINIT_Readfiles_WFEOF));
		else if(ifs.fail()) throw runtime_error(Error(ERRMSG_BANDDATAABINIT_Readfiles_WFERROR));
		else if(ifs.bad()) throw runtime_error(Error(ERRMSG_BANDDATAABINIT_Readfiles_BADFILE));
		else throw;
	}

	NormalizeIBZBlochFunctions();
	ConstructTimeReversalSymmetry();
}


}


==> supplemental/bands.h <==
#ifndef EXCITON_BANDS_H
#define EXCITON_BANDS_H

#include "defines.h"

#include <iosfwd>
#include <vector>
#include <complex>
#include <exception>
#include <stdexcept>
#include <string>
#include <cstddef>
#include <memory>

#include "util.h"
#include "io.h"

namespace exciton{

class IBZProperties;

class BandData{

	public:
		BandData(const vecttri&, const vectatom&, unsigned, unsigned, unsigned, unsigned, double); // Lattice vector, atom position, HOMO, vBandMin, cBandMax, IBZkpoints, scissor_shift
		BandData(const BandData&);
		virtual ~BandData() = 0;

		BandData& operator=(const BandData&);

		// types
		typedef std::vector<double> vecteng; // energy at each IBZ k
		typedef vecteng::iterator vecteng_it;
		typedef vecteng::const_iterator vecteng_cit;

		typedef std::vector<vectwfk_pw> vectwf_pw; // each element is a different IBZ k
		typedef vectwf_pw::iterator vectwf_pw_it;
		typedef vectwf_pw::const_iterator vectwf_pw_cit;

		typedef std::vector<vectwf_pw> t_bandpw; // each element is a separate band
		typedef t_bandpw::iterator t_bandpw_it;
		typedef t_bandpw::iterator t_bandpw_cit;

		typedef std::vector<vecteng> t_bandeng;
		typedef t_bandeng::iterator t_bandeng_it;
		typedef t_bandeng::const_iterator t_bandeng_cit;

		// initializer. must initialize everything beside those in the constructor.
		virtual void InitializeFromFile(const std::string&) = 0;

		// utility functions
		inline const vecttri& GetLatticeVector() const { return LatticeVector; }
		inline const vecttri& GetReciLatticeVector() const;
		inline double GetCellVolume() const { return CellVolume; }
		inline unsigned GetHOMO() const { return HOMO; }
		inline unsigned GetvBandMin() const { return vBandMin; }
		inline unsigned GetcBandMax() const { return cBandMax; }

		inline const vectatom& GetAtomPosition() const { return AtomPosition; }

		inline unsigned GetOccupation(unsigned band) const { return (band<=HOMO)? 2 : 0; } // 2 for spin

		inline unsigned nIBZkpoints() const { return IBZkpoints; }

		inline double GetScissorShift() const { return scissor_shift; }
		inline void SetScissorShift(double scissor_new) { scissor_shift = scissor_new; }
		void AutoScissor(double, double); // expected_gap, KS_gamma_gap

		inline double GetkWeightIBZ(unsigned IBZk) const { return kWeightIBZ.at(IBZk); }

		inline tripdbl GetkpointIBZ(unsigned) const;

		unsigned kpointIBZToIndex(const tripdbl&) const; // return IBZ, if not found, throw an exception

		double GetOrbitalEnergyIBZ(unsigned, unsigned, bool withScissor = true) const;  // band, IBZkpoint

		struct t_GapInfo
		{
			double omega_KSgap;
			tripdbl KSgap_IBZk;
		};

		t_GapInfo GetKSgap(double) const; // KS_gamma_gap

		// psi_{i,k}(r) = u_{i,k}(r)exp(Ikr), where u is the Bloch function.
		const vectwfk_pw& GetBlochFunctionPWIBZ(unsigned, unsigned) const; // band, IBZkpoint.
		complexdbl GetBlochFunctionPWIBZ_at_r(unsigned, unsigned, const tripdbl&) const; // band, IBZkpoint, r(absolute coordinate).
		complexdbl GetBlochFunctionPWIBZ_at_r_reduced(unsigned, unsigned, const tripdbl&) const; // band, IBZkpoint, r(reduced coordinate, in range [0,1).).
		virtual std::ostream& OutputInfo(std::ostream&) const; // output all human readable stuff

	protected:
		vecttri LatticeVector; // length 3, for 3 prim vectors
		mutable vecttri ReciLatticeVector; // construct from LatticeVector.
						   // mutable since it's not independent.

		vectatom AtomPosition; // in reduced coordinates

		double CellVolume;
		unsigned HOMO,vBandMin,cBandMax; // index of HOMO(LUMO=HOMO+1); [vBandMin,cBandMax] is the range of all the bands considered

		unsigned IBZkpoints; // number of k points in irreducible BZ.

		double scissor_shift; // shift of the energies of the conduction bands

		// NOTE: kGrid is in reduced coordinates.
		vecttri kGridIBZ;

		std::vector<double> kWeightIBZ;

		t_bandeng IBZBandEnergies;
		t_bandpw IBZBlochFunctionsPW; // plane wave representation of all Bloch Functions/Wavefunctions

		// The user should never worry about how data is represented internally. That's why
		// these functions are not public.
		inline unsigned BandToIndex(unsigned band) const;
		inline unsigned IndexToBand(unsigned index) const;

		// these will be used by derived classes to construct all the derived data
		void NormalizeIBZBlochFunctions();
		void ConstructTimeReversalSymmetry(); // double the number of the Bloch functions using
						      // time-reversal symmetry.

		void checkValidity() const; // check whether there are glaring mistakes in parameters(like HOMO<vBandMin), and throw an exception if there are mistakes.

		void ClearData(); //delete all data, prepare to read new data

	friend std::istream& operator>>(std::istream&, BandData&);
	friend std::ostream& operator<<(std::ostream&, const BandData&);

	friend class IBZProperties; // for some properties, only knowing IBZ is enough
};

std::istream& operator>>(std::istream&, BandData&);
std::ostream& operator<<(std::ostream&, const BandData&);

inline const vecttri& BandData :: GetReciLatticeVector() const
{
	if(ReciLatticeVector.size() != 3) ConstructReciLatticeVector(LatticeVector,ReciLatticeVector);

	return ReciLatticeVector;
}

inline tripdbl BandData :: GetkpointIBZ(unsigned IBZk) const
{
	if(IBZk >= IBZkpoints) throw std::range_error(ErrorWithData(ERRMSG_BANDDATA_GetkpointIBZ_OUTOFRANGE,IBZk));
	return kGridIBZ.at(IBZk);
}

inline unsigned BandData :: BandToIndex(unsigned band) const
{
	return band-vBandMin;
}

inline unsigned BandData :: IndexToBand(unsigned index) const
{
	return index+vBandMin;
}


class BandData_ABINIT : public BandData{
	public:
		BandData_ABINIT(vecttri LatticeVector_val, vectatom AtomPosition_val, unsigned HOMO_val, unsigned vBandMin_val, unsigned cBandMax_val, unsigned IBZkpoints_val, double scissor_val) : BandData(LatticeVector_val, AtomPosition_val, HOMO_val, vBandMin_val, cBandMax_val,  IBZkpoints_val, scissor_val) {}

		BandData_ABINIT(const BandData_ABINIT& inst) : BandData(inst) {}
		virtual ~BandData_ABINIT() {}

		using BandData::operator=;

		virtual void InitializeFromFile(const std::string&);
		using BandData :: OutputInfo;
	private:
		BandData_ABINIT();

		typedef std::vector<std::string> vect_k_file; // index is IBZ k point, value is filename
		typedef std::vector<vect_k_file> vect_n_k_file;
		typedef vect_n_k_file::iterator vect_n_k_file_it;
		typedef vect_n_k_file::const_iterator vect_n_k_file_cit;

		void Readfiles(const std::string&, const vect_n_k_file&); // EIG file, wavefunction files(IBZ)
};

}
#endif


==> supplemental/bands_bz.cpp <==
#include "defines.h"

#include <algorithm>
#include <cstdio>
#include <iostream>
#include <iomanip>
#include <utility>

#include <math.h>
#include <gsl/gsl_math.h>
#include <gsl/gsl_matrix.h>
#include <gsl/gsl_permutation.h>
#include <gsl/gsl_linalg.h>
#include <gsl/gsl_blas.h>

#include "bands_bz.h"
#include "glist.h"
#include "io.h"

namespace exciton{

using std::range_error; using std::runtime_error; using std::logic_error; using std::min_element; using std::flush; using std::auto_ptr;
using std::endl; using std::getchar; using std::setw; using std::ios_base; using std::swap; using std::make_pair; using std::vector; using std::string;
using std::ostream;

BandDataBZ :: BandDataBZ(const BandData& IBZdata, int GlistType, const vector<double>& GlistParameters, unsigned vBandMin_new, unsigned cBandMax_new) :
 BandData(IBZdata)
{
	TrimIBZdata(vBandMin_new, cBandMax_new);

	// generate all derived data and check whether everything is ok
	GenerateSymmetries();
	GenerateBZkpoints();
	CheckIBZkWeight();

	GenerateBZBlochFunctions();
	checkValidityBZ();

	// Create the list of allowed G vectors for this band data
	glist = auto_ptr<Glist>( Glist_factory :: CreateGlist_ptr(*this,GlistType,GlistParameters) );
}

BandDataBZ :: BandDataBZ(const BandDataBZ& inst) : BandData(inst),
 SymmetryOperations(inst.SymmetryOperations), BZkpoints(inst.BZkpoints), kGridBZ(inst.kGridBZ),
 ConversionTable(inst.ConversionTable), InvConversionTable(inst.InvConversionTable)
{
	BZBlochFunctionsPW = inst.BZBlochFunctionsPW;

	CheckIBZkWeight();
	checkValidityBZ();

	glist = auto_ptr<Glist>(Glist_factory :: CreateGlist_ptr(*(inst.glist))); // copy the list of allowed G vectors.
}

BandDataBZ :: ~BandDataBZ()
{}

void BandDataBZ :: ClearDataBZ()
{
	SymmetryOperations.clear();
	BZkpoints = 0;
	kGridBZ.clear();
	BZBlochFunctionsPW.clear();
	ConversionTable.clear();
	InvConversionTable.clear();
}

BandDataBZ& BandDataBZ :: operator=(const BandDataBZ& other)
{
	if(this == &other) return *this; // assignment from self

	ClearDataBZ();

	BandData::operator=(other);
	SymmetryOperations = other.SymmetryOperations; BZkpoints = other.BZkpoints; kGridBZ = other.kGridBZ;
	BZBlochFunctionsPW = other.BZBlochFunctionsPW;
	ConversionTable = other.ConversionTable; InvConversionTable = other.InvConversionTable;

	glist = auto_ptr<Glist>(Glist_factory :: CreateGlist_ptr(*(other.glist)));

	return *this;
}

void BandDataBZ :: InitializeFromFile(const string&)
{
	throw logic_error(Error(ERRMSG_BANDDATABZ_InitializeFromFile));
}

unsigned BandDataBZ :: kpointBZToIndex(const tripdbl& kpoint) const
{
	vecttri_cit i;
	unsigned ind;

	for( i=kGridBZ.begin(), ind=0; i!=kGridBZ.end(); ++i, ++ind )
	{
		if( *i == kpoint ) return ind;
	}

	throw range_error(ErrorWithClassData(ERRMSG_BANDDATABZ_kpointBZToIndex_NOTFOUND,kpoint));return 0;
}

double BandDataBZ :: GetOrbitalEnergyBZ(unsigned band, unsigned BZk) const
{
	return GetOrbitalEnergyIBZ(band,BZtoIBZ(BZk));
}

const vectwfk_pw& BandDataBZ :: GetBlochFunctionPWBZ(unsigned band, unsigned BZk) const
{
	if(BZk >= BZkpoints) throw range_error(ErrorWithData(ERRMSG_BANDDATABZ_GetBlochFunctionPWBZ_KTOOLARGE,BZk));

	if( (band<vBandMin) || (band>cBandMax) ) throw range_error(ErrorWithData(ERRMSG_BANDDATABZ_GetBlochFunctionPWBZ_BANDNOTFOUND,band));

	return BZBlochFunctionsPW.at(BandToIndex(band)).at(BZk);
}

complexdbl BandDataBZ :: GetBlochFunctionPWBZ_at_r(unsigned band, unsigned BZk, const tripdbl& rvect) const
{
	const vectwfk_pw& pwbf = GetBlochFunctionPWBZ(band,BZk);

	vectwfk_pw_cit iter;
	complexdbl result(complexdbl_zero);
	for(iter=pwbf.begin(); iter!=pwbf.end(); ++iter)
	{
		const tripint& Gint = iter->first;
		tripdbl Gvect = red2cart(triplet_int2dbl(Gint),ReciLatticeVector);
		result += (iter->second) * exp(complexdbl(0,inner_prod(Gvect,rvect)));
	}

	result /= sqrt(CellVolume);

	return result;
}

complexdbl BandDataBZ :: GetBlochFunctionPWBZ_at_r_reduced(unsigned band, unsigned BZk, const tripdbl& rred) const
{
	return GetBlochFunctionPWBZ_at_r(band,BZk,red2cart(rred,LatticeVector));
}

ostream& BandDataBZ :: OutputInfo(ostream& os) const
{
	BandData::OutputInfo(os);

	os << ForDisplay;

	os << "Symmetry matrices(in reduced coordinates):\n";
	unsigned symm;
	for(symm=0; symm<SymmetryOperations.size(); ++symm)
		os << "Index: " << setw(display_intwidth) << symm << ": " << setw(display_intwidth) << SymmetryOperations[symm] << " trans.=" << setw(display_dblwidth) << SymmetryOperations[symm].GetTranslation(coord_reduced) << '\n';

	os << "Number of k points in full BZ: " << setw(display_intwidth) << BZkpoints << "\n BZ k vectors:\n";
	for(unsigned BZk=0; BZk < BZkpoints; ++BZk)
		os << "BZ " << setw(display_intwidth) << BZk << ": " << setw(display_dblwidth) << kGridBZ[BZk] << " is IBZ k " << ConversionTable[BZk].first << " thru sym. rel. " << ConversionTable[BZk].second << ".\n";

	return os;
}

tripdbl BandDataBZ :: ApplySymmetry(const tripdbl& vect, const gsl_matrix* mat)
{
	gsl_vector *v = gsl_vector_alloc(3), *resv = gsl_vector_alloc(3);

	gsl_vector_set(v,0,vect.x()); gsl_vector_set(v,1,vect.y()); gsl_vector_set(v,2,vect.z());
	gsl_blas_dgemv(CblasNoTrans,1,mat,v,0,resv);

	tripdbl res(gsl_vector_get(resv,0),gsl_vector_get(resv,1),gsl_vector_get(resv,2));
	gsl_vector_free(v); gsl_vector_free(resv);

	return res;
}

void BandDataBZ :: TrimIBZdata(unsigned vBandMin_new, unsigned cBandMax_new)
{
	if(vBandMin_new >= cBandMax_new || vBandMin_new < vBandMin || cBandMax_new > cBandMax ||
	   vBandMin_new > HOMO || cBandMax_new <= HOMO) throw runtime_error(ErrorWith5Data(ERRMSG_BANDDATABZ_TrimIBZdata_BANDERR,vBandMin_new,cBandMax_new,vBandMin,cBandMax,HOMO));

	// remove unnecessary bands
	if(vBandMin_new != vBandMin || cBandMax_new != cBandMax)
	{
		const unsigned vind = BandToIndex(vBandMin_new), cind = BandToIndex(cBandMax_new) + 1; // since cind is past the end

		t_bandeng(IBZBandEnergies.data()+vind, IBZBandEnergies.data()+cind).swap(IBZBandEnergies);
		t_bandpw(IBZBlochFunctionsPW.begin()+vind, IBZBlochFunctionsPW.begin()+cind).swap(IBZBlochFunctionsPW);

		vBandMin = vBandMin_new; cBandMax = cBandMax_new;
	}
}

// NOTE: This function is better left NOT PARALLEL, otherwise the order of symmetries will not be fixed, and all
// properties won't be able to be reused.
void BandDataBZ :: GenerateSymmetries() // refer to Exciting code findsymlat.f90
{
	SymmetryOperations.clear();

	gsl_matrix *Amat = gsl_matrix_alloc(3,3), *metric = gsl_matrix_calloc(3,3),
		   *InvAmat = gsl_matrix_alloc(3,3), *gsls = gsl_matrix_alloc(3,3), *temp = gsl_matrix_alloc(3,3),
		   *temp2 = gsl_matrix_alloc(3,3);
	gsl_permutation *p = gsl_permutation_alloc(3);
	int signum;

 try{
	// store lattice vectors in column vectors
	gsl_matrix_set(Amat,0,0,LatticeVector[0].x());
	gsl_matrix_set(Amat,1,0,LatticeVector[0].y());
	gsl_matrix_set(Amat,2,0,LatticeVector[0].z());
	gsl_matrix_set(Amat,0,1,LatticeVector[1].x());
	gsl_matrix_set(Amat,1,1,LatticeVector[1].y());
	gsl_matrix_set(Amat,2,1,LatticeVector[1].z());
	gsl_matrix_set(Amat,0,2,LatticeVector[2].x());
	gsl_matrix_set(Amat,1,2,LatticeVector[2].y());
	gsl_matrix_set(Amat,2,2,LatticeVector[2].z());

	// Calculate the inversion of Amat
	gsl_matrix_memcpy(temp,Amat);
	gsl_linalg_LU_decomp(temp,p,&signum);
	gsl_linalg_LU_invert(temp,p,InvAmat);

	// metric tensor = A^T A
	// NOTE: I will only use dgemm from BLAS, since I have no idea whether things like dsyrk only update
	// half of the matrix or all of it
	gsl_blas_dgemm(CblasTrans,CblasNoTrans,1,Amat,Amat,0,metric);

	// find out which element has the least number of atoms. Use it as a reference when determining possible
	// translation vectors
	unsigned min_number_of_atoms = AtomPosition.begin()->second.size();
	vectatom_cit ref_element_it = AtomPosition.begin();
	for(vectatom_cit iter = AtomPosition.begin(); iter != AtomPosition.end(); ++iter)
		if(iter->second.size() < min_number_of_atoms)
		{
			min_number_of_atoms = iter->second.size();
			ref_element_it = iter;
		}


	SymOper::t_SymMat s;
	EquDbl<double> EquObj;
	// all possible and impossible matrices
	for(s[0][0]=-1;s[0][0]<=1;++s[0][0])
	 for(s[0][1]=-1;s[0][1]<=1;++s[0][1])
	  for(s[0][2]=-1;s[0][2]<=1;++s[0][2])
	   for(s[1][0]=-1;s[1][0]<=1;++s[1][0])
	    for(s[1][1]=-1;s[1][1]<=1;++s[1][1])
	     for(s[1][2]=-1;s[1][2]<=1;++s[1][2])
	      for(s[2][0]=-1;s[2][0]<=1;++s[2][0])
	       for(s[2][1]=-1;s[2][1]<=1;++s[2][1])
	        for(s[2][2]=-1;s[2][2]<=1;++s[2][2])
	        {
			// check determinant. has to be +1 or -1
			if( !EquObj(fabs(determinant(s)),1) ) continue; // try next symmetry matrix

			// check whether S^T metric S == metric
			for(unsigned m=0; m<3; ++m)
			 for(unsigned n=0; n<3; ++n)
				gsl_matrix_set(gsls,m,n,s[m][n]);

			gsl_blas_dgemm(CblasNoTrans,CblasNoTrans,1,metric,gsls,0,temp); // temp = metric * S
			gsl_blas_dgemm(CblasTrans,CblasNoTrans,1,gsls,temp,0,temp2); // S^T * temp
			if(EquDblMatrices(temp2,metric))
			{
				if(SymmetryOperations.size()>=48) throw logic_error(Error(ERRMSG_BANDDATABZ_GenerateSymmetries_TOOMANY));

				// Now, we know it's a lattice symmetry.

				// First, Get the position of the first atom of reference element after applying S
				tripdbl refpos = ApplySymmetry(ref_element_it->second[0],gsls);
				// Second, suppose that first atom is mapped to an atom of the same element,
				// what is the corresponding translation vector?
				tripdbl trial_translation;

				bool isCrysSym = false;
				for(vecttri_cit anotheratom_it = ref_element_it->second.begin(); !isCrysSym && anotheratom_it != ref_element_it->second.end(); ++anotheratom_it)
				{
					isCrysSym = true; // unless proven otherwise
					trial_translation = refpos - *anotheratom_it;

					// apply such a point symmetry + translation to all atoms, see if they map
					// to atoms of the same element

					// all elements
					for(vectatom_cit species=AtomPosition.begin(); isCrysSym && species!=AtomPosition.end();++species)
					// all atoms of that element
					 for(vecttri_cit atomit=species->second.begin(); atomit!=species->second.end(); ++atomit)
					 {
						tripdbl newatompos = rred_regularize(ApplySymmetry(*atomit,gsls) + trial_translation); // the new position of this atom

						vector<tripdbl>::const_iterator newatom;
						for(newatom=species->second.begin(); newatom!=species->second.end(); ++newatom)
							if( newatompos == *newatom ) break; // it mapped to the an equivalent atom
						if( newatom == species->second.end() )// the symmetry operation does not map the atom to an equivalent atom
						{
							isCrysSym = false; break;
						}
					 }
					// if isCrysSym is still true at this point, we already found a translation vector! This loop will quit as well(see its conditions).
				}

				if(!isCrysSym) continue; // try next symmetry matrix

				SymmetryOperations.push_back(SymOper(s,trial_translation,LatticeVector));
			}
	        }

	// Put identity to the top of the list
	unsigned i;
	for(i=0; i<SymmetryOperations.size(); ++i)
		if( SymmetryOperations[i].isIdentity() )
		{
			swap(SymmetryOperations[i],SymmetryOperations[0]);
			break;
		}

	if(i>=SymmetryOperations.size()) throw logic_error(Error(ERRMSG_BANDDATABZ_GenerateSymmetries_NOIDENTITY));
 }
 catch(...)
 {
	gsl_permutation_free(p); gsl_matrix_free(gsls);
	gsl_matrix_free(Amat); gsl_matrix_free(metric); gsl_matrix_free(InvAmat); gsl_matrix_free(temp);
	throw;
 }
	gsl_permutation_free(p); gsl_matrix_free(gsls);
	gsl_matrix_free(Amat); gsl_matrix_free(metric); gsl_matrix_free(InvAmat); gsl_matrix_free(temp);
}


// NOTE: This function is better left NOT PARALLEL, otherwise the order of BZ k points will not be fixed, and all
// properties won't be able to be reused.
void BandDataBZ :: GenerateBZkpoints()
{
	// will use push_back, so let's be sure
	ConversionTable.clear(); InvConversionTable.clear(); kGridBZ.clear();

	for(unsigned symm=0; symm<SymmetryOperations.size(); ++symm) // notice 0 is identity
	{
		for(unsigned IBZk=0; IBZk<IBZkpoints; ++IBZk)
		{
			const tripdbl& oldk = kGridIBZ[IBZk]; // this is in reduced coordinates
			// k' = S^{-1} k
			const tripdbl newk = kred_regularize(ApplySymmetryOperation(oldk,SymmetryOperations[symm],space_reciprocal,coord_reduced,sym_inversion));

			// check whether this is really a new point, and it's not a G point
			// first, it's not an IBZ point(for example, in case -k can be generated by point sym)
			if( (symm!=0) && (find(kGridIBZ.begin(),kGridIBZ.end(),newk)!=kGridIBZ.end()) ) continue;

			// second, it's not an already generated BZ point
			unsigned pos;
			for(pos=0;pos<kGridBZ.size();++pos)
				if(kGridBZ[pos] == newk) break;

			if( pos < kGridBZ.size() )
			{
				// somehow this point can be obtained from another IBZ which is not -k?
				// that would mean serious bug
				if( (ConversionTable[pos].first != IBZk) &&
				    (kGridIBZ[ConversionTable[pos].first] != kred_regularize(-kGridIBZ[IBZk])) )
					throw logic_error(ErrorWith3Data(ERRMSG_BANDDATABZ_GenerateBZkpoints_IBZDEPENDENT,kGridBZ.size(),IBZk,ConversionTable[pos].first));
			}
			else
			{
				ConversionTable.push_back(make_pair(IBZk,symm));
				kGridBZ.push_back(newk);
				if(symm==0) InvConversionTable.push_back(ConversionTable.size()-1); // the BZ k point just pushed
			}
		}
	}
	BZkpoints = kGridBZ.size();
}

void BandDataBZ :: CheckIBZkWeight() const
{
	// calculate weight from generated BZ k points
	EquDbl<double> EquObj;

	Cout << ForDisplay << "BandDataBZ:CheckIBZkWeight: NOTE: IBZ k weight is only meaningful is ALL k points are used in calculation.\n";
	for(unsigned IBZk=0; IBZk<IBZkpoints; ++IBZk)
	{
		double multiplicity = 0;
		for(unsigned BZk=0; BZk<BZkpoints; ++BZk)
			if(ConversionTable[BZk].first==IBZk) multiplicity+=1;
		if(!EquObj(multiplicity/static_cast<double>(BZkpoints),kWeightIBZ[IBZk]))
			Cout << "BandDataBZ:CheckIBZkWeight: Weight of IBZ k " << IBZk << " is " << multiplicity/static_cast<double>(BZkpoints) << '(' << static_cast<int>(multiplicity) << ')' << ", and it should be " << kWeightIBZ[IBZk] << ".\n";
	}
	Cout << flush;
}

// Since the IBZ Bloch functions are already normalized, no need to do it here
void BandDataBZ :: GenerateBZBlochFunctions()
{
	BZBlochFunctionsPW.resize(cBandMax-vBandMin+1);

 #pragma omp parallel default(none)
 {
	for(unsigned band=vBandMin; band<=cBandMax; ++band)
	{
		const unsigned ind = BandToIndex(band);

		#pragma omp single
		{
			BZBlochFunctionsPW[ind].resize(BZkpoints);
		}

		#pragma omp for
		for(unsigned BZk=0; BZk<BZkpoints; ++BZk)
		{
			const unsigned symm = ConversionTable[BZk].second;
			vectwfk_pw &newbf = BZBlochFunctionsPW[ind][BZk];
			const vectwfk_pw &oldbf = IBZBlochFunctionsPW[ind][BZtoIBZ(BZk)];

			for(vectwfk_pw_cit iter=oldbf.begin(); iter!=oldbf.end(); ++iter)
			{
				// Notice that G at each k is not a perfect sphere, since it's determined
				// by ecut. So I need to derive new G vectors from the old ones, not
				// the reverse.
				const tripint &G = iter->first;
				const tripdbl SinvGdbl = ApplySymmetryOperation(triplet_int2dbl(G),SymmetryOperations[symm],space_reciprocal,coord_reduced,sym_inversion);
				if(!isIntegerTriplet(SinvGdbl)) throw runtime_error(ErrorWithClassData(ERRMSG_BANDDATABZ_GenerateBZBlochFunctions_NONEWG,SinvGdbl));
				const tripint SinvG = triplet_dbl2int_Round(SinvGdbl);

				// Notice the insertion below is actually thread-safe. Only one thread will
				// access the Bloch function at a certain BZk.
				newbf[SinvG] = iter->second;
			}
		} // omp for end
	}
 } // omp parallel end
}

void BandDataBZ :: checkValidityBZ() const
{
	if( BZkpoints < IBZkpoints ) throw runtime_error(ErrorWith2Data(ERRMSG_BANDDATABZ_checkValidityBZ_BZERROR,BZkpoints,IBZkpoints));
}


}


==> supplemental/bands_bz.h <==
#ifndef EXCITON_BANDS_BZ_H
#define EXCITON_BANDS_BZ_H

#include <memory>

#include "bands.h"

namespace exciton{

class BZProperties;
class Glist;
class BandDataBZ : public BandData
{
	public:
		BandDataBZ(const BandData&, int GlistType, const std::vector<double>& GlistParameters, unsigned, unsigned); // only allow construction from previously prepared IBZ
		BandDataBZ(const BandDataBZ&);
		virtual ~BandDataBZ();

		BandDataBZ& operator=(const BandDataBZ&);

		virtual void InitializeFromFile(const std::string&); // throw an execption. not going to be used.

		inline unsigned nBZkpoints() const { return BZkpoints; }
		inline unsigned BZtoIBZ(unsigned) const;
		inline tripdbl GetkpointBZ(unsigned) const;

		inline const Glist& GetGlist() const { return *glist; }

		// Return the symmetry with which this BZk is generated.
		inline unsigned GetGeneratingSymmetry(unsigned) const;

		unsigned kpointBZToIndex(const tripdbl&) const; // return BZ, if not found, throw an exception

		double GetOrbitalEnergyBZ(unsigned, unsigned) const;  // band, BZkpoint
		const vectwfk_pw& GetBlochFunctionPWBZ(unsigned, unsigned) const; // band, BZkpoint.

		complexdbl GetBlochFunctionPWBZ_at_r(unsigned, unsigned, const tripdbl&) const; // band, BZkpoint, r(absolute coordinate).
		complexdbl GetBlochFunctionPWBZ_at_r_reduced(unsigned, unsigned, const tripdbl&) const; // band, BZkpoint, r(reduced coordinate, in range [0,1).).

		inline const SymOper& GetSymmetryOperation(unsigned) const;

		virtual std::ostream& OutputInfo(std::ostream&) const; // output all human readable stuff

		using BandData::GetvBandMin;
		using BandData::GetcBandMax;
		using BandData::GetOrbitalEnergyIBZ;
		using BandData::GetBlochFunctionPWIBZ;
	protected:
		std::auto_ptr<Glist> glist; // Allowed G vectors for a certain BZ k point.
	private:
		// Identity is index 0 in all symmetry matrices. Guaranteed by GeneratePointSymmetries.
		// These are all in real space representation.
		std::vector<SymOper> SymmetryOperations;

		unsigned BZkpoints; // number of k points in the entire BZ(not just IBZ)
		vecttri kGridBZ; // will be constructed by GenerateBZkpoints

		t_bandpw BZBlochFunctionsPW; // plane wave representation of all Bloch Functions/Wavefunctions

		t_convtable ConversionTable; // conversion between BZ and IBZ
		std::vector< unsigned > InvConversionTable; // conversion between IBZ and BZ

		inline unsigned IBZtoBZ(unsigned IBZk) const; // return the first BZ k index of the required IBZ k point

		static tripdbl ApplySymmetry(const tripdbl&, const gsl_matrix*);

		// set new values for vBandMin, cBandMax
		void TrimIBZdata(unsigned vBandMin_new, unsigned cBandMax_new);

		void GenerateSymmetries();
		void GenerateBZkpoints(); // Construct ConversionTable using symmetries
		void CheckIBZkWeight() const;

		void GenerateBZBlochFunctions();

		void checkValidityBZ() const;
		void ClearDataBZ();

	friend class BZProperties; // for some properties, they need to use full BZ data
};

inline unsigned BandDataBZ :: BZtoIBZ(unsigned BZk) const
{
	if(BZk >= BZkpoints) throw std::range_error(ErrorWithData(ERRMSG_BANDDATABZ_BZtoIBZ_OUTOFRANGE,BZk));
	return ConversionTable.at(BZk).first;
}

inline tripdbl BandDataBZ :: GetkpointBZ(unsigned BZk) const
{
	if(BZk >= BZkpoints) throw std::range_error(ErrorWithData(ERRMSG_BANDDATABZ_GetkpointBZ_OUTOFRANGE,BZk));
	return kGridBZ.at(BZk);
}

inline unsigned BandDataBZ :: IBZtoBZ(unsigned IBZk) const
{
	if(IBZk >= IBZkpoints) throw std::range_error(ErrorWithData(ERRMSG_BANDDATABZ_IBZtoBZ_OUTOFRANGE,IBZk));
	return InvConversionTable.at(IBZk);
}

inline unsigned BandDataBZ :: GetGeneratingSymmetry(unsigned BZk) const
{
	if(BZk >= BZkpoints) throw std::range_error(ErrorWithData(ERRMSG_BANDDATABZ_GetGeneratingSymmetry_OUTOFRANGE,BZk));
	return ConversionTable.at(BZk).second;
}

inline const SymOper& BandDataBZ :: GetSymmetryOperation(unsigned symm) const
{
	if(symm >= SymmetryOperations.size()) throw std::range_error(ErrorWithData(ERRMSG_BANDDATABZ_GetSymmetryOperation_OUTOFRANGE,symm));
	return SymmetryOperations.at(symm);
}

}

#endif


==> supplemental/defines.h <==
#ifndef EXCITON_CONST_DEFINES_H
#define EXCITON_CONST_DEFINES_H

#include <complex>

#define DEBUG

// Define macro to determine whether to set very small numbers to 0
#define CHOP_INTERMEDIATE_RESULT

// Definition of global constants

namespace exciton{

// types
typedef std::complex<double> complexdbl;

// general constants
const double M_SQRT5 = 2.23606797749978969640917366873;
const double M_SQRT7 = 2.64575131106459059050161575364;

const double CHOPLIM = 1e-8;
const int CHOPINT = 8; // used for triplet comparing
const int CHOP_SPIN_BOOTSTRAP_INT = 6;

const int INTORDER = 80; // order of numerical integration

const complexdbl complexdbl_zero = complexdbl(0,0);

const int bufsize = 4096; // for file processing, message handling

enum t_readConstants{readBand=0,readVmat,readXCmat,readHmatTDA,
		     readEigValTDA,readEigVectTDA,
		     readfxc,readExpIGr,readOrbDen,
		     readMomentum,readCommutator,readChi0q0static,readEm};
const int read_START		= readBand;
const int read_END		= readEm;

enum t_printConstants{printBand=0,printVmat,printXCmat,printHmatTDA,printEigValTDA, printEigVectTDA,
		      printfxc,printExpIGr,printOrbDen,
		      printMomentum,printCommutator,printChi0q0static,printEm,printEm0};
const int print_START		= printBand;
const int print_END		= printEm0;

enum t_xcConstants{xcLRC=0,xcContact,xcBootstrap,xcRPA,xcALDAPW92,xcPGGdirect,xcPGGconv};
const int xc_START		= xcLRC;
const int xc_END		= xcPGGconv;

// Parameter positions
const int GlistParam_maxGlen	= 0;
const int GlistParam_ecut	= 1;
const int GlistParam_END	= 1;

// Class type constants
const int GlistType_simple	= -1;	// ONLY FOR DEBUG USE!!!
const int GlistType_maxGlen	= 0;
const int GlistType_ecut	= 1;
const int GlistType_AllInWF	= 2;

// MPI related constants
const int ID_Master		= 0;

const int tag_LocalComplexMatrix_GenerateFullHermitianGlobalMatrix_query = 1;
const int tag_LocalComplexMatrix_GenerateFullHermitianGlobalMatrix_finished = 2;
const int tag_LocalComplexMatrix_GenerateFullHermitianGlobalMatrix_answer = 3;

// Names
const char * const xc_name[xc_END+1] = { "LRC", "Contact", "bootstrap", "RPA", "ALDA(PW92)", "PGG(direct F.T.)", "PGG(convolution)" };

// Declare global variables (all must be defined in main program)
extern enum t_data_style {ascii_data = 0, binary_data} data_style;
extern int myid, nprocs; // These can't be singleton, since communicator must be constructed AFTER environment.
			 // Also, I don't want to construct a world communicator everytime using these.

// Error messages
// Note: a better way is to derive from runtime_error, but this is a small project, so these will suffice.
const char * const ERRMSG_header = "[Process %ld]";

const char * const ERRMSG_vector_combine_bool_SIZEERR = "vector_combine_bool: size of vector 1 is %lu, while size of vector 2 is %lu.";
const char * const ERRMSG_vector_combine_bool_BOTHTRUE = "vector_combine_bool: at position %lu, both vectors claim to have calculated this element.";
const char * const ERRMSG_cart2red_BASISNOTENOUGH = "cart2red: number of basis vectors is less than 3, and it is %lu.";
const char * const ERRMSG_red2cart_BASISNOTENOUGH = "red2cart: number of basis vectors is less than 3, and it is %lu.";
const char * const ERRMSG_SphericalHarmonicY_grad_NOIMPL = "SphericalHarmonicY_grad: l > 4 is not implemented.";
const char * const ERRMSG_SYMOPER_assignment_DIFFERENTLATTICE = "SymOper:operator=: no assignment is possible if lattice vectors are different.";
const char * const ERRMSG_FactorInteger_NOTSAME = "FactorInteger: serious bug happened. Factoring of %lu into %lu * %lu is not correct.";

const char * const ERRMSG_GAUSSIANQUADRATURE_initialize_LAGUERREMAXITER = "GaussianQuadrature:intialize: Gauss-Laguerre method max iteration number reached before convergence.";
const char * const ERRMSG_GAUSSIANQUADRATURE_initialize_HERMITEMAXITER = "GaussianQuadrature:intialize: Gauss-Hermite method max iteration number reached before convergence.";
const char * const ERRMSG_GAUSSIANQUADRATURE_initialize_JACOBIMAXITER = "GaussianQuadrature:intialize: Gauss-Jacobi method max iteration number reached before convergence.";
const char * const ERRMSG_GAUSSIANQUADRATURE_initialize_NOMODE = "GaussianQuadrature:intialize: serious bug. No allowed mode selected.";
const char * const ERRMSG_INTEGRATOR_INTEGRATORFUNCTIONTYPE_operator_NOTDEFINED = "Integrator:Integrator_FunctionType: a child class hasn't define the called operator().";
const char * const ERRMSG_SIMPLEINTEGRATOR_initializeGrid_OUTOFRANGE = "SimpleIntegrator:initializeGrid: one generated coordinate outside of [-1,1], which means serious bug. x=%lg, y=%lg, z=%lg.";
const char * const ERRMSG_ANYRANGEINTEGRATORADAPTER_AnyRangeIntegratorAdapter_BASENOTALLOWED = "AnyRangeIntegratorAdapter:AnyRangeIntegratorAdapter: base integrator cannot be another AnyRangeIntegratorAdapter.";
const char * const ERRMSG_ANYRANGEINTEGRATORADAPTER_SetBaseIntegrator_BASENOTALLOWED = "AnyRangeIntegratorAdapter:SetBaseIntegrator: base integrator cannot be another AnyRangeIntegratorAdapter.";
const char * const ERRMSG_ANYRANGEINTEGRATORADAPTER_SetRegion_RANGEERR = "AnyRangeIntegratorAdapter:SetRegion: range is not valid. minCoords and maxCoords are:";
const char * const ERRMSG_ANYRANGEINTEGRATORADAPTER_ADAPTERFUNCTION_Adapter_Function_RANGEERR = "AnyRangeIntegratorAdapter:AdapterFunction:AdapterFunction: range is not valid. minCoords and maxCoords are:";

const char * const ERRMSG_SIMPLEALLOCATOR_Allocate_OUTOFMEMORY = "SimpleAllocator:Allocate: Can\'t allocate enough memory. Required memory(in MKL_Complex16): %lu.";
const char * const ERRMSG_LOCALCOMPLEXMATRIXALLOCATOR_LocalComplexMatrixAllocator_NOTINITIALIZED = "LocalComplexMatrixAllocator:LocalComplexMatrixAllocator: the allocator has\'t been initialized.";
const char * const ERRMSG_LOCALCOMPLEXMATRIXALLOCATOR_LocalComplexMatrixAllocator_BADALLOC = "LocalComplexMatrixAllocator:LocalComplexMatrixAllocator: can\'t allocate enough memory. Memory needed(in bytes): %lu, (in MKL_Complex16): %lu";
const char * const ERRMSG_LOCALCOMPLEXMATRIXALLOCATOR_Allocate_NOTINITIALIZED = "LocalComplexMatrixAllocator:Allocate: the memory chunk hasn\'t been prepared.";
const char * const ERRMSG_LOCALCOMPLEXMATRIXALLOCATOR_Allocate_OUTOFMEMORY = "LocalComplexMatrixAllocator:Allocate: can\'t allocate in the pre-allocated memory, and can\'t do it elsewhere. Required memory(in MKL_Complex16): %lu.";
const char * const ERRMSG_LOCALCOMPLEXMATRIXALLOCATOR_Free_UNREGPTR = "LocalComplexMatrixAllocator:Free: the pointer(%p) is within the pre-allocated memory(from %p to %p), but it isn\'t in the allocation table.";
const char * const ERRMSG_COMPLEXMATRIX_arithmetic_NOTMATCH = "ComplexMatrix:arithmetic operator/assignment operator: two local matrices does not match.";
const char * const ERRMSG_COMPLEXMATRIX_GetDiagonal_NONSQUARENOIMPL = "ComplexMatrix:GetDiagonal: algorithm for non-square matrices haven't been implemented.";
const char * const ERRMSG_COMPLEXMATRIX_SetDiagonal_NONSQUARENOIMPL = "ComplexMatrix:SetDiagonal: algorithm for non-square matrices haven't been implemented.";
const char * const ERRMSG_COMPLEXMATRIX_SetDiagonal_SIZEERR = "ComplexMatrix:SetDiagonal: matrix size(%lu) does not match diagonal vector size(%lu).";
const char * const ERRMSG_COMPLEXMATRIX_AddDiagonal_NONSQUARENOIMPL = "ComplexMatrix:AddDiagonal: algorithm for non-square matrices haven't been implemented.";
const char * const ERRMSG_COMPLEXMATRIX_AddDiagonal_SIZEERR = "ComplexMatrix:AddDiagonal: matrix size(%lu) does not match diagonal vector size(%lu).";
const char * const ERRMSG_COMPLEXMATRIX_MultiplyByDiagonalMatrix_SIZEERR = "ComplexMatrix:MultiplyByDiagonalMatrix: matrix size(%lu) does not match diagonal vector size(%lu).";
const char * const ERRMSG_COMPLEXMATRIX_Copy_Scale_ROWDIFF = "ComplexMatrix:Copy_Scale: the two matrices have different number of rows. This one has %lu, the other one has %lu.";
const char * const ERRMSG_COMPLEXMATRIX_Copy_Scale_COLDIFF = "ComplexMatrix:Copy_Scale: the matrix has less columns(%lu) than the source matrix(%lu).";
const char * const ERRMSG_COMPLEXMATRIX_Inverse_NOTINITIALIZED = "ComplexMatrix:Inverse: the matrix has not been initialized.";
const char * const ERRMSG_COMPLEXMATRIX_Inverse_NOTSQUARE = "ComplexMatrix:Inverse: the matrix is not square matrix.";
const char * const ERRMSG_COMPLEXMATRIX_Inverse_STORAGEERR = "ComplexMatrix:Inverse: the storage matrix does not have the same dimension as this one.";
const char * const ERRMSG_COMPLEXMATRIX_Inverse_ZGETRFERR = "ComplexMatrix:Inverse: LAPACK function zgetrf(LU decomposition) reported an error. Info = %ld.";
const char * const ERRMSG_COMPLEXMATRIX_Inverse_ZGETRIERR = "ComplexMatrix:Inverse: LAPACK function zgetri(Inverse from LU decomposition) reported an error. Info = %ld.";
const char * const ERRMSG_COMPLEXMATRIX_LinearSolve_NOTINITIALIZED = "ComplexMatrix:LinearSolve: the matrix has not been initialized.";
const char * const ERRMSG_COMPLEXMATRIX_LinearSolve_NOTSQUARE = "ComplexMatrix:LinearSolve: the matrix is not square matrix.";
const char * const ERRMSG_COMPLEXMARIX_LinearSolve_SIZENOMATCH = "ComplexMatrix:LinearSolve: the size of the matrix does not match the vectors.";
const char * const ERRMSG_COMPLEXMATRIX_LinearSolve_ZGESVERR = "ComplexMatrix:LinearSolve: LAPACK function zgesv(linear equation solver) reported an error. Info = %ld.";
const char * const ERRMSG_COMPLEXMATRIX_PseudoInverse_NOTINITIALIZED = "ComplexMatrix:PseudoInverse: the matrix has not been initialized.";
const char * const ERRMSG_COMPLEXMATRIX_PseudoInverse_STORAGEERR = "ComplexMatrix:PseudoInverse: the matrix has dimension (%lu,%lu), while the storage has dimension (%lu,%lu).";
const char * const ERRMSG_COMPLEXMATRIX_PseudoInverse_ZGELSSERR = "ComplexMatrix:PseudoInverse: LAPACK function zgelss(singular value decomposition) reported an error. Info = %ld.";
const char * const ERRMSG_COMPLEXMATRIX_INPUTOPER_FAIL = "ComplexMatrix:read: failed to read data.";
const char * const ERRMSG_COMPLEXMATRIX_Allocate_BADALLOC = "ComplexMatrix:Allocate: failed to allocate enough memory. Number of MKL_Complex16 needed: %lu.";
const char * const ERRMSG_ComplexMatrix_zgemm_DIMERR = "ComplexMatrix_zgemm: the dimensions of the matrices involved do not match.";
const char * const ERRMSG_LOCALCOMPLEXMATRIX_PointerToLocalIndex_OUTOFRANGE = "LocalComplexMatrix:PointerToLocalIndex: pointer is outside of the matrix(distance to start is %ld, while total size is %lu.";
const char * const ERRMSG_LOCALCOMPLEXMATRIX_LocalIndexToGlobalIndex_OUTOFRANGE = "LocalComplexMatrix:LocalIndexToGlobalIndex: local index(%lu,%lu) is outside of local index range (%lu,%lu).";
const char * const ERRMSG_LOCALCOMPLEXMATRIX_LocalIndexToGlobalIndex_GLOBALOUTOFRANGE = "LocalComplexMatrix:LocalIndexToGlobalIndex: global index(%lu,%lu) is outside of global index range (%lu,%lu).";
const char * const ERRMSG_LOCALCOMPLEXMATRIX_CopyFromLocal_SIZEERR = "LocalComplexMatrix:CopyFromLocal: the global dimension(%lu,%lu) of the global matrix doesn't match the local dimension(%lu,%lu) of the local matrix.";
const char * const ERRMSG_CombineComplexMatrix_INDERR = "CombineComplexMatrix: index range (%lu,%lu)-(%lu,%lu) is invalid.";
const char * const ERRMSG_CombineComplexMatrix_SIZEERR = "CombineComplexMatrix: dimension of matrix 1 is (%lu,%lu), while that of matrix 2 is (%lu, %lu).";
const char * const ERRMSG_CombineComplexMatrix_BOTHNONZERO = "CombineComplexMatrix: both matrix are non-zero at position (%lu,%lu).";
const char * const ERRMSG_LOCALCOMPLEXMATRIX_CopyToLocal_SIZEERR = "LocalComplexMatrix:CopyToLocal: the global dimension(%lu,%lu) of the global matrix doesn't match the local dimension(%lu,%lu) of the local matrix.";
const char * const ERRMSG_LOCALCOMPLEXMATRIX_CopyPartToLocal_SIZEERR = "LocalComplexMatrix:CopyPartToLocal: the global dimension(%lu,%lu) of the global matrix doesn't match the local dimension(%lu,%lu) of the local matrix.";
const char * const ERRMSG_LOCALCOMPLEXMATRIX_arithmetic_NOTMATCH = "LocalComplexMatrix:arithmetic operator/assignment operator: two local matrices does not match.";
const char * const ERRMSG_LOCALCOMPLEXMATRIX_GetDiagonal_NONSQUARENOIMPL = "LocalComplexMatrix:GetDiagonal: algorithm for non-square matrices haven't been implemented.";
const char * const ERRMSG_LOCALCOMPLEXMATRIX_SetDiagonal_NONSQUARENOIMPL = "LocalComplexMatrix:SetDiagonal: algorithm for non-square matrices haven't been implemented.";
const char * const ERRMSG_LOCALCOMPLEXMATRIX_SetDiagonal_SIZEERR = "LocalComplexMatrix:SetDiagonal: global matrix size(%lu) does not match diagonal vector size(%lu).";
const char * const ERRMSG_LOCALCOMPLEXMATRIX_AddDiagonal_NONSQUARENOIMPL = "LocalComplexMatrix:AddDiagonal: algorithm for non-square matrices haven't been implemented.";
const char * const ERRMSG_LOCALCOMPLEXMATRIX_AddDiagonal_SIZEERR = "LocalComplexMatrix:AddDiagonal: global matrix size(%lu) does not match diagonal vector size(%lu).";
const char * const ERRMSG_LOCALCOMPLEXMATRIX_MultiplyByDiagonalMatrix_SIZEERR = "LocalComplexMatrix:MultiplyByDiagonalMatrix: global matrix size(%lu) does not match diagonal vector size(%lu).";
const char * const ERRMSG_LOCALCOMPLEXMATRIX_read_header_WRONGSTYLE = "LocalComplexMatrix:read_header: the matrix style is %ld, while in the file it is %ld.";
const char * const ERRMSG_LOCALCOMPLEXMATRIX_read_header_DIFFERENTENV = "LocalComplexMatrix:read_header: the process grid is different from previous run. Reading of matrix failed.";
const char * const ERRMSG_LOCALCOMPLEXMATRIX_read_header_DIFFERENTBLOCK = "LocalComplexMatrix:read_header: the block size in the file is %ld, while in this run it should be %ld.";
const char * const ERRMSG_LOCALCOMPLEXMATRIX_INPUTOPER_FAIL = "LocalComplexMatrix:read: failed to read data.";

const char * const ERRMSG_PRECONDITIONER_assignment_DIFFCONTEXT = "Preconditioner:assignment operator: Can\'t assign an preconditioner with a different BLACS context to this one.";
const char * const ERRMSG_ITERATIVELINEARSOLVER_assignment_DIFFCONTEXT = "IterativeLinearSolver:assignment operator: Can\'t assign an IterativeLinearSolver with a different BLACS context to this one.";
const char * const ERRMSG_ITERATIVELINEARSOLVER_CheckInput_dist_DIMERR = "IterativeLinearSolver:CheckInput_dist: the dimensions of the linear system is wrong. For Ax=B, global dimension of A is (%lu,%lu); that of x is (%lu,%lu); that of B is (%lu,%lu).";
const char * const ERRMSG_ITERATIVELINEARSOLVER_CheckInput_local_DIMERR = "IterativeLinearSolver:CheckInput_local: the dimensions of the linear system is wrong. For Ax=B, dimension of A is (%lu,%lu); that of x is (%lu,%lu); that of B is (%lu,%lu).";

const char * const ERRMSG_FFTW_ENVIRONMENT_FFTW_environment_INITERR = "FFTW_environment:FFTW_environment: fftw_init_threads failed.";
const char * const ERRMSG_FFT3D_FFT3D_TOOFEWVECT = "FFT3D:FFT3D: There has to be 3 lattice vectors.";
const char * const ERRMSG_FFT3D_FFT3D_TOOFEWGVECT = "FFT3D:FFT3D: Number of G vectors for FFT should be more than 1(actually, it better be a big number).";
const char * const ERRMSG_FFT3D_COMPLEX_FFT3D_Complex_PLANFAIL = "FFT3D_Complex:FFT3D_Complex: Failed to create the backward FFT plan.";
const char * const ERRMSG_FFT3D_COMPLEX_TwoIndexTransform_PLANFAIL = "FFT3D_Complex:TwoIndexTransform: Failed to create the backward FFT plan.";
const char * const ERRMSG_FFT3D_REAL_FFT3D_Real_PLANFAIL = "FFT3D_Real:FFT3D_Real: Failed to create the backward FFT plan.";
const char * const ERRMSG_FFT3D_REAL_TwoIndexTransform_PLANFAIL = "FFT3D_Real:TwoIndexTransform: Failed to create the backward FFT plan.";

const char * const ERRMSG_PSEUDOPOTENTIAL_operator_read_WRONGFORMAT = "Pseudopotential:operator>>: The format of the pseudopotential file is expected to be that of %s, but it is the format of %s.";
const char * const ERRMSG_TMPSEUDOPOTENTIAL_TFUNC_create_spline = "TM_Pseudopotential:t_func:create_spline: number of items of the grid(%lu) is not the same as that of the function(%lu). Serious bug.";
const char * const ERRMSG_TMPSEUDOPOTENTIAL_InitializeFromFile_OPENFAIL = "TM_Pseudopotential:InitializeFromFile: Can\'t open the file \"%s\".";
const char * const ERRMSG_TMPSEUDOPOTENTIAL_InitializeFromFile_PSPEOF = "TM_Pseudopotential:InitializeFromFile: End of the pseudopotential file reached.";
const char * const ERRMSG_TMPSEUDOPOTENTIAL_InitializeFromFile_PSPERROR = "TM_Pseudopotential:InitializeFromFile: Reading from the pseudopotential file failed.";
const char * const ERRMSG_TMPSEUDOPOTENTIAL_InitializeFromFile_BADFILE = "TM_Pseudopotential:InitializeFromFile: ifstream badbit is set. Unknown error.";
const char * const ERRMSG_TMPSEUDOPOTENTIAL_InitializeFromFile_INTERPRETERROR = "TM_Pseudopotential:InitializeFromFile: Can\'t interpret the line just read.";
const char * const ERRMSG_TMPSEUDOPOTENTIAL_InitializeFromFile_BADLINE = "TM_Pseudopotential:InitializeFromFile: istringstream badbit is set. Unknown error.";
const char * const ERRMSG_TMPSEUDOPOTENTIAL_InitializeFromFile_WRONGZ = "TM_Pseudopotential:InitializeFromFile: The nuclear charge read from file(%lu) is not the same as what it should be(%lu).";
const char * const ERRMSG_TMPSEUDOPOTENTIAL_InitializeFromFile_WRONGPSP = "TM_Pseudopotential:InitializeFromFile: The format of the pseudopotential file(%lu) is not Troullier-Martins(1).";
const char * const ERRMSG_TMPSEUDOPOTENTIAL_InitializeFromFile_WRONGL = "TM_Pseudopotential:InitializeFromFile: The l value read from the file is %lu, while it should be %lu.";
const char * const ERRMSG_TMPSEUDOPOTENTIAL_InitializeFromFile_TOOMANYPROJ = "TM_Pseudopotential:InitializeFromFile: There are %lu projectors for angular momentum %lu, but currently the program only support only up to 2 projectors.";
const char * const ERRMSG_TMPSEUDOPOTENTIAL_InitializeFromFile_NOPROJ = "TM_Pseudopotential:InitializeFromFile:  Projector %lu of angular momentum %lu not found. Serious bug.";
const char * const ERRMSG_TMPSEUDOPOTENTIAL_LocalPotential_NEGR = "TM_Pseudopotential:LocalPotential: rho(%lf) is negative.";
const char * const ERRMSG_TMPSEUDOPOTENTIAL_KBenergy_OUTOFRANGE = "TM_Pseudopotential:KBenergy: Requested l=%lu, n=%lu is out of range.";
const char * const ERRMSG_TMPSEUDOPOTENTIAL_NonlocalPotential_l_OUTOFRANGE = "TM_Pseudopotential:NonlocalPotential_l: Requested l=%lu is out of range.";
const char * const ERRMSG_TMPSEUDOPOTENTIAL_NonlocalPotential_l_n_NEGR = "TM_Pseudopotential:NonlocalPotential_l_n: rho(%lf) and/or rho1(%lf) is negative.";
const char * const ERRMSG_TMPSEUDOPOTENTIAL_NonlocalPotential_l_n_OUTOFRANGE =  "TM_Pseudopotential:NonlocalPotential_l_n: Requested l=%lu, n=%lu is out of range.";
const char * const ERRMSG_TMPSEUDOPOTENTIAL_SemilocalPotential_l_NEGR = "TM_Pseudopotential:SemilocalPotential_l: rho(%lf) is negative.";
const char * const ERRMSG_TMPSEUDOPOTENTIAL_SemilocalPotential_l_OUTOFRANGE = "TM_Pseudopotential:SemilocalPotential_l: Requested l=%lu is out of range.";
const char * const ERRMSG_TMPSEUDOPOTENTIAL_Projector_l_NEGR = "TM_Pseudopotential:Projector_l: rho(%lf) is negative.";
const char * const ERRMSG_TMPSEUDOPOTENTIAL_Projector_l_OUTOFRANGE = "TM_Pseudopotential:Projector_l: Requested l=%lu, n=%lu is out of range.";
const char * const ERRMSG_TMPSEUDOPOTENTIAL_KBformFactor_KNEG = "TM_Pseudopotential:KBformFactor: K(%lf) is negative.";
const char * const ERRMSG_TMPSEUDOPOTENTIAL_KBformFactor_OUTOFRANGE = "TM_Pseudopotential:KBformFactor: Requested l=%lu, n=%lu is out of range.";
const char * const ERRMSG_TMPSEUDOPOTENTIAL_KBformFactor_grad_KNEG = "TM_Pseudopotential:KBformFactor_grad: K(%lf) is negative.";
const char * const ERRMSG_TMPSEUDOPOTENTIAL_KBformFactor_grad_OUTOFRANGE = "TM_Pseudopotential:KBformFactor_grad: Requested l=%lu, n=%lu is out of range.";
const char * const ERRMSG_TMPSEUDOPOTENTIAL_zeta_MOUTOFRANGE = "TM_Pseudopotential:zeta: Requested m=%ld, l=%lu is not sensible.";
const char * const ERRMSG_TMPSEUDOPOTENTIAL_zeta_grad_MOUTOFRANGE = "TM_Pseudopotential:zeta_grad: Requested m=%ld, l=%lu is not sensible.";

const char * const ERRMSG_BANDDATA_GetkpointIBZ_OUTOFRANGE = "BandData:GetkpointIBZ: IBZk(%lu) out of range.";
const char * const ERRMSG_BANDDATA_kpointToIndex_NOTFOUND = "BandData:kpointToIndex: Can\'t find the point: ";
const char * const ERRMSG_BANDDATA_GetOrbitalEnergyIBZ_KTOOLARGE = "BandData:GetOrbitalEnergyIBZ: IBZk(%lu) too large.";
const char * const ERRMSG_BANDDATA_GetOrbitalEnergyIBZ_BANDNOTFOUND = "BandData:GetOrbitalEnergyIBZ: Can\'t find the band(%lu).";
const char * const ERRMSG_BANDDATA_GetBlochFunctionPWIBZ_KTOOLARGE = "BandData:GetBlochFunctionPWIBZ: IBZk(%lu) too large.";
const char * const ERRMSG_BANDDATA_GetBlochFunctionPWIBZ_BANDNOTFOUND = "BandData:GetBlochFunctionPWIBZ: Can\'t find the band(%lu).";
const char * const ERRMSG_BANDDATA_ConstructGridConvTable_WRONGSIZE = "BandData:ConstructGridConvTable: Number of real space grid points on the direction of each primitive vector MUST be the same for now.";
const char * const ERRMSG_BANDDATA_checkValidity = "BandData:checkValidity";
const char * const ERRMSG_BANDDATA_checkValidity_BANDERROR = "BandData:checkValidity: The selected bands doesn\'t make sense.";
const char * const ERRMSG_BANDDATA_checkValidity_LATTICEERROR = "BandData:checkValidity: The calculation requires 3 lattice vectors.";
const char * const ERRMSG_BANDDATA_checkValidity_ATOMPOSERROR = "BandData:checkValidity: Coordinates of the position of atoms is out of range.";
const char * const ERRMSG_BANDDATA_checkValidity_GRIDERROR = "BandData:checkValidity: Number of grid points(real/reciprocal space) can\'t be 0.";
const char * const ERRMSG_BANDDATA_InitializeFromFile = "BandData:InitializeFromFile";
const char * const ERRMSG_BANDDATA_INPUTOPER_FAIL = "BandData:operator>>: Failed to read the data.";
const char * const ERRMSG_BANDDATAABINIT_InitializeFromFile_OPENERR = "BandData_ABINIT:InitializeFromFile: Can\'t open the input file(%s).";
const char * const ERRMSG_BANDDATAABINIT_InitializeFromFile_EOF = "BandData_ABINIT:InitializeFromFile: End of input file reached.";
const char * const ERRMSG_BANDDATAABINIT_InitializeFromFile_ERROR = "BandData_ABINIT:InitializeFromFile: Reading from input file failed.";
const char * const ERRMSG_BANDDATAABINIT_InitializeFromFile_BADFILE = "BandData_ABINIT:InitializeFromFile: ifstream badbit is set. Unknown error.";
const char * const ERRMSG_BANDDATAABINIT_Readfiles = "BandData_ABINIT:Readfiles";
const char * const ERRMSG_BANDDATAABINIT_Readfiles_NOTENOUGHWF = "BandData_ABINIT:Readfiles: Number of wavefunction files is not enough.";
const char * const ERRMSG_BANDDATAABINIT_Readfiles_EIGOPENFAIL = "BandData_ABINIT:Readfiles: Can\'t open the EIG file(%s).";
const char * const ERRMSG_BANDDATAABINIT_Readfiles_EIGEOF = "BandData_ABINIT:Readfiles: End of EIG file reached.";
const char * const ERRMSG_BANDDATAABINIT_Readfiles_EIGERROR = "BandData_ABINIT:Readfiles: Reading from EIG file failed.";
const char * const ERRMSG_BANDDATAABINIT_Readfiles_BADFILE = "BandData_ABINIT:Readfiles: ifstream badbit is set. Unknown error.";
const char * const ERRMSG_BANDDATAABINIT_Readfiles_INTERPRETERROR = "BandData_ABINIT:Readfiles: Can\'t interpret the line just read.";
const char * const ERRMSG_BANDDATAABINIT_Readfiles_BADLINE = "BandData_ABINIT:Readfiles: istringstream badbit is set. Unknown error.";
const char * const ERRMSG_BANDDATAABINIT_Readfiles_NIBZFAIL = "BandData_ABINIT:Readfiles: Number of IBZ k points(%lu) does not agree with the EIG file(%lu).";
const char * const ERRMSG_BANDDATAABINIT_Readfiles_KMISMATCH = "BandData_ABINIT:Readfiles: The current k point(%lu) is not the same as in the EIG file(%lu).";
const char * const ERRMSG_BANDDATAABINIT_Readfiles_NOTENOUGHBANDS = "BandData_ABINIT:Readfiles: Number of bands in EIG file(%lu) is not enough(need %lu).";
const char * const ERRMSG_BANDDATAABINIT_Readfiles_WFEOF = "BandData_ABINIT:Readfiles: End of wavefunction file reached.";
const char * const ERRMSG_BANDDATAABINIT_Readfiles_WFERROR = "BandData_ABINIT:Readfiles: Reading from wavefunction file failed.";
const char * const ERRMSG_BANDDATAABINIT_Readfiles_WFOPENFAIL = "BandData_ABINIT:Readfiles: Can\'t open the wavefunction file(%s).";
const char * const ERRMSG_BANDDATAABINIT_Readfiles_RMISMATCH = "BandData_ABINIT:Readfiles: The current r point is not the same as in rGrid: ";

const char * const ERRMSG_BRILLOUINZONE_MakeInside_cartesian_ALGOERR = "BrillouinZone:MakeInside_cartesian: serious algorithm error. The k point is still not inside the Brillouin zone. The k point, new k point, and the reciprocal lattice point it is closest to are:";
const char * const ERRMSG_BANDDATABZ_BZtoIBZ_OUTOFRANGE = "BandDataBZ:BZtoIBZ: BZk(%lu) out of range.";
const char * const ERRMSG_BANDDATABZ_IBZtoBZ_OUTOFRANGE = "BandDataBZ:IBZtoBZ: IBZk(%lu) out of range.";
const char * const ERRMSG_BANDDATABZ_TrimIBZdata_BANDERR = "BandDataBZ:TrimIBZdata: the new values of vBandMin(%lu) and cBandMax(%lu) are wrong. Old values: vBandMin = %lu, cBandMax = %lu, HOMO = %lu.";
const char * const ERRMSG_BANDDATABZ_GetGeneratingSymmetry_OUTOFRANGE = "BandDataBZ:GetGeneratingSymmetry: BZk(%lu) out of range.";
const char * const ERRMSG_BANDDATABZ_GetSymmetryOperation_OUTOFRANGE = "BandDataBZ:GetSymmetryOperation: Symmetry index(%lu) out of range.";
const char * const ERRMSG_BANDDATABZ_InitializeFromFile = "BandDataBZ:InitializeFromFile: IBZ data should be read beforehand. This class only handles BZ data, which are derived from IBZ data.";
const char * const ERRMSG_BANDDATABZ_kpointBZToIndex_NOTFOUND = "BandDataBZ:kpointBZToIndex: Can\'t find the point: ";
const char * const ERRMSG_BANDDATABZ_GetkpointBZ_OUTOFRANGE = "BandDataBZ:GetkpointBZ: BZk(%lu) out of range.";
const char * const ERRMSG_BANDDATABZ_GetBlochFunctionPWBZ_KTOOLARGE = "BandDataBZ:GetBlochFunctionPWBZ: BZk(%lu) too large.";
const char * const ERRMSG_BANDDATABZ_GetBlochFunctionPWBZ_BANDNOTFOUND = "BandDataBZ:GetBlochFunctionPWBZ: Can\'t find the band(%lu).";
const char * const ERRMSG_BANDDATABZ_GenerateSymmetries_TOOMANY = "BandDataBZ:GeneratePointSymmetries: There are more than 48 point symmetries, which should not happen(since the most symmetric cubic lattice belong to Oh group, which has 48 elements). It's possible that the lattice vectors are linearly dependent.";
const char * const ERRMSG_BANDDATABZ_GenerateSymmetries_NOIDENTITY = "BandDataBZ:GeneratePointSymmetries: Identity symmetry operation is not in the list. Something seriously wrong happened.";
const char * const ERRMSG_BANDDATABZ_GenerateBZkpoints_IBZDEPENDENT = "BandDataBZ:GenerateBZkpoints: A BZ k point(%lu) can be generated from more than 1 IBZ k points(%lu, %lu). Either the IBZ k points are not really in the IBZ or something seriously wrong happend.";
const char * const ERRMSG_BANDDATABZ_GenerateBZBlochFunctions_NONEWG = "BandDataBZ:GenerateBZBlochFunctions: The new G vector generated through symmetry operation is not a G vector. Either the tolerance is too demanding or something seriously wrong happened. new G: ";
const char * const ERRMSG_BANDDATABZ_GenerateBZBlochFunctions_NORPOINT = "BandDataBZ:GenerateBZBlochFunctions: The point obtained by applying a symmetry operation on a realspace grid point is not a grid point. Need to implement splines if this continues to happen. New r(cartesian): ";
const char * const ERRMSG_BANDDATABZ_checkValidityBZ_BZERROR = "BandDataBZ:checkValidityBZ: Number of k points in the full Brillouin zone(%lu) certainly has to be greater than that in the irreducible Brillouin zone(%lu).";

const char * const ERRMSG_PROPERTIES_operator_read = "Properties:operator>>";
const char * const ERRMSG_PROPERTIES_operator_read_WRONGFORMAT = "Properties:operator>>: The format of the property file is expected to be that of %s, but it is the format of %s.";
const char * const ERRMSG_PROP_EXPIGR_ExpIGrIBZ_NOTFOUND = "Prop_ExpIGr:ExpIGrIBZ: serious error. A value is not initialized, where (i,j,IBZk,G)=";
const char * const ERRMSG_PROP_EXPIGR_INPUTOPER_FAIL = "Prop_ExpIGr:read: Failed to read the data.";
const char * const ERRMSG_PROP_MOMENTUMMATELEM_MomentumIBZ_NOTFOUND = "Prop_MomentumMatElem:MomentumIBZ: serious error. A value for i=%lu, j=%lu, IBZk=%lu is not initialized.";
const char * const ERRMSG_PROP_MOMENTUMMATELEM_MomentumIBZ_NOPW = "Prop_MomentumMatElem:MomentumIBZ: In one of the wavefunction, there lacks a plane wave component. Band, IBZk, corresponding G is printed: ";
const char * const ERRMSG_PROP_MOMENTUMMATELEM_read_SIZEERR = "Prop_MomentumMatElem:read: total number of matrix elements from the file(%lu) doesn\'t match with band data(%lu).";
const char * const ERRMSG_PROP_MOMENTUMMATELEM_INPUTOPER_FAIL = "Prop_MomentumMatElem:read: Failed to read the data.";
const char * const ERRMSG_PROP_COMMUTATOR_R_VNL_Commutator_r_Vnl_NOTFOUND = "Prop_Commutator_r_Vnl:Commutator_r_Vnl: serious error. A value for i=%lu, j=%lu, BZk=%lu, dir=%ld is not initialized.";
const char * const ERRMSG_PROP_COMMUTATOR_R_VNL_Commutator_r_Vnl_REALSPACE = "Prop_Commutator_r_Vnl:Commutator_r_Vnl: Right now I'm not sure how to implement the real space representation...";
const char * const ERRMSG_PROP_COMMUTATOR_R_VNL_checkPsp_PSPERROR = "Prop_Commutator_r_Vnl:checkPsp: The pseudopotential of an element(Z=%lu) is not provided.";
const char * const ERRMSG_PROP_COMMUTATOR_R_VNL_read_SIZEERR = "Prop_Commutator_r_Vnl:read: total number of matrix elements from the file(%lu) doesn\'t match with band data(%lu).";
const char * const ERRMSG_PROP_COMMUTATOR_R_VNL_INPUTOPER_FAIL = "Prop_Commutator_r_Vnl:read: Failed to read the data.";
const char * const ERRMSG_ExpIqr_div_q_Limq0_INTRABAND = "ExpIqr_div_q_Limq0: Can\'t do intraband(band %lu) calculation with this.";
const char * const ERRMSG_PROPCHI0Q0STATIC_Chi0q0_sym = "Prop_Chi0_q0_sym:Chi0q0_sym: serious error. A value is not initialized, where (G,G1)=";
const char * const ERRMSG_PROPCHI0Q0STATIC_INPUTOPER_FAIL = "Prop_Chi0_q0_static:read: Failed to read the data.";
const char * const ERRMSG_PROP_ORBDEN_OrbitalNorm_NOTFOUND = "Prop_OrbDen:OrbitalNorm: serious error. A value for i=%lu, BZk=%lu is not initialized.";
const char * const ERRMSG_PROP_ORBDEN_INPUTOPER_FAIL = "Prop_OrbDen:read: Failed to read the data.";
const char * const ERRMSG_PROP_DENSITY_AT_R_Density_at_r_OUTOFRANGE = "Prop_Value_at_r:Density_at_r: requested index %lu, but there are only %lu elements.";
const char * const ERRMSG_PROP_DENSITY_AT_R_BlochFunction_at_r_OUTOFRANGE = "Prop_Value_at_r:BlochFunction_at_r: requested band=%lu, BZk=%lu, r=%lu is not found.";
const char * const ERRMSG_PROP_EM_em_SLAVE = "Prop_em:em: human-readable output should only be called by master.";
const char * const ERRMSG_PROP_EM_em_NOTINITIALIZED = "Prop_em:em: called before initialization.";
const char * const ERRMSG_PROP_EM_INPUTOPER_FAIL = "Prop_em:read: Failed to read the data.";
const char * const ERRMSG_VECTORADD_SIZEERR = "vector_add:operator(): the size of the two vectors do not match(%lu and %lu).";

const char * const ERRMSG_GLIST_operator_read_WRONGFORMAT = "Glist:operator>>: The format of the G-vectors file is expected to be that of %s, but it is the format of %s.";
const char * const ERRMSG_GLISTFACTORY_CreateGlist_ptr_NOTYPE = "Glist_factory:CreateGlist_ptr: Specified type(%ld) of Glist doesn\'t exist.";
const char * const ERRMSG_GLISTFACTORY_CreateGlist_ptr_COPYERR = "Glist_factory:CreateGlist_ptr: Cannot copy-construct the Glist. No matching type.";
const char * const ERRMSG_GLISTMAXGLEN_Glist_maxGlen_MAXGWRONG = "Glist_maxGlen:Glist_maxGlen: max G(%ld) can\'t be < 0.";
const char * const ERRMSG_GLISTECUT_Glist_ecut_NEGECUT = "Glist_ecut:Glist_ecut: ecut can't be negative.";

const char * const ERRMSG_FXC_operator_read = "fxc:operator>>";
const char * const ERRMSG_FXC_operator_read_WRONGFORMAT = "fxc:operator>>: The format of the fxc file is expected to be that of %s, but it is the format of %s.";
const char * const ERRMSG_FXC_SIMPLEFACTORY_Createfxc_ptr_CANTDO = "fxc_simpleFactory:Createfxc_ptr: requested fxc id %ld, but it either do not exist or it\'s too complicated to be created this way.";
const char * const ERRMSG_FXC_SIMPLEFACTORY_Createfxc_ptr_CANTCOPY = "fxc_simpleFactory:Createfxc_ptr: this fxc can\'t be copied this way.";
const char * const ERRMSG_FXCCONTACT_fxcQspace_wing_G_mul_q_RANGEERROR = "fxc_contact:fxcQspace_wing_G_mul_q: G=0 is not wing anymore.";
const char * const ERRMSG_FXCLRC_fxcQspace_Q0 = "fxc_lrc:fxcQspace: q=0 while G=G'=0. This has to be treated separately.";
const char * const ERRMSG_FXCLRC_fxcQspace_wing_G_mul_q_RANGEERROR = "fxc_lrc:fxcQspace_wing_G_mul_q: G=0 is not wing anymore.";
const char * const ERRMSG_FXCBOOTSTRAP_fxcQspace_QNONZERO = "fxc_bootstrap:fxcQspace: q!=0 hasn\'t been implemented.";
const char * const ERRMSG_FXCBOOTSTRAP_fxcQspace_G0 = "fxc_bootstrap:fxcQspace: G=0 or G'=0 make fxc diverge. Must be treated separately.";
const char * const ERRMSG_FXCBOOTSTRAP_fxcQspace_NOTINITIALIZED = "fxc_bootstrap:fxcQspace: fxc not initialized.";
const char * const ERRMSG_FXCBOOTSTRAP_fxcQspace_NOTFOUND = "fxc_bootstrap:fxcQspace: Can\'t find fxc data for given G and G'. G and G' are: ";
const char * const ERRMSG_FXCBOOTSTRAP_fxcQspace_wing_G_mul_q_QNONZERO = "fxc_bootstrap:fxcQspace_wing_G_mul_q: q!=0 hasn\'t been implemented.";
const char * const ERRMSG_FXCBOOTSTRAP_fxcQspace_wing_G_mul_q_G0 = "fxc_bootstrap:fxcQspace_wing_G_mul_q: G=0 makes fxc diverge. Must be treated separately.";
const char * const ERRMSG_FXCBOOTSTRAP_fxcQspace_wing_G_mul_q_NOTINITIALIZED = "fxc_bootstrap:fxcQspace_wing_G_mul_q: fxc not initialized.";
const char * const ERRMSG_FXCBOOTSTRAP_fxcQspace_wing_G_mul_q_NOTFOUND = "fxc_bootstrap:fxcQspace_wing_G_mul_q: Can\'t find fxc wing data for given G. G is: ";
const char * const ERRMSG_FXCBOOTSTRAP_fxcQspace_wing_G1_mul_q_QNONZERO = "fxc_bootstrap:fxcQspace_wing_G1_mul_q: q!=0 hasn\'t been implemented.";
const char * const ERRMSG_FXCBOOTSTRAP_fxcQspace_wing_G1_mul_q_G0 = "fxc_bootstrap:fxcQspace_wing_G1_mul_q: G1=0 makes fxc diverge. Must be treated separately.";
const char * const ERRMSG_FXCBOOTSTRAP_fxcQspace_wing_G1_mul_q_NOTINITIALIZED = "fxc_bootstrap:fxcQspace_wing_G1_mul_q: fxc not initialized.";
const char * const ERRMSG_FXCBOOTSTRAP_fxcQspace_wing_G1_mul_q_NOTFOUND = "fxc_bootstrap:fxcQspace_wing_G1_mul_q: Can\'t find fxc wing data for given G1. G1 is: ";
const char * const ERRMSG_FXCBOOTSTRAP_fxcQspace_head_mul_q2_QNONZERO = "fxc_bootstrap:fxcQspace_head_mul_q2: q!=0 hasn\'t been implemented.";
const char * const ERRMSG_FXCBOOTSTRAP_fxcQspace_head_mul_q2_NOTINITIALIZED = "fxc_bootstrap:fxcQspace_head_mul_q2: fxc not initialized.";
const char * const ERRMSG_FXCBOOTSTRAP_fxcQspace_head_mul_q2_NOTFOUND = "fxc_bootstrap:fxcQspace_head_mul_q2: Can\'t find fxc head data.";
const char * const ERRMSG_FXCBOOTSTRAP_INPUTOPER_FAIL = "fxc_bootstrap:read: Failed to read the data.";
const char * const ERRMSG_FXCHARTREE_NONZEROQ = "fxc_Hartree:fxcQspace: q cannot be non-zero for Hartree.";
const char * const ERRMSG_FXCHARTREE_WRONGCALC = "fxc_Hartree: You're not supposed to calculate wing and head. This is THE Hartree part, ok?";
const char * const ERRMSG_FXCALDAPW92_fxcQspace_QNONZERO = "fxc_ALDA_PW92:fxcQspace: q!=0 hasn\'t been implemented.";
const char * const ERRMSG_FXCALDAPW92_fxcQspace_G0 = "fxc_ALDA_PW92:fxcQspace: G=0 or G'=0 make fxc diverge. Must be treated separately.";
const char * const ERRMSG_FXCALDAPW92_fxcQspace_NOTINITIALIZED = "fxc_ALDA_PW92:fxcQspace: fxc not initialized.";
const char * const ERRMSG_FXCALDAPW92_fxcQspace_NOTFOUND = "fxc_ALDA_PW92:fxcQspace: Can\'t find fxc data for given G and G'. G and G' are: ";
const char * const ERRMSG_FXCALDAPW92_fxcQspace_wing_G_mul_q_QNONZERO = "fxc_ALDA_PW92:fxcQspace_wing_G_mul_q: q!=0 hasn\'t been implemented.";
const char * const ERRMSG_FXCALDAPW92_fxcQspace_wing_G_mul_q_G0 = "fxc_ALDA_PW92:fxcQspace_wing_G_mul_q: G=0 makes fxc diverge. Must be treated separately.";
const char * const ERRMSG_FXCALDAPW92_fxcQspace_wing_G_mul_q_NOTINITIALIZED = "fxc_ALDA_PW92:fxcQspace_wing_G_mul_q: fxc not initialized.";
const char * const ERRMSG_FXCALDAPW92_fxcQspace_wing_G1_mul_q_QNONZERO = "fxc_ALDA_PW92:fxcQspace_wing_G1_mul_q: q!=0 hasn\'t been implemented.";
const char * const ERRMSG_FXCALDAPW92_fxcQspace_wing_G1_mul_q_G0 = "fxc_ALDA_PW92:fxcQspace_wing_G1_mul_q: G1=0 makes fxc diverge. Must be treated separately.";
const char * const ERRMSG_FXCALDAPW92_fxcQspace_wing_G1_mul_q_NOTINITIALIZED = "fxc_ALDA_PW92:fxcQspace_wing_G1_mul_q: fxc not initialized.";
const char * const ERRMSG_FXCALDAPW92_fxcQspace_head_mul_q2_QNONZERO = "fxc_ALDA_PW92:fxcQspace_head_mul_q2: q!=0 hasn\'t been implemented.";
const char * const ERRMSG_FXCALDAPW92_fxcQspace_head_mul_q2_NOTINITIALIZED = "fxc_ALDA_PW92:fxcQspace_head_mul_q2: fxc not initialized.";
const char * const ERRMSG_FXCALDAPW92_INPUTOPER_WRONGMODE = "fxc_ALDA_PW92:read: mode is initialized to be %lu, but in file it is %lu.";
const char * const ERRMSG_FXCALDAPW92_INPUTOPER_FAIL = "fxc_ALDA_PW92:read: Failed to read the data.";
const char * const ERRMSG_FXCALDAPW92_GLISTDOUBLESIZE_NOIMPL = "fxc_ALDA_PW92:Glist_DoubleSize: GetAllowedG/GetAllowedGPair/GetAllAllowedGPair/read/print are not implemented.";
const char * const ERRMSG_FXCPGGDIRECT_fxcQspace_QNONZERO = "fxc_PGG_direct:fxcQspace: q!=0 hasn\'t been implemented.";
const char * const ERRMSG_FXCPGGDIRECT_fxcQspace_G0 = "fxc_PGG_direct:fxcQspace: G=0 or G'=0 make fxc diverge. Must be treated separately.";
const char * const ERRMSG_FXCPGGDIRECT_fxcQspace_NOTINITIALIZED = "fxc_PGG_direct:fxcQspace: fxc not initialized.";
const char * const ERRMSG_FXCPGGDIRECT_fxcQspace_NOTFOUND = "fxc_PGG_direct:fxcQspace: Can\'t find fxc data for given G and G'. G and G' are: ";
const char * const ERRMSG_FXCPGGDIRECT_fxcQspace_wing_G_mul_q_QNONZERO = "fxc_PGG_direct:fxcQspace_wing_G_mul_q: q!=0 hasn\'t been implemented.";
const char * const ERRMSG_FXCPGGDIRECT_fxcQspace_wing_G_mul_q_G0 = "fxc_PGG_direct:fxcQspace_wing_G_mul_q: G=0 makes fxc diverge. Must be treated separately.";
const char * const ERRMSG_FXCPGGDIRECT_fxcQspace_wing_G_mul_q_NOTINITIALIZED = "fxc_PGG_direct:fxcQspace_wing_G_mul_q: fxc not initialized.";
const char * const ERRMSG_FXCPGGDIRECT_fxcQspace_wing_G1_mul_q_QNONZERO = "fxc_PGG_direct:fxcQspace_wing_G1_mul_q: q!=0 hasn\'t been implemented.";
const char * const ERRMSG_FXCPGGDIRECT_fxcQspace_wing_G1_mul_q_G0 = "fxc_PGG_direct:fxcQspace_wing_G1_mul_q: G1=0 makes fxc diverge. Must be treated separately.";
const char * const ERRMSG_FXCPGGDIRECT_fxcQspace_wing_G1_mul_q_NOTINITIALIZED = "fxc_PGG_direct:fxcQspace_wing_G1_mul_q: fxc not initialized.";
const char * const ERRMSG_FXCPGGDIRECT_fxcQspace_head_mul_q2_QNONZERO = "fxc_PGG_direct:fxcQspace_head_mul_q2: q!=0 hasn\'t been implemented.";
const char * const ERRMSG_FXCPGGDIRECT_fxcQspace_head_mul_q2_NOTINITIALIZED = "fxc_PGG_direct:fxcQspace_head_mul_q2: fxc not initialized.";
const char * const ERRMSG_FXCPGGDIRECT_INPUTOPER_FAIL = "fxc_PGG_direct:read: Failed to read the data.";
const char * const ERRMSG_FXCPGGUSESYM_fxcQspace_QNONZERO = "fxc_PGG_use_sym:fxcQspace: q!=0 hasn\'t been implemented.";
const char * const ERRMSG_FXCPGGUSESYM_fxcQspace_G0 = "fxc_PGG_use_sym:fxcQspace: G=0 or G'=0 make fxc diverge. Must be treated separately.";
const char * const ERRMSG_FXCPGGUSESYM_fxcQspace_NOTINITIALIZED = "fxc_PGG_use_sym:fxcQspace: fxc not initialized.";
const char * const ERRMSG_FXCPGGUSESYM_fxcQspace_NOTFOUND = "fxc_PGG_use_sym:fxcQspace: Can\'t find fxc data for given G and G'. G and G' are: ";
const char * const ERRMSG_FXCPGGUSESYM_fxcQspace_wing_G_mul_q_QNONZERO = "fxc_PGG_use_sym:fxcQspace_wing_G_mul_q: q!=0 hasn\'t been implemented.";
const char * const ERRMSG_FXCPGGUSESYM_fxcQspace_wing_G_mul_q_G0 = "fxc_PGG_use_sym:fxcQspace_wing_G_mul_q: G=0 makes fxc diverge. Must be treated separately.";
const char * const ERRMSG_FXCPGGUSESYM_fxcQspace_wing_G_mul_q_NOTINITIALIZED = "fxc_PGG_use_sym:fxcQspace_wing_G_mul_q: fxc not initialized.";
const char * const ERRMSG_FXCPGGUSESYM_fxcQspace_wing_G_mul_q_NOTFOUND = "fxc_PGG_use_sym:fxcQspace_wing_G_mul_q: Can\'t find fxc wing data for given G. G is: ";
const char * const ERRMSG_FXCPGGUSESYM_fxcQspace_wing_G1_mul_q_QNONZERO = "fxc_PGG_use_sym:fxcQspace_wing_G1_mul_q: q!=0 hasn\'t been implemented.";
const char * const ERRMSG_FXCPGGUSESYM_fxcQspace_wing_G1_mul_q_G0 = "fxc_PGG_use_sym:fxcQspace_wing_G1_mul_q: G1=0 makes fxc diverge. Must be treated separately.";
const char * const ERRMSG_FXCPGGUSESYM_fxcQspace_wing_G1_mul_q_NOTINITIALIZED = "fxc_PGG_use_sym:fxcQspace_wing_G1_mul_q: fxc not initialized.";
const char * const ERRMSG_FXCPGGUSESYM_fxcQspace_wing_G1_mul_q_NOTFOUND = "fxc_PGG_use_sym:fxcQspace_wing_G1_mul_q: Can\'t find fxc wing data for given G1. G1 is: ";
const char * const ERRMSG_FXCPGGUSESYM_fxcQspace_head_mul_q2_QNONZERO = "fxc_PGG_use_sym:fxcQspace_head_mul_q2: q!=0 hasn\'t been implemented.";
const char * const ERRMSG_FXCPGGUSESYM_fxcQspace_head_mul_q2_NOTINITIALIZED = "fxc_PGG_use_sym:fxcQspace_head_mul_q2: fxc not initialized.";
const char * const ERRMSG_FXCPGGUSESYM_fxcQspace_head_mul_q2_NOTFOUND = "fxc_PGG_use_sym:fxcQspace_head_mul_q2: Can\'t find fxc head data.";
const char * const ERRMSG_FXCPGGUSESYM_INPUTOPER_FAIL = "fxc_PGG_use_sym:read: Failed to read the data.";
const char * const ERRMSG_PGGINTFUNC_UNDEFINED = "PGGintfunc: operator(const tripdbl&) not defined. Use the indexed one instead.";

const char * const ERRMSG_FXC_SPIN_ADAPTER_fxc_spin_adapter_INCOMPATIBLEFXC = "fxc_spin_adapter:fxc_spin_adapter: the bands in fxc_upup and fxc_updown are not the same. One band is stored at %p, the other is stored at %p.";
const char * const ERRMSG_FXC_SPIN_BOOTSTRAP_fxcQspace_QNONZERO = "fxc_spin_bootstrap:fxcQspace: q!=0 hasn\'t been implemented.";
const char * const ERRMSG_FXC_SPIN_BOOTSTRAP_fxcQspace_G0 = "fxc_spin_bootstrap:fxcQspace: G=0 or G'=0 make fxc diverge. Must be treated separately.";
const char * const ERRMSG_FXC_SPIN_BOOTSTRAP_fxcQspace_NOTINITIALIZED = "fxc_spin_bootstrap:fxcQspace: fxc not initialized.";
const char * const ERRMSG_FXC_SPIN_BOOTSTRAP_fxcQspace_NOTFOUND = "fxc_spin_bootstrap:fxcQspace: Can\'t find fxc data for given G and G'. G and G' are: ";
const char * const ERRMSG_FXC_SPIN_BOOTSTRAP_fxcQspace_wing_G_mul_q_QNONZERO = "fxc_spin_bootstrap:fxcQspace_wing_G_mul_q: q!=0 hasn\'t been implemented.";
const char * const ERRMSG_FXC_SPIN_BOOTSTRAP_fxcQspace_wing_G_mul_q_G0 = "fxc_spin_bootstrap:fxcQspace_wing_G_mul_q: G=0 makes fxc diverge. Must be treated separately.";
const char * const ERRMSG_FXC_SPIN_BOOTSTRAP_fxcQspace_wing_G_mul_q_NOTINITIALIZED = "fxc_spin_bootstrap:fxcQspace_wing_G_mul_q: fxc not initialized.";
const char * const ERRMSG_FXC_SPIN_BOOTSTRAP_fxcQspace_wing_G_mul_q_NOTFOUND = "fxc_spin_bootstrap:fxcQspace_wing_G_mul_q: Can\'t find fxc wing data for given G. G is: ";
const char * const ERRMSG_FXC_SPIN_BOOTSTRAP_fxcQspace_wing_G1_mul_q_QNONZERO = "fxc_spin_bootstrap:fxcQspace_wing_G1_mul_q: q!=0 hasn\'t been implemented.";
const char * const ERRMSG_FXC_SPIN_BOOTSTRAP_fxcQspace_wing_G1_mul_q_G0 = "fxc_spin_bootstrap:fxcQspace_wing_G1_mul_q: G1=0 makes fxc diverge. Must be treated separately.";
const char * const ERRMSG_FXC_SPIN_BOOTSTRAP_fxcQspace_wing_G1_mul_q_NOTINITIALIZED = "fxc_spin_bootstrap:fxcQspace_wing_G1_mul_q: fxc not initialized.";
const char * const ERRMSG_FXC_SPIN_BOOTSTRAP_fxcQspace_wing_G1_mul_q_NOTFOUND = "fxc_spin_bootstrap:fxcQspace_wing_G1_mul_q: Can\'t find fxc wing data for given G1. G1 is: ";
const char * const ERRMSG_FXC_SPIN_BOOTSTRAP_fxcQspace_head_mul_q2_QNONZERO = "fxc_spin_bootstrap:fxcQspace_head_mul_q2: q!=0 hasn\'t been implemented.";
const char * const ERRMSG_FXC_SPIN_BOOTSTRAP_fxcQspace_head_mul_q2_NOTINITIALIZED = "fxc_spin_bootstrap:fxcQspace_head_mul_q2: fxc not initialized.";
const char * const ERRMSG_FXC_SPIN_BOOTSTRAP_fxcQspace_head_mul_q2_NOTFOUND = "fxc_spin_bootstrap:fxcQspace_head_mul_q2: Can\'t find fxc head data.";
const char * const ERRMSG_FXC_SPIN_BOOTSTRAP_INPUTOPER_FAIL = "fxc_spin_bootstrap:read: Failed to read the data.";
const char * const ERRMSG_FXC_SPIN_BOOTSTRAP_check_spin_dep_and_round_DIAGERR = "fxc_spin_bootstrap:check_spin_dep_and_round: fxc upup != downdown. Row of upup, column of upup, upup, downdown: ";
const char * const ERRMSG_FXC_SPIN_BOOTSTRAP_check_spin_dep_and_round_OFFDIAGERR = "fxc_spin_bootstrap:check_spin_dep_and_round: fxc updown != downup. Row of upup, column of upup, updown, downup: ";
const char * const ERRMSG_FXC_MOD_SPIN_BOOTSTRAP_fxcQspace_QNONZERO = "fxc_mod_spin_bootstrap:fxcQspace: q!=0 hasn\'t been implemented.";
const char * const ERRMSG_FXC_MOD_SPIN_BOOTSTRAP_fxcQspace_G0 = "fxc_mod_spin_bootstrap:fxcQspace: G=0 or G'=0 make fxc diverge. Must be treated separately.";
const char * const ERRMSG_FXC_MOD_SPIN_BOOTSTRAP_fxcQspace_NOTINITIALIZED = "fxc_mod_spin_bootstrap:fxcQspace: fxc not initialized.";
const char * const ERRMSG_FXC_MOD_SPIN_BOOTSTRAP_fxcQspace_NOTFOUND = "fxc_mod_spin_bootstrap:fxcQspace: Can\'t find fxc data for given G and G'. G and G' are: ";
const char * const ERRMSG_FXC_MOD_SPIN_BOOTSTRAP_fxcQspace_wing_G_mul_q_QNONZERO = "fxc_mod_spin_bootstrap:fxcQspace_wing_G_mul_q: q!=0 hasn\'t been implemented.";
const char * const ERRMSG_FXC_MOD_SPIN_BOOTSTRAP_fxcQspace_wing_G_mul_q_G0 = "fxc_mod_spin_bootstrap:fxcQspace_wing_G_mul_q: G=0 makes fxc diverge. Must be treated separately.";
const char * const ERRMSG_FXC_MOD_SPIN_BOOTSTRAP_fxcQspace_wing_G_mul_q_NOTINITIALIZED = "fxc_mod_spin_bootstrap:fxcQspace_wing_G_mul_q: fxc not initialized.";
const char * const ERRMSG_FXC_MOD_SPIN_BOOTSTRAP_fxcQspace_wing_G_mul_q_NOTFOUND = "fxc_mod_spin_bootstrap:fxcQspace_wing_G_mul_q: Can\'t find fxc wing data for given G. G is: ";
const char * const ERRMSG_FXC_MOD_SPIN_BOOTSTRAP_fxcQspace_wing_G1_mul_q_QNONZERO = "fxc_mod_spin_bootstrap:fxcQspace_wing_G1_mul_q: q!=0 hasn\'t been implemented.";
const char * const ERRMSG_FXC_MOD_SPIN_BOOTSTRAP_fxcQspace_wing_G1_mul_q_G0 = "fxc_mod_spin_bootstrap:fxcQspace_wing_G1_mul_q: G1=0 makes fxc diverge. Must be treated separately.";
const char * const ERRMSG_FXC_MOD_SPIN_BOOTSTRAP_fxcQspace_wing_G1_mul_q_NOTINITIALIZED = "fxc_mod_spin_bootstrap:fxcQspace_wing_G1_mul_q: fxc not initialized.";
const char * const ERRMSG_FXC_MOD_SPIN_BOOTSTRAP_fxcQspace_wing_G1_mul_q_NOTFOUND = "fxc_mod_spin_bootstrap:fxcQspace_wing_G1_mul_q: Can\'t find fxc wing data for given G1. G1 is: ";
const char * const ERRMSG_FXC_MOD_SPIN_BOOTSTRAP_fxcQspace_head_mul_q2_QNONZERO = "fxc_mod_spin_bootstrap:fxcQspace_head_mul_q2: q!=0 hasn\'t been implemented.";
const char * const ERRMSG_FXC_HYBRID_SPIN_BOOTSTRAP_fxc_hybrid_spin_bootstrap_NOTUPDOWN = "fxc_hybrid_spin_bootstrap:fxc_hybrid_spin_bootstrap: ALDA input should be the updown part.";
const char * const ERRMSG_FXC_MOD_SPIN_BOOTSTRAP_fxcQspace_head_mul_q2_NOTINITIALIZED = "fxc_mod_spin_bootstrap:fxcQspace_head_mul_q2: fxc not initialized.";
const char * const ERRMSG_FXC_MOD_SPIN_BOOTSTRAP_fxcQspace_head_mul_q2_NOTFOUND = "fxc_mod_spin_bootstrap:fxcQspace_head_mul_q2: Can\'t find fxc head data.";
const char * const ERRMSG_FXC_MOD_SPIN_BOOTSTRAP_INPUTOPER_FAIL = "fxc_mod_spin_bootstrap:read: Failed to read the data.";
const char * const ERRMSG_FXC_FIT_SPIN_BOOTSTRAP_fxcQspace_QNONZERO = "fxc_fit_spin_bootstrap:fxcQspace: q!=0 hasn\'t been implemented.";
const char * const ERRMSG_FXC_FIT_SPIN_BOOTSTRAP_fxcQspace_G0 = "fxc_fit_spin_bootstrap:fxcQspace: G=0 or G'=0 make fxc diverge. Must be treated separately.";
const char * const ERRMSG_FXC_FIT_SPIN_BOOTSTRAP_fxcQspace_NOTINITIALIZED = "fxc_fit_spin_bootstrap:fxcQspace: fxc not initialized.";
const char * const ERRMSG_FXC_FIT_SPIN_BOOTSTRAP_fxcQspace_NOTFOUND = "fxc_fit_spin_bootstrap:fxcQspace: Can\'t find fxc data for given G and G'. G and G' are: ";
const char * const ERRMSG_FXC_FIT_SPIN_BOOTSTRAP_fxcQspace_wing_G_mul_q_QNONZERO = "fxc_fit_spin_bootstrap:fxcQspace_wing_G_mul_q: q!=0 hasn\'t been implemented.";
const char * const ERRMSG_FXC_FIT_SPIN_BOOTSTRAP_fxcQspace_wing_G_mul_q_G0 = "fxc_fit_spin_bootstrap:fxcQspace_wing_G_mul_q: G=0 makes fxc diverge. Must be treated separately.";
const char * const ERRMSG_FXC_FIT_SPIN_BOOTSTRAP_fxcQspace_wing_G_mul_q_NOTINITIALIZED = "fxc_fit_spin_bootstrap:fxcQspace_wing_G_mul_q: fxc not initialized.";
const char * const ERRMSG_FXC_FIT_SPIN_BOOTSTRAP_fxcQspace_wing_G_mul_q_NOTFOUND = "fxc_fit_spin_bootstrap:fxcQspace_wing_G_mul_q: Can\'t find fxc wing data for given G. G is: ";
const char * const ERRMSG_FXC_FIT_SPIN_BOOTSTRAP_fxcQspace_wing_G1_mul_q_QNONZERO = "fxc_fit_spin_bootstrap:fxcQspace_wing_G1_mul_q: q!=0 hasn\'t been implemented.";
const char * const ERRMSG_FXC_FIT_SPIN_BOOTSTRAP_fxcQspace_wing_G1_mul_q_G0 = "fxc_fit_spin_bootstrap:fxcQspace_wing_G1_mul_q: G1=0 makes fxc diverge. Must be treated separately.";
const char * const ERRMSG_FXC_FIT_SPIN_BOOTSTRAP_fxcQspace_wing_G1_mul_q_NOTINITIALIZED = "fxc_fit_spin_bootstrap:fxcQspace_wing_G1_mul_q: fxc not initialized.";
const char * const ERRMSG_FXC_FIT_SPIN_BOOTSTRAP_fxcQspace_wing_G1_mul_q_NOTFOUND = "fxc_fit_spin_bootstrap:fxcQspace_wing_G1_mul_q: Can\'t find fxc wing data for given G1. G1 is: ";
const char * const ERRMSG_FXC_FIT_SPIN_BOOTSTRAP_fxcQspace_head_mul_q2_QNONZERO = "fxc_fit_spin_bootstrap:fxcQspace_head_mul_q2: q!=0 hasn\'t been implemented.";
const char * const ERRMSG_FXC_FIT_SPIN_BOOTSTRAP_fxcQspace_head_mul_q2_NOTINITIALIZED = "fxc_fit_spin_bootstrap:fxcQspace_head_mul_q2: fxc not initialized.";
const char * const ERRMSG_FXC_FIT_SPIN_BOOTSTRAP_fxcQspace_head_mul_q2_NOTFOUND = "fxc_fit_spin_bootstrap:fxcQspace_head_mul_q2: Can\'t find fxc head data.";
const char * const ERRMSG_FXC_FIT_SPIN_BOOTSTRAP_INPUTOPER_FAIL = "fxc_fit_spin_bootstrap:read: Failed to read the data.";


const char * const ERRMSG_EIGENSOLVER_assignment_DIFFCONTEXT = "EigenSolver:assignment operator: Can\'t assign an eigensolver with a different BLACS context to this one.";
const char * const ERRMSG_EIGENSOLVER_SetVariables_NULLVAR = "EigenSolver:SetVariables: Some variable to be used(mat or evec or eval) is NULL.";
const char * const ERRMSG_EIGENSOLVER_SetVariables_NOTSQUAREMAT = "EigenSolver:SetVariables: The matrix to be solved is not a square matrix.";
const char * const ERRMSG_EIGENSOLVER_SetVariables_NOTSQUAREMATEVEC = "EigenSolver:SetVariables: The matrix for storing eigenvectors is not a square matrix.";
const char * const ERRMSG_EIGENSOLVER_SetVariables_SIZENOTMATCH = "EigenSolver:SetVariables: The sizes of the variables(mat or evec or eval) don't match.";
const char * const ERRMSG_LAPACKEIGENSOLVER_SIMPLE_Solve_PZHEEVERROR = "LAPACK_EigenSolver_simple:Solve: ScaLAPACK function pzheev reported an error. Error code: %ld.";
const char * const ERRMSG_LAPACKEIGENSOLVER_DAC_NOIMPLEVAL = "LAPACK_EigenSolver_DAC:Solve: pzheevd hasn't implemented the algorithm for just wanting eigenvalues...";
const char * const ERRMSG_LAPACKEIGENSOLVER_DAC_Solve_PZHEEVDERROR = "LAPACK_EigenSolver_DAC:Solve: ScaLAPACK function pzheed reported an error. Error code: %ld.";
const char * const ERRMSG_LAPACKEIGENSOLVER_EXPERT_LAPACK_EigenSolver_expert_WRONGBOUND = "LAPACK_EigenSolver_expert:LAPACK_EigenSolver_expert: The upper bound(%lf) is smaller than the lower bound(%lf).";
const char * const ERRMSG_LAPACKEIGENSOLVER_EXPERT_LAPACK_EigenSolver_expert_WRONGINDEX = "LAPACK_EigenSolver_expert:LAPACK_EigenSolver_expert: The upper index(%ld) and/or the lower index(%ld) are not allowed.";
const char * const ERRMSG_LAPACKEIGENSOLVER_EXPERT_Solve_PZHEEVXERROR = "LAPACK_EigenSolver_expert:Solve: ScaLAPACK function pzheevx reported an error. Error code: %ld.";
const char * const ERRMSG_HAMILTONIAN_DiagonalizeTDA_NOHMAT = "Hamiltonian:DiagonalizeTDA: Can\'t diagonalize before calculating the TDA Hamiltonian matrix.";
const char * const ERRMSG_HAMILTONIAN_DiagonalizeFull_NOHMAT = "Hamiltonian:DiagonalizeFull: Can\'t diagonalize before calculating the full Hamiltonian matrix.";
const char * const ERRMSG_HAMILTONIAN_GetnEigValTDA_NOTDIAG = "Hamiltonian:GetnEigValTDA: the Hamiltonian hasn\'t been diagonalized.";
const char * const ERRMSG_HAMILTONIAN_GetEvalTDA_NOTDIAG = "Hamiltonian:GetEvalTDA: the Hamiltonian hasn\'t been diagonalized.";
const char * const ERRMSG_HAMILTONIAN_GetEvalTDA_OUTOFRANGE = "Hamiltonian:GetEvalTDA: the index is out of range(%lu >= %lu).";
const char * const ERRMSG_HAMILTONIAN_GetLocalEvecTDA_NOTDIAG = "Hamiltonian:GetLocalEvecTDA: the Hamiltonian hasn\'t been diagonalized.";
const char * const ERRMSG_HAMILTONIAN_GetLocalEvecTDA_NOTNEEDED = "Hamiltonian:GetLocalEvecTDA: the eigenvectors are not needed.";
const char * const ERRMSG_HAMILTONIAN_GetEntireEvecTDA_Master_MISSING = "Hamiltonian: GetEntireEvecTDA_Master: serious bug. The eigenvector is missing element %lu.";
const char * const ERRMSG_HAMILTONIAN_WhichTransition_OUTOFRANGE = "Hamiltonian:WhichTransition: the index is out of range(%lu >= %lu).";
const char * const ERRMSG_HAMILTONIAN_WhichTransition_NOTFOUND = "Hamiltonian:WhichTransition: the specified transition(i=%lu, j=%lu, BZk=%lu) is not found.";
const char * const ERRMSG_HAMILTONIAN_FirstExcitonBindingEnergyTDA_HAMILERR = "FirstExcitonBindingEnergyTDA: The Hamiltonian is not diagonalized.";
const char * const ERRMSG_HAMILINOUTADAPTER_MKLCOMPLEX16DATATYPE_STRUCTERR = "HamilInOutAdapter:HamilInOutAdapter: for MKL_Complex16_Datatype: MPI_Type_struct returned an error. Error code: %ld.";
const char * const ERRMSG_HAMILINOUTADAPTER_MKLCOMPLEX16DATATYPE_COMMITERR = "HamilInOutAdapter:HamilInOutAdapter: for MKL_Complex16_Datatype: MPI_Type_commit returned an error. Error code: %ld.";
const char * const ERRMSG_VMATINOUTADAPTER_TYPEERR = "VmatInOutAdapter:VmatInOutAdapter: MPI_Type_create_subarray returned error %ld.";
const char * const ERRMSG_VMATINOUTADAPTER_COMMITERR = "VmatInOutAdapter:VmatInOutAdapter: MPI_Type_commit returned error %ld.";
const char * const ERRMSG_VMATINOUTADAPTER_read_OPENFAIL = "VmatInOutAdapter:read: can\'t open the file \"%s\". MPI_File_open returned %ld.";
const char * const ERRMSG_VMATINOUTADAPTER_read_VIEWFAIL = "VmatInOutAdapter:read: MPI_File_set_view returned error %ld.";
const char * const ERRMSG_VMATINOUTADAPTER_read_READFAIL = "VmatInOutAdapter:read: MPI_File_read_all returned error %ld.";
const char * const ERRMSG_VMATINOUTADAPTER_print_PRINTFAIL = "VmatInOutAdapter:print: MPI_File_write_all returned error %ld.";
const char * const ERRMSG_VMATINOUTADAPTER_INPUTOPER_FAIL = "VmatInOutAdapter:read: Failed to read the data.";
const char * const ERRMSG_XCMATINOUTADAPTER_TYPEERR = "XCmatInOutAdapter:XCmatInOutAdapter: MPI_Type_create_subarray returned error %ld.";
const char * const ERRMSG_XCMATINOUTADAPTER_COMMITERR = "XCmatInOutAdapter:XCmatInOutAdapter: MPI_Type_commit returned error %ld.";
const char * const ERRMSG_XCMATINOUTADAPTER_read_OPENFAIL = "XCmatInOutAdapter:read: can\'t open the file \"%s\". MPI_File_open returned %ld.";
const char * const ERRMSG_XCMATINOUTADAPTER_read_VIEWFAIL = "XCmatInOutAdapter:read: MPI_File_set_view returned error %ld.";
const char * const ERRMSG_XCMATINOUTADAPTER_read_READFAIL = "XCmatInOutAdapter:read: MPI_File_read_all returned error %ld.";
const char * const ERRMSG_XCMATINOUTADAPTER_print_PRINTFAIL = "XCmatInOutAdapter:print: MPI_File_write_all returned error %ld.";
const char * const ERRMSG_XCMATINOUTADAPTER_INPUTOPER_FAIL = "XCmatInOutAdapter:read: Failed to read the data.";
const char * const ERRMSG_HMATTDAINOUTADAPTER_TYPEERR = "HmatTDAInOutAdapter:HmatTDAInOutAdapter: MPI_Type_create_subarray returned error %ld.";
const char * const ERRMSG_HMATTDAINOUTADAPTER_COMMITERR = "HmatTDAInOutAdapter:HmatTDAInOutAdapter: MPI_Type_commit returned error %ld.";
const char * const ERRMSG_HMATTDAINOUTADAPTER_read_OPENFAIL = "HmatTDAInOutAdapter:read: can\'t open the file \"%s\". MPI_File_open returned %ld.";
const char * const ERRMSG_HMATTDAINOUTADAPTER_read_VIEWFAIL = "HmatTDAInOutAdapter:read: MPI_File_set_view returned error %ld.";
const char * const ERRMSG_HMATTDAINOUTADAPTER_read_READFAIL = "HmatTDAInOutAdapter:read: MPI_File_read_all returned error %ld.";
const char * const ERRMSG_HMATTDAINOUTADAPTER_print_PRINTFAIL = "HmatTDAInOutAdapter:print: MPI_File_write_all returned error %ld.";
const char * const ERRMSG_HMATTDAINOUTADAPTER_INPUTOPER_FAIL = "HmatTDAInOutAdapter:read: Failed to read the data.";
const char * const ERRMSG_EIGVALTDAINOUTADAPTER_INPUTOPER_FAIL = "EigValTDAInOutAdapter:read: Failed to read the data.";
const char * const ERRMSG_EIGVECTTDAINOUTADAPTER_TYPEERR = "EigVectTDAInOutAdapter:EigVectTDAInOutAdapter: MPI_Type_create_subarray returned error %ld.";
const char * const ERRMSG_EIGVECTTDAINOUTADAPTER_COMMITERR = "EigVectTDAInOutAdapter:EigVectTDAInOutAdapter: MPI_Type_commit returned error %ld.";
const char * const ERRMSG_EIGVECTTDAINOUTADAPTER_read_NOTNEEDED = "EigVectTDAInOutAdapter:read: eigenvectors are not needed.";
const char * const ERRMSG_EIGVECTTDAINOUTADAPTER_read_OPENFAIL = "EigVectTDAInOutAdapter:read: can\'t open the file \"%s\". MPI_File_open returned %ld.";
const char * const ERRMSG_EIGVECTTDAINOUTADAPTER_read_VIEWFAIL = "EigVectTDAInOutAdapter:read: MPI_File_set_view returned error %ld.";
const char * const ERRMSG_EIGVECTTDAINOUTADAPTER_read_READFAIL = "EigVectTDAInOutAdapter:read: MPI_File_read_all returned error %ld.";
const char * const ERRMSG_EIGVECTTDAINOUTADAPTER_print_PRINTFAIL = "EigVectTDAInOutAdapter:print: MPI_File_write_all returned error %ld.";
const char * const ERRMSG_EIGVECTTDAINOUTADAPTER_INPUTOPER_FAIL = "EigVectTDAInOutAdapter:read: Failed to read the data.";

const char * const ERRMSG_PARSER_Parse_NOTYPE = "Parser:Parse: Unknown data type.";
const char * const ERRMSG_PARSER_Parse_NODEFAULT = "Parser:Parse: The keyword \"%s\" doesn\'t define a default value, and it is not provided in the input.";
const char * const ERRMSG_PARSER_CheckResult_SIZEERR = "Parser:CheckResult: the number of variables read(%lu) is not the same as the master process(%lu).";
const char * const ERRMSG_PARSER_CheckResult_TYPEERR = "Parser:CheckResult: the type of variable %s(%lu) is not the same as the master process(%lu).";
const char * const ERRMSG_PARSER_CheckResult_DATAERR = "Parser:CheckResult: the value of variable %s is not the same as the master process.";
const char * const ERRMSG_PARSER_CheckResult_NOTYPE = "Parser:CheckResult: Unknown data type.";

const char * const ERRMSG_CHISYM_Q0_operator_read_WRONGFORMAT = "ChiSym_q0:operator>>: The format of the linear response function file is expected to be that of %s, but it is the format of %s.";
const char * const ERRMSG_CHISYM_Q0_KS_ChiSym_q0_value_NOTCALCULATED = "ChiSym_q0_KS:ChiSym_q0_value: the KS linear response function hasn\'t been calculated yet.";
const char * const ERRMSG_CHISYM_Q0_KS_ChiSym_q0_value_NOTFOUND = "ChiSym_q0_KS:ChiSym_q0_value: the requested omega,G,G\' is not found. Requested omega,G,G\' are: ";
const char * const ERRMSG_CHISYM_Q0_KS_em_NOTCALCULATED = "ChiSym_q0_KS:em: the KS linear response function hasn\'t been calculated yet.";
const char * const ERRMSG_CHISYM_Q0_KS_em_NOTFOUND = "ChiSym_q0_KS:em: the requested frequency index(%lu) is not found.";
const char * const ERRMSG_CHISYM_Q0_KS_INPUTOPER_FAIL = "ChiSym_q0_KS:read: Failed to read the data.";
const char * const ERRMSG_CHISYM_Q0_KS_SaveMatrixForm_NOTCALCULATED = "ChiSym_q0_KS:SaveMatrixForm: the KS linear response function hasn\'t been calculated yet.";
const char * const ERRMSG_CHISYM_Q0_KS_SaveMatrixForm_NOTFOUND = "ChiSym_q0_KS:SaveMatrixForm: a particular set of omega,G,G\' is not found. omega,G,G\' are: ";
const char * const ERRMSG_CHISYM_Q0_TDDFT_ChiSym_q0_value_NOTCALCULATED = "ChiSym_q0_TDDFT:ChiSym_q0_value: the TDDFT linear response function hasn\'t been calculated yet.";
const char * const ERRMSG_CHISYM_Q0_TDDFT_ChiSym_q0_value_NOTFOUND = "ChiSym_q0_TDDFT:ChiSym_q0_value: the requested omega,G,G\' is not found. Requested omega,G,G\' are: ";
const char * const ERRMSG_CHISYM_Q0_TDDFT_em_NOTCALCULATED = "ChiSym_q0_TDDFT:em: the TDDFT linear response function hasn\'t been calculated yet.";
const char * const ERRMSG_CHISYM_Q0_TDDFT_em_NOTFOUND = "ChiSym_q0_TDDFT:em: the requested frequency index(%lu) is not found.";
const char * const ERRMSG_CHISYM_Q0_TDDFT_INPUTOPER_FAIL = "ChiSym_q0_KS:read: Failed to read the data.";

const char * const ERRMSG_MAIN = "main:";
const char * const ERRMSG_MAIN_ATOMFILE = "main: Can\'t open the atom positions file(%s).";
const char * const ERRMSG_MAIN_DUPLICATE_PSP = "main: More than one pseudopotential provided for Z=%lu.";
const char * const ERRMSG_MAIN_NO_PSP_TYPE = "main: Unknown pseudopotential type(%s).";
const char * const ERRMSG_MAIN_NO_PSP = "main: No pseudopotential provided for Z=%lu.";
const char * const ERRMSG_MAIN_NOINTEGRATOR = "main: No matching integrator(%s).";
const char * const ERRMSG_MAIN_NOBANDDATA = "main: No matching band data format(%s).";
const char * const ERRMSG_MAIN_SMEARING_INVALID = "main: smearing of chi0 (%lf) invalid.";
const char * const ERRMSG_MAIN_UNSUPPORTED_INTERNAL_XC_SPIN = "main: the chosen internal xc(spin-dependent) kernel(%ld) for initializing the bootstrap kernel is unsupported.";
const char * const ERRMSG_MAIN_NOXC = "main: No matching xc kernel(%ld).";
const char * const ERRMSG_MAIN_NOEIGSOL = "main: No matching eigensystem solver(%s).";
const char * const ERRMSG_MAIN_OMEGARANGE_ERROR = "main: for non-Casida calculations, a valid omega range is required.";
}


#endif


==> supplemental/eigensol.cpp <==
#include "defines.h"

#include <mpi.h>
#include <boost/mpi.hpp>

#include <stdexcept>
#include <iostream>
#include <algorithm>
#include <utility>
#include <new>
#include <vector>
#include <string>
#include <sstream>
#include <functional>

#include <math.h>

#include <mkl.h>
#include <mkl_blacs.h>
#include <mkl_pblas.h>
#include <mkl_scalapack.h>

#include "util.h"
#include "eigensol.h"
#include "io.h"
#include "feast_solver.h"

namespace mpi = boost::mpi;

namespace exciton{

using std::runtime_error; using std::endl; using std::max; using std::pair; using std::bad_alloc; using std::vector; using std::size_t;
using std::ostringstream; using std::flush; using std::string; using std::logical_and; using std::logic_error;

EigenSolver :: EigenSolver(const BlacsContext& blacs_context_val)
 : mat(NULL), evec(NULL), eval(NULL), blacs_context(blacs_context_val)
{}

EigenSolver :: EigenSolver(const EigenSolver& inst)
 : mat(inst.mat), evec(inst.evec), eval(inst.eval), blacs_context(inst.blacs_context)
{}

EigenSolver :: ~EigenSolver()
{}

EigenSolver& EigenSolver :: operator=(const EigenSolver& other)
{
	if(this == &other) return *this;

	if(blacs_context != other.blacs_context) throw logic_error(Error(ERRMSG_EIGENSOLVER_assignment_DIFFCONTEXT));

	mat = other.mat;
	evec = other.evec;
	eval = other.eval;
	return *this;
}

void EigenSolver :: SetVariables(bool needEvec, LocalComplexMatrix* mat_val, LocalComplexMatrix* evec_val, vector<double>* eval_val, unsigned* nEigVal_val) const
{
	if((!mat_val) || (!evec_val && needEvec) || (!eval_val) || (!nEigVal_val)) throw runtime_error(Error(ERRMSG_EIGENSOLVER_SetVariables_NULLVAR));

	if(mat_val->nGlobalRows() != mat_val->nGlobalCols()) throw runtime_error(Error(ERRMSG_EIGENSOLVER_SetVariables_NOTSQUAREMAT));
	if(needEvec && ColumnsForEvec(evec_val->nGlobalRows())==evec_val->nGlobalRows() && evec_val->nGlobalRows() != evec_val->nGlobalCols()) throw runtime_error(Error(ERRMSG_EIGENSOLVER_SetVariables_NOTSQUAREMATEVEC));
	if((needEvec && mat_val->nGlobalRows() != evec_val->nGlobalRows()) || (mat_val->nGlobalRows() != eval_val->size())) throw runtime_error(Error(ERRMSG_EIGENSOLVER_SetVariables_SIZENOTMATCH));

	mat = mat_val;
	evec = evec_val;
	eval = eval_val;
	nEigVal = nEigVal_val;
}

LAPACK_EigenSolver_simple :: LAPACK_EigenSolver_simple(const BlacsContext& blacs_context_val) :
 EigenSolver(blacs_context_val)
{}

size_t LAPACK_EigenSolver_simple :: ColumnsForEvec(size_t nRows) const
{
	return nRows;
}

t_uplo LAPACK_EigenSolver_simple :: uplo() const
{
	return lower_triangular;
}

void LAPACK_EigenSolver_simple :: Solve(bool needEvec) const
{
#ifdef DEBUG
ostringstream outputMessage;
outputMessage << "[Process " << myid << "]LAPACK_EigenSolver_simple called.\n";
Cout_for_everyone << outputMessage.str() << flush;
#endif
		char jobz = (needEvec?'V':'N');
		char uplo = 'L';
		MKL_INT n = mat->nGlobalRows();
		MKL_INT ia = 1, ja = 1;
		MKL_INT iz = 1, jz = 1;

		LocalMatrixDescriptor desca, descz;
		CopyDesc(desca,mat->GetDescriptor());
		CopyDesc(descz,(needEvec? evec->GetDescriptor() : mat->GetDescriptor()));

		pair<unsigned,unsigned> proc_grid = blacs_context.GetGrid();
		const MKL_INT nb = scalapack_block_row_col;
		const MKL_INT nn = max(2LL,max(n,nb));
		const MKL_INT np0 = numroc(nn,nb,0,0,proc_grid.first);
		const MKL_INT nq0 = numroc(nn,nb,0,0,proc_grid.second);

		MKL_INT lwork = ( needEvec? (np0+nq0+nb)*nb + 3*n + n*n : max(nb*(np0+1),3LL) + 3*n );
		MKL_INT lrwork = ( needEvec? 4*n - 2 : 2*n );
		MKL_Complex16* work(NULL);
		double* rwork(NULL);
		MKL_INT info(0);

#ifdef DEBUG
outputMessage.str(string());
outputMessage << "[Process " << myid << "]LAPACK_EigenSolver_simple workspaces: lwork=" << lwork << ", lrwork=" << lrwork << '\n';
Cout_for_everyone << outputMessage.str() << flush;
#endif

		bool allocationAllRight = true, otherAllocAllRight = true;
		try{
			work = new MKL_Complex16[lwork];
			rwork = new double[lrwork];
		}
		catch(const bad_alloc& e)
		{
			if(!needEvec) throw;

			ostringstream oss;
			oss << "[Process " << myid << "]LAPACK_EigenSolver_simple:Solve: Can\'t allocate enough memory for workspaces. Now will attempt to allocate less memory and only perform a eigenvalue calculation. The eigenvectors output won\'t have any meaning in this case." << endl;
			Cout_for_everyone << oss.str() << flush;
			allocationAllRight = false;
		}

#ifdef DEBUG
outputMessage.str(string());
outputMessage << "[Process " << myid << "]LAPACK_EigenSolver_simple: allocationAllRight=" << allocationAllRight << '\n';
Cout_for_everyone << outputMessage.str() << flush;
#endif

		mpi::all_reduce(mpi::communicator(),allocationAllRight,otherAllocAllRight,logical_and<bool>());
#ifdef DEBUG
outputMessage.str(string());
outputMessage << "[Process " << myid << "]LAPACK_EigenSolver_simple: otherAllocAllRight=" << otherAllocAllRight << '\n';
Cout_for_everyone << outputMessage.str() << flush;
#endif

		if(!otherAllocAllRight)
		{
			if(work) delete [] work;
			if(rwork) delete [] rwork;

			jobz = 'N';
			lwork = max(nb*(np0+1),3LL)+3*n;
			lrwork = 2*n;
			delete [] work; work = NULL;
			delete [] rwork; rwork = NULL;

#ifdef DEBUG
outputMessage.str(string());
outputMessage << "[Process " << myid << "]LAPACK_EigenSolver_simple workspaces: lwork=" << lwork << ", lrwork=" << lrwork << '\n';
Cout_for_everyone << outputMessage.str() << flush;
#endif

			work = new MKL_Complex16[lwork];
			rwork = new double[lrwork];
		}

		pzheev_(&jobz,&uplo,&n,mat->GetMatrix(),&ia,&ja,desca,eval->data(),(needEvec?evec->GetMatrix():NULL),&iz,&jz,descz,work,&lwork,rwork,&lrwork,&info);
		delete [] work; delete [] rwork;

		if(info < 0) throw runtime_error(ErrorWithData(ERRMSG_LAPACKEIGENSOLVER_SIMPLE_Solve_PZHEEVERROR,info));
		else if(info > 0) Cout << "LAPACK_EigenSolver_simple:Solve: pzheev returned info=" << info << ", which indicates the eigensystem is not converged. The program will continue anyway, but be careful about the data." << endl;

		*nEigVal = n;
}

LAPACK_EigenSolver_DAC :: LAPACK_EigenSolver_DAC(const BlacsContext& blacs_context_val) :
 EigenSolver(blacs_context_val)
{}

size_t LAPACK_EigenSolver_DAC :: ColumnsForEvec(size_t nRows) const
{
	return nRows;
}

t_uplo LAPACK_EigenSolver_DAC :: uplo() const
{
	return lower_triangular;
}

void LAPACK_EigenSolver_DAC :: Solve(bool needEvec) const
{
#ifdef DEBUG
ostringstream outputMessage;
outputMessage << "[Process " << myid << "]LAPACK_EigenSolver_DAC called.";
Cout_for_everyone << outputMessage.str() << flush;
#endif
		if(!needEvec) throw runtime_error(Error(ERRMSG_LAPACKEIGENSOLVER_DAC_NOIMPLEVAL));

		char jobz = 'V';
		char uplo = 'L';
		MKL_INT n = mat->nGlobalRows();
		MKL_INT ia = 1, ja = 1;
		MKL_INT iz = 1, jz = 1;

		LocalMatrixDescriptor desca, descz;
		CopyDesc(desca,mat->GetDescriptor());
		CopyDesc(descz,(needEvec? evec->GetDescriptor() : mat->GetDescriptor()));

		pair<unsigned,unsigned> proc_grid = blacs_context.GetGrid();
		const MKL_INT nb = scalapack_block_row_col;
		const MKL_INT nn = max(2LL,max(n,nb));
		const MKL_INT np0 = numroc(nn,nb,0,0,proc_grid.first);
		const MKL_INT nq0 = numroc(nn,nb,0,0,proc_grid.second);
		const MKL_INT np = mat->nLocalRows();
		const MKL_INT nq = mat->nLocalCols();

		MKL_INT lwork = n + (np0 + nq0 + nb)*nb;
		MKL_INT lrwork = 1 + 9*n + 3*np*nq;
		MKL_INT liwork = 7*n + 8*proc_grid.second + 2;

		MKL_Complex16* work = new MKL_Complex16[lwork];
		double* rwork = new double[lrwork];
		MKL_INT* iwork = new MKL_INT[liwork];

		MKL_INT info(0);

#ifdef DEBUG
outputMessage.str(string());
outputMessage << "[Process " << myid << "]LAPACK_EigenSolver_DAC workspaces: lwork=" << lwork << ", lrwork=" << lrwork << ", liwork=" << liwork << '\n';
Cout_for_everyone << outputMessage.str() << flush;
#endif

		pzheevd_(&jobz,&uplo,&n,mat->GetMatrix(),&ia,&ja,desca,eval->data(),(needEvec?evec->GetMatrix():NULL),&iz,&jz,descz,work,&lwork,rwork,&lrwork,iwork,&liwork,&info);
		delete [] work; delete [] rwork; delete [] iwork;
		
		if(info < 0) throw runtime_error(ErrorWithData(ERRMSG_LAPACKEIGENSOLVER_DAC_Solve_PZHEEVDERROR,info));
		else if(info > 0) Cout << "LAPACK_EigenSolver_DAC:Solve: pzheed returned info=" << info << ", which indicates the eigensystem is not converged. The program will continue anyway, but be careful about the data." << endl;

		*nEigVal = n;
}


LAPACK_EigenSolver_expert :: LAPACK_EigenSolver_expert(double lbound, double ubound, double abs_error, const BlacsContext& blacs_context_val) :
 EigenSolver(blacs_context_val), lowerbound(lbound), upperbound(ubound), absolute_error(abs_error),
 lowerIndex(0), upperIndex(0), useIndex(false)
{
	if(upperbound < lowerbound) throw runtime_error(ErrorWith2Data(ERRMSG_LAPACKEIGENSOLVER_EXPERT_LAPACK_EigenSolver_expert_WRONGBOUND,upperbound,lowerbound));

	if( lowerbound == 0 && upperbound == 0 ) hasBound = false;
	else hasBound = true;
}

LAPACK_EigenSolver_expert :: LAPACK_EigenSolver_expert(MKL_INT lind, MKL_INT uind, double abs_error, const BlacsContext& blacs_context_val) :
 EigenSolver(blacs_context_val), lowerIndex(lind), upperIndex(uind), absolute_error(abs_error),
 lowerbound(0), upperbound(0), useIndex(true)
{
	if(lowerIndex == 0 && upperIndex == 0) hasBound = false;
	else hasBound = true;

	if(hasBound && (lowerIndex <= 0 || upperIndex <= 0 || uind < lind)) throw runtime_error(ErrorWith2Data(ERRMSG_LAPACKEIGENSOLVER_EXPERT_LAPACK_EigenSolver_expert_WRONGINDEX,upperIndex,lowerIndex));
}

size_t LAPACK_EigenSolver_expert :: ColumnsForEvec(size_t nRows) const
{
	return nRows;
}

t_uplo LAPACK_EigenSolver_expert :: uplo() const
{
	return lower_triangular;
}

void LAPACK_EigenSolver_expert :: Solve(bool needEvec) const
{
#ifdef DEBUG
ostringstream outputMessage;
outputMessage << "[Process " << myid << "]LAPACK_EigenSolver_expert called.\n";
Cout_for_everyone << outputMessage.str() << flush;
#endif
		// I'm not going to program pathological situations - like the global matrix is smaller than one
		// block, or some processes does not have anything(e.g. 32*32 matrix, 16*16 block, 3 processes).
		// These would be very small systems and are not interesting anyway.

		char jobz = (needEvec?'V':'N'); // if need Evec, both eigenvalues and eigenvectors
		char range = (hasBound? (useIndex? 'I' : 'V') : 'A'); // if hasBound, get selected eigenvalues; otherwise get all
		char uplo = 'L'; // use lower triangular part
		MKL_INT n = mat->nGlobalRows(); // number of rows(also columns) of matrix.
		MKL_INT ia = 1, ja = 1; // we are not doing submatrix. we do full matrix. (FORTRAN INDICES!!!)
		double orfac = 1e-3; // reorthogonalize factor, use the default
		MKL_INT iz = 1, jz = 1; // as above. (FORTRAN INDICES!!!)
		MKL_INT nz(0);
		vector<MKL_INT> ifail(n);
		vector<MKL_INT> iclustr(2*n); // though document says 2*nprow*npcol, its description looks like it should be 2*n.
		double gap(0);
		MKL_INT info(0);

		LocalMatrixDescriptor desca, descz;
		CopyDesc(desca,mat->GetDescriptor());
		CopyDesc(descz,(needEvec? evec->GetDescriptor() : mat->GetDescriptor()));

		double vl = lowerbound, vu = upperbound, abstol = absolute_error;
		MKL_INT il = lowerIndex, iu = upperIndex;
		MKL_INT nEigVal_int(0);

		// Determine the size of workspaces. See documentation of pzheevx.
		pair<unsigned,unsigned> proc_grid = blacs_context.GetGrid();

		MKL_INT nb = scalapack_block_row_col;
		MKL_INT nn = max(2LL,max(n,nb));
		MKL_INT np0 = numroc(nn,nb,0,0,proc_grid.first);
		MKL_INT nq0 = numroc(max(2LL,max(n,nb)),nb,0,0,proc_grid.second);

		//MKL_INT lwork = n + (np0+nq0+nb)*nb;
		MKL_INT lwork = ( needEvec? 5*n + max(5*nn,np0*nq0+2*nb*nb) + ceil(static_cast<double>(n)/static_cast<double>(proc_grid.first * proc_grid.second))*nn : n+max(nb*(np0+1),3LL) );
		MKL_INT lrwork = ( needEvec? 4*n + max(5*nn, np0*nq0+2*nb*nb)+ ceil(static_cast<double>(n)/static_cast<double>(proc_grid.first * proc_grid.second))*nn : 5*nn+4*n );
		MKL_INT liwork = 6 * max(4LL,max(n, static_cast<MKL_INT>(proc_grid.first*proc_grid.second+1)));

		MKL_Complex16 *work(NULL);
		double *rwork(NULL);
		MKL_INT *iwork(NULL);

#ifdef DEBUG
outputMessage.str(string());
outputMessage << "[Process " << myid << "]LAPACK_EigenSolver_expert workspaces: lwork=" << lwork << ", lrwork=" << lrwork << ", liwork=" << liwork << '\n';
Cout_for_everyone << outputMessage.str() << flush;
#endif

		bool allocationAllRight = true, otherAllocAllRight = true;
		try{
			work = new MKL_Complex16[lwork];
			rwork = new double[lrwork];
			iwork = new MKL_INT[liwork];
		}
		catch(const bad_alloc& e)
		{
			if(!needEvec) throw;

			ostringstream oss;
			oss << "[Process " << myid << "]LAPACK_EigenSolver_expert:Solve: Can\'t allocate enough memory for workspaces. Now will attempt to allocate less memory and only perform a eigenvalue calculation. The eigenvectors output won\'t have any meaning in this case." << endl;
			Cout_for_everyone << oss.str() << flush;
			allocationAllRight = false;
		}

#ifdef DEBUG
outputMessage.str(string());
outputMessage << "[Process " << myid << "]LAPACK_EigenSolver_expert: allocationAllRight=" << allocationAllRight << '\n';
Cout_for_everyone << outputMessage.str() << flush;
#endif

		mpi::all_reduce(mpi::communicator(),allocationAllRight,otherAllocAllRight,logical_and<bool>());

#ifdef DEBUG
outputMessage.str(string());
outputMessage << "[Process " << myid << "]LAPACK_EigenSolver_expert: otherAllocAllRight=" << otherAllocAllRight << '\n';
Cout_for_everyone << outputMessage.str() << flush;
#endif

		if(!otherAllocAllRight)
		{
			if(work) delete [] work;
			if(rwork) delete [] rwork;

			jobz = 'N';
			lwork = n + max(nb*(np0+1),3LL);
			lrwork = 5*nn + 4*n;

#ifdef DEBUG
outputMessage.str(string());
outputMessage << "[Process " << myid << "]LAPACK_EigenSolver_expert workspaces: lwork=" << lwork << ", lrwork=" << lrwork << ", liwork=" << liwork << '\n';
Cout_for_everyone << outputMessage.str() << flush;
#endif

			work = new MKL_Complex16[lwork];
			rwork = new double[lrwork];
			if(!iwork) iwork = new MKL_INT[liwork];
		}

		// do the calculation
		pzheevx_(&jobz,&range,&uplo,&n,mat->GetMatrix(),&ia,&ja,desca,&vl,&vu,&il,&iu,&abstol,&nEigVal_int,&nz,eval->data(),&orfac,(needEvec?evec->GetMatrix():NULL),&iz,&jz,descz,work,&lwork,rwork,&lrwork,iwork,&liwork,ifail.data(),iclustr.data(),&gap,&info);

		delete [] work; delete [] rwork; delete [] iwork;

		if(info < 0) throw runtime_error(ErrorWithData(ERRMSG_LAPACKEIGENSOLVER_EXPERT_Solve_PZHEEVXERROR,info));
		else if(info > 0) Cout << "LAPACK_EigenSolver_expert:Solve: pzheevx returned info=" << info << ", which indicates the eigensystem is not converged. The program will continue anyway, but be careful about the data." << endl;

		if(needEvec && nEigVal_int != nz) Cout << "LAPACK_EigenSolver_expert:Solve: the number of eigenvalues is " << nEigVal_int << ", but the number of eigenvectors is " << nz << ". You need to assign more work space next time. Don\'t trust the eigenvectors this time." << endl;

		*nEigVal = static_cast<unsigned>(nEigVal_int);
}


} // namespace exciton


==> supplemental/eigensol.h <==
#ifndef EXCITON_EIGENSOLVER_H
#define EXCITON_EIGENSOLVER_H

#include "defines.h"

#include <cstddef>

#include <mkl_types.h>

#include "scalapack_helper.h"

namespace exciton{

// Wrapper for different implementations of solving the eigenvalues of a hermitian matrix
// Only an interface for algorithms, does not own any data.
// However, the matrix is surely going to be destroyed. Feel free to free them.

// ONE IMPORTANT NOTE: Eigensolver should only refer to the lower triangular matrix(if Hermitian). This is assumed when constructing the H matrix. (Non-hermitian matrices don't have such symmetry, so need to be given full.)
class EigenSolver
{
	public:
		EigenSolver(const BlacsContext&);
		EigenSolver(const EigenSolver&);
		virtual ~EigenSolver();

		EigenSolver& operator=(const EigenSolver&);

		void SetVariables(bool needEvec, LocalComplexMatrix* mat_val, LocalComplexMatrix* evec_val, std::vector<double>* eval_val, unsigned* nEigVal_val) const; // for Hermitian matrices;

		virtual std::size_t ColumnsForEvec(std::size_t nRows) const = 0; // if matrix have nRows rows, how many columns does it have?
		virtual t_uplo uplo() const = 0; // which part of matrix is needed for this eigensolver

		virtual void Solve(bool needEvec) const = 0;
	protected:
		// All are mutable, since the results are not really related to the Eigensolver itself
		mutable LocalComplexMatrix *mat, *evec;
		mutable std::vector<double> *eval;
		mutable unsigned *nEigVal;
		const BlacsContext& blacs_context;
};

class LAPACK_EigenSolver_simple : public EigenSolver // pzheev
{
	public:
		LAPACK_EigenSolver_simple(const BlacsContext&);

		virtual std::size_t ColumnsForEvec(std::size_t nRows) const;
		virtual t_uplo uplo() const;
		virtual void Solve(bool needEvec) const;
};

class LAPACK_EigenSolver_DAC : public EigenSolver // divide and conquer, pzheevd
{
	public:
		LAPACK_EigenSolver_DAC(const BlacsContext&);

		virtual std::size_t ColumnsForEvec(std::size_t nRows) const;
		virtual t_uplo uplo() const;
		virtual void Solve(bool needEvec) const;
};

class LAPACK_EigenSolver_expert : public EigenSolver // pzheevx
{
	public:
		LAPACK_EigenSolver_expert(double lbound, double ubound, double abs_error, const BlacsContext&);
		LAPACK_EigenSolver_expert(MKL_INT lind, MKL_INT uind, double abs_error, const BlacsContext&);

		virtual std::size_t ColumnsForEvec(std::size_t nRows) const;
		virtual t_uplo uplo() const;
		virtual void Solve(bool needEvec) const;

	private:
		double lowerbound, upperbound, absolute_error;
		MKL_INT lowerIndex, upperIndex;
		bool hasBound;
		bool useIndex;
};


}

#endif


==> supplemental/exciton.cpp <==
// This is the main program

#include "defines.h"

#include <mpi.h>
#include <boost/mpi.hpp>

#include <fstream>
#include <sstream>
#include <exception>
#include <stdexcept>
#include <cstdlib>
#include <memory>
#include <utility>
#include <iomanip>
#include <algorithm>
#include <functional>
#include <cmath>
#include <limits>

#include <boost/serialization/vector.hpp>
#include <boost/serialization/map.hpp>

#include <mkl_types.h>

#include <omp.h>

#include "util.h"
#include "io.h"
#include "bands_bz.h"
#include "xc.h"
#include "psp.h"
#include "prop.h"
#include "eigensol.h"
#include "fmat.h"
#include "parser.h"
#include "glist.h"
#include "fftw_helper.h"

// Define global variables
namespace exciton{
	enum t_data_style data_style(ascii_data);
	int myid, nprocs;
}

using namespace exciton;

using std::ifstream; using std::ofstream; using std::string; using std::map;
using std::logic_error; using std::runtime_error; using std::range_error; using std::exception; using std::fabs;
using std::ios_base; using std::endl; using std::flush; using std::boolalpha; using std::ostringstream;
using std::auto_ptr; using std::make_pair; using std::pair; using std::swap; using std::setw; using std::system;
using std::numeric_limits; using std::logical_and; using std::vector;

namespace mpi = boost::mpi;

/*
Master input file controls whether to read the data from previous runs, and the filename of parameter file and output specification file.

Master input file keywords:
Keyword		    		Type		Default value	Note
data_style			unsigned	1		0=ascii_data, 1=binary_data
read_band			bool		false
matrix_header_postfix		string		"_header"	filesnames like vmat_header will be used for headers

band_file   			string		"/dev/null"
read_vmat_c 			bool		false
vmat_c_file		    	string		"/dev/null"
read_xcmat_c			bool		false
xcmat_c_file			string		"/dev/null"
read_hmatTDA_c			bool		false
hmatTDA_c_file			string		"/dev/null"
read_eigvalTDA_c		bool		false
eigvalTDA_c_file		string		"/dev/null"
read_eigvectTDA_c		bool		false
eigvectTDA_c_file		string		"/dev/null"

read_fxc	    		bool		false
fxc_file		    	string		"/dev/null"
read_ExpIGr			bool		false
ExpIGr_file			string		"/dev/null"
read_OrbDen		    	bool		false
OrbDen_file			string		"/dev/null"
read_MomentumMatElem		bool		false
MomentumMatElem_file		string		"/dev/null"
read_Commutator_r_Vnl		bool		false
Commutator_r_Vnl_file		string		"/dev/null"
read_Chi0q0_static		bool		false
Chi0q0_static_file		string		"/dev/null"

read_em			    	bool		false
em_store_file			string		"/dev/null"

parameters_file			string		N/A
output_specification_file	string		N/A

----------------------------------------------------------------------------------------------------------------
Parameter input file contains all the simpler parameters, and the filename of atom positions input file and band data input file.

Parameters input file keywords:
Keyword         			Type		Default value	Note
lattice_vector_1	    		tripdbl		N/A
lattice_vector_2		    	tripdbl		N/A
lattice_vector_3			tripdbl		N/A

HOMO			        	unsigned	N/A
vBandMin        			unsigned	N/A
cBandMax		        	unsigned	N/A
vBandMin_all       			unsigned	0	    	vBandMin of ALL data. if 0, will use vBandMin
cBandMax_all		    		unsigned	0		cBandMax of ALL data. if 0, will use cBandMax
IBZkpoints	        		unsigned	N/A

intstr	        			double		1.0	    	(for V)
scaling_param		       		double		1.0		(for XC)
include_vmat		    		bool		true

scissor			        	double		0.0	    	Scissor shift of energies
auto_scissor			    	bool		false		If true, will use expected_gap to determine the value of scissor
									("scissor" in input is ignored)
expected_gap		    		double		0.0	    	Only used if auto_scissor is true.
KS_gamma_gap		 	   	double		0.0	    	If not 0, will use this instead of find it from data

Glist_type      			int 		0	    	0:use max_G_len, 1: use ecut, 2: all in wavefunction(controls how to generate allowed G vectors) NOTE: Glist_type=-1 is ONLY for DEBUG!!!
max_G_len		        	double 		0.0	    	0 is head only, otherwise has local-field effects
ecut		        		double		0	    	G=(0,0,0) is guaranteed to be there even if ecut=0

band_format     			string		"ABINIT"	can be: ABINIT, EXCITING
band_file		        	string		"/dev/null"	(because maybe we're reading from previous calc.)
atom_positions_file			string		N/A

xc			            	int	    	0   		(0=LRC, 1=Contact, 2=bootstrap, 3=RPA, 4=ALDA_PW92, 5=PGG direct, 6=PGG convolution)
xc_param_a	        		double		0.0	    	(LRC,Contact: alpha; bootstrap: error_tol)
xc_param_b			        double		0.0		    (bootstrap: max_iter)
xc_param_c		        	double		0.0

xc_internal_Glist_type			int	    	0   		only for bootstrap,ALDA,PGG right now
xc_internal_max_G_len			double		0.0
xc_internal_ecut			double		0
xc_internal_vBandMin			unsigned	0	    	if 0, will use vBandMin
xc_internal_cBandMax			unsigned	0		if 0, will use cBandMax

xc_internal_xc_init			int		3		only for bootstrap right now. Initialize the bootstrap kernel with this xc.
									Default is RPA.
xc_internal_xc_param_a			double		0.0
xc_internal_xc_param_b			double  	0.0
xc_internal_xc_param_c			double		0.0

chi_smearing		    		double		0		default is 0 since chi(omega=0) is well-defined	for non-metals without smearing

eigensolver		        	string		"LAPACK_simple"	can be: LAPACK_simple, LAPACK_DAC, LAPACK_expert, LAPACK_expert_n
eigensolver_parameter_1			double		0.0		for LAPACK_expert: lower bound of eigenvalue;
									for LAPACK_expert_n: lower index of eigenvalue
eigensolver_parameter_2			double		0.0		for LAPACK_expert: upper bound of eigenvalue;
									for LAPACK_expert_n: upper index of eigenvalue.
									NOTE: if both bounds = 0, it means all eigenvalues for LAPACK_expert_n.
eigensolver_parameter_3			double		1e-8		for LAPACK_expert(_n): absolute error tolerance
eigensolver_parameter_4			double		30		--deleted--
eigensolver_parameter_5			double		8		--deleted--
eigensolver_parameter_6			double		8		--deleted--
eigensolver_parameter_7			double		0		--deleted--
direction	        		unsigned	0		for head calculation(dir_x=0,dir_y=1,dir_z=2)

economy_mode_Hmat		    	bool		false		if true, Vmat,XCmat,OffdiagVmat,OffdiagXCmat won't be accessible,
									but can save a lot of memory space which may be just enough to get going.
scalapack_block_row_col			int	    	64		Block size for scalapack

memory_reserve_multiple			unsigned	5		Determine how much memory is reserved
memory_reserve_size			size_t		0		If nonzero, will use this value to reserve memory(done before bands are read)
									instead of calculating from band data. In the unit of MKL_Complex16.
									The actually allocated size will consider memory_reserve_multiple.

em_smearing		        	double		3.67e-3		~0.1eV
em_omega_begin		       		double		0
em_omega_end				double		0
em_omega_step		    		double		0		will still work for step=0(em won't be calculated)

auto_em_range			    	bool		false	if true, em_omega_* will be determined by: em_omega_begin = first_excitation - em_auto_offset; em_omega_end = last_excitation + em_auto_offset; em_omega_step = (em_omega_end-em_omega_begin) / (em_auto_nsteps+1);
em_auto_offset		    		double		0
em_auto_nsteps			    	unsigned	0

----------------------------------------------------------------------------------------------------------------
Atom positions input file:
	Number of species
	Nuclear_charge_1 Pseudopotential_file_1 Pseudopotential_Type_1(only "Troullier-Martins" now)
	Nuclear_charge_2 Pseudopotential_file_2 Pseudopotential_Type_2
	...
	Number of atoms
	Nuclear_charge_a Position_vector_1(x y z)
	Nuclear_charge_b Position_vector_2
	...

BandData input file for ABINIT:
	EIG filename
	wavefunction file band 1 k 1
	wavefunction file band 1 k 2
	...
	wavefunction file band 2 k 1
	...				(total (cBandMax-vBandMin+1)*IBZkpoints files)

----------------------------------------------------------------------------------------------------------------
Output specification file keywords:
Keyword			    	Type		Default value	Note
print_band			bool		false
band_file			string		"band"
print_vmat	    		bool		false
vmat_file	    		string		"vmat"
print_xcmat	    		bool		false
xcmat_file	    		string		"xcmat"
print_hmatTDA   		bool		false
hmatTDA_file			string		"hmatTDA"
print_eigvalTDA			bool		true
eigvalTDA_file			string		"eigvalTDA"     Eigenvalues
print_eigvectTDA		bool		true
eigvectTDA_file			string		"eigvectTDA" 	Eigenvectors

print_fxc	    		bool		false
fxc_file		    	string		"fxc"
print_ExpIGr			bool		true
ExpIGr_file		    	string		"prop_expigr"
print_OrbDen			bool		true
OrbDen_file			string		"prop_orbden"
print_MomentumMatElem		bool		true
MomentumMatElem_file		string		"prop_momentum"
print_Commutator_r_Vnl		bool		true
Commutator_r_Vnl_file		string		"prop_commutator"
print_Chi0q0_static		bool		true
Chi0q0_static_file		string		"prop_chi0q0"
print_em		    	bool		false
em_store_file			string		"prop_em"
em_output_file			string		"em"
print_em0		    	bool		false
em0_file		    	string		"em0"
*/

// NOTE: if lattice is orthorhombic or higher symmetry, then it must align with x,y,z
//       if lattice is monoclinic, then it must align with x,y
//       otherwise, it doesn't really matter anyway
// If treatment of non-orthorhombic crystal is really needed, must check Prop_MomentumMatElem, Prop_ExpIqrLim

int main(int argc, char *argv[])
{
	// MPI need to be initialized before everything
	threaded_environment env(argc, argv);
	mpi::communicator world;

	// MPI related global variables MUST be initialized immediately
	myid = world.rank();
	nprocs = world.size();

	if( argc != 1 && argc != 2 )
	{
		Cerr << "Usage: exciton [master input file]\nNOTE: if not specified, the program will try to find \"exciton.input\"." << endl;
		return EXIT_FAILURE;
	}

	ifstream inputFile(argc==2? argv[1] : "exciton.input" );
	if( !inputFile )
	{
		Cerr << "Can\'t open the file \"" << (argc==2? argv[1] : "exciton.input") << "\"." << endl;
		return EXIT_FAILURE;
	}

#ifdef DEBUG
Cout << "Size check: sizeof(int)=" << sizeof(int) << ", sizeof(unsigned)=" << sizeof(unsigned) << ", sizeof(double)=" << sizeof(double) << ", sizeof(size_t)=" << sizeof(size_t) << ", sizeof(long long)=" << sizeof(long long) << ", sizeof(int*)=" << sizeof(int*) << ", int max=" << numeric_limits<int>::max() << ", unsigned max=" << numeric_limits<unsigned>::max() << ", size_t max=" << numeric_limits<size_t>::max() << endl;
Cout << "Thread support check: thread_support=" << env.thread_support() << "(MPI_THREAD_SINGLE=" << MPI_THREAD_SINGLE << ", MPI_THREAD_FUNNELED=" << MPI_THREAD_FUNNELED << ", MPI_THREAD_SERIALIZED=" << MPI_THREAD_SERIALIZED << ", MPI_THREAD_MULTIPLE=" << MPI_THREAD_MULTIPLE << ')' << endl;

#pragma omp parallel default(none) shared(Cout_for_everyone,myid)
{
	ostringstream thread_oss;
	thread_oss << "[Process " << myid << ",Thread " << omp_get_thread_num() << "]Reporting.\n";

	#pragma omp critical
	{
		Cout_for_everyone << thread_oss.str() << flush;
	}
}// omp parallel end

#endif

	FFTW_environment::GetFFTWEnv().SetNThreads(omp_get_max_threads());
#ifdef DEBUG
Cout << "FFTW number of threads: " << omp_get_max_threads() << endl;
#endif

	mpi::timer mytime;
	vector<double> timeStamp;

	timeStamp.push_back(mytime.elapsed());

	vector<double> allBeginTimes;
	// Zeroth Sync point
	if(myid == ID_Master) mpi::gather(world, *timeStamp.begin(), allBeginTimes, ID_Master);
	else mpi::gather(world, *timeStamp.begin(), ID_Master);

	inputFile.exceptions(ios_base::badbit);

	typedef pair< bool, string > t_filepair;
	typedef vector<t_filepair> t_files;
	typedef t_files::iterator t_files_it;
	typedef t_files::const_iterator t_files_cit;

	string matrix_header_postfix;
	t_files readSpecification(read_END+1);
	string param_file, output_file;
	unsigned temp_data_style;
	// read the master input file
	try{
		inputFile >> boolalpha;

		Parser par(inputFile);
		const string null_file("/dev/null");

		par.AddKeyword(string("data_style"),&temp_data_style,1,true);
		par.AddKeyword(string("matrix_header_postfix"),&matrix_header_postfix,string("_header"),true);
		par.AddKeyword(string("read_band"),&(readSpecification[readBand].first),false,true);
		par.AddKeyword(string("band_file"),&(readSpecification[readBand].second),null_file,true);
		par.AddKeyword(string("read_vmat_c"), &(readSpecification[readVmat].first),false,true);
		par.AddKeyword(string("vmat_c_file"), &(readSpecification[readVmat].second),null_file,true);
		par.AddKeyword(string("read_xcmat_c"), &(readSpecification[readXCmat].first),false,true);
		par.AddKeyword(string("xcmat_c_file"), &(readSpecification[readXCmat].second),null_file,true);
		par.AddKeyword(string("read_hmatTDA_c"), &(readSpecification[readHmatTDA].first),false,true);
		par.AddKeyword(string("hmatTDA_c_file"), &(readSpecification[readHmatTDA].second),null_file,true);
		par.AddKeyword(string("read_eigvalTDA_c"), &(readSpecification[readEigValTDA].first),false,true);
		par.AddKeyword(string("eigvalTDA_c_file"), &(readSpecification[readEigValTDA].second),null_file,true);
		par.AddKeyword(string("read_eigvectTDA_c"), &(readSpecification[readEigVectTDA].first),false,true);
		par.AddKeyword(string("eigvectTDA_c_file"), &(readSpecification[readEigVectTDA].second),null_file,true);
		par.AddKeyword(string("read_fxc"), &(readSpecification[readfxc].first),false,true);
		par.AddKeyword(string("fxc_file"), &(readSpecification[readfxc].second),null_file,true);
		par.AddKeyword(string("read_ExpIGr"), &(readSpecification[readExpIGr].first),false,true);
		par.AddKeyword(string("ExpIGr_file"), &(readSpecification[readExpIGr].second),null_file,true);
		par.AddKeyword(string("read_OrbDen"), &(readSpecification[readOrbDen].first),false,true);
		par.AddKeyword(string("OrbDen_file"), &(readSpecification[readOrbDen].second),null_file,true);
		par.AddKeyword(string("read_MomentumMatElem"), &(readSpecification[readMomentum].first),false,true);
		par.AddKeyword(string("MomentumMatElem_file"), &(readSpecification[readMomentum].second),null_file,true);
		par.AddKeyword(string("read_Commutator_r_Vnl"), &(readSpecification[readCommutator].first),false,true);
		par.AddKeyword(string("Commutator_r_Vnl_file"), &(readSpecification[readCommutator].second),null_file,true);
		par.AddKeyword(string("read_Chi0q0_static"), &(readSpecification[readChi0q0static].first),false,true);
		par.AddKeyword(string("Chi0q0_static_file"), &(readSpecification[readChi0q0static].second),null_file,true);
		par.AddKeyword(string("read_em"), &(readSpecification[readEm].first),false,true);
		par.AddKeyword(string("em_store_file"), &(readSpecification[readEm].second),null_file,true);
		par.AddKeyword(string("parameters_file"), &param_file, string(), false);
		par.AddKeyword(string("output_specification_file"), &output_file, string(), false);

		par.Parse();
		par.OutputResult();
		par.CheckResult();

		data_style = static_cast<t_data_style>(temp_data_style);

		if( (!readSpecification[readEigValTDA].first && readSpecification[readEigVectTDA].first) ||
		    (readSpecification[readEigValTDA].first && !readSpecification[readEigVectTDA].first) )
		{
			Cout << "It's not allowed to just read eigenvalues or eigenvectors. Both will not be read." << endl;
			readSpecification[readEigValTDA].first = false;
			readSpecification[readEigVectTDA].first = false;
		}
	}
	catch(const exception& err)
	{
		ostringstream oss;
		oss << Error("Some error happened when reading the input specification file.\n Error message: ") << err.what() << endl;
		Cerr << oss.str() << flush;
		return EXIT_FAILURE;
	}
	catch(...)
	{
		ostringstream oss;
		oss << Error("Some non-standard error happened... Possibly related to the input specification file.") << endl;
		if(inputFile.eof()) oss << "Possible reason: Reached end of file of input." << endl;
		else if(inputFile.fail()) oss << "Possible reason: Reading the input file failed." << endl;
		else if(inputFile.bad()) oss << "Possible reason: ifstream badbit is set." << endl;
		else oss << "Can\'t determine the reason..." << endl;

		Cerr << oss.str() << flush;
		return EXIT_FAILURE;
	}

	// Analyze the output specification file
	inputFile.close(); inputFile.clear(); inputFile.open(output_file.c_str());

	t_files printSpecification(print_END+1);
	string em_output_file;
	try{
		inputFile >> boolalpha;

		Parser par(inputFile);

		par.AddKeyword(string("print_band"),&(printSpecification[printBand].first),false,true);
		par.AddKeyword(string("band_file"),&(printSpecification[printBand].second),string("band"),true);
		par.AddKeyword(string("print_vmat"),&(printSpecification[printVmat].first),false,true);
		par.AddKeyword(string("vmat_file"),&(printSpecification[printVmat].second),string("vmat"),true);
		par.AddKeyword(string("print_xcmat"),&(printSpecification[printXCmat].first),false,true);
		par.AddKeyword(string("xcmat_file"),&(printSpecification[printXCmat].second),string("xcmat"),true);
		par.AddKeyword(string("print_hmatTDA"),&(printSpecification[printHmatTDA].first),false,true);
		par.AddKeyword(string("hmatTDA_file"),&(printSpecification[printHmatTDA].second),string("hmatTDA"),true);
		par.AddKeyword(string("print_eigvalTDA"),&(printSpecification[printEigValTDA].first),true,true);
		par.AddKeyword(string("eigvalTDA_file"),&(printSpecification[printEigValTDA].second),string("eigvalTDA"),true);
		par.AddKeyword(string("print_eigvectTDA"),&(printSpecification[printEigVectTDA].first),true,true);
		par.AddKeyword(string("eigvectTDA_file"),&(printSpecification[printEigVectTDA].second),string("eigvectTDA"),true);
		par.AddKeyword(string("print_fxc"),&(printSpecification[printfxc].first),false,true);
		par.AddKeyword(string("fxc_file"),&(printSpecification[printfxc].second),string("fxc"),true);
		par.AddKeyword(string("print_ExpIGr"),&(printSpecification[printExpIGr].first),true,true);
		par.AddKeyword(string("ExpIGr_file"),&(printSpecification[printExpIGr].second),string("prop_expigr"),true);
		par.AddKeyword(string("print_OrbDen"),&(printSpecification[printOrbDen].first),true,true);
		par.AddKeyword(string("OrbDen_file"),&(printSpecification[printOrbDen].second),string("prop_orbden"),true);
		par.AddKeyword(string("print_MomentumMatElem"),&(printSpecification[printMomentum].first),true,true);
		par.AddKeyword(string("MomentumMatElem_file"),&(printSpecification[printMomentum].second),string("prop_momentum"),true);
		par.AddKeyword(string("print_Commutator_r_Vnl"),&(printSpecification[printCommutator].first),true,true);
		par.AddKeyword(string("Commutator_r_Vnl_file"),&(printSpecification[printCommutator].second),string("prop_commutator"),true);
		par.AddKeyword(string("print_Chi0q0_static"),&(printSpecification[printChi0q0static].first),true,true);
		par.AddKeyword(string("Chi0q0_static_file"),&(printSpecification[printChi0q0static].second),string("prop_chi0q0"),true);
		par.AddKeyword(string("print_em"),&(printSpecification[printEm].first),false,true);
		par.AddKeyword(string("em_store_file"),&(printSpecification[printEm].second),string("prop_em"),true);
		par.AddKeyword(string("em_output_file"),&em_output_file,string("em"),true);
		par.AddKeyword(string("print_em0"),&(printSpecification[printEm0].first),false,true);
		par.AddKeyword(string("em0_file"),&(printSpecification[printEm0].second),string("em0"),true);

		par.Parse();
		par.OutputResult();
		par.CheckResult();

		if(!printSpecification[printEigVectTDA].first)
		{
			Cout << "Eigenvectors are not required, so em won't be calculated even if specified, and eigenvectors won't be read even if specified." << endl;
			readSpecification[readEigVectTDA].first = false;
			printSpecification[printEm].first = false;
		}
	}
	catch(const exception& err)
	{
		ostringstream oss;
		oss << Error("Some error happened when reading the output specification file.\n Error message: ") << err.what() << endl;
		Cerr << oss.str() << flush;
		return EXIT_FAILURE;
	}
	catch(...)
	{
		ostringstream oss;

		oss << Error("Some non-standard error happened... Possibly related to the output specification file.") << endl;
		if(inputFile.eof()) oss << "Possible reason: Reached end of file of input." << endl;
		else if(inputFile.fail()) oss << "Possible reason: Reading the input file failed." << endl;
		else if(inputFile.bad()) oss << "Possible reason: ifstream badbit is set." << endl;
		else oss << "Can\'t determine the reason..." << endl;

		Cerr << oss.str() << flush;
		return EXIT_FAILURE;
	}

	string errmsg;
	vecttri LatticeVector;
	string atompos_input;
	unsigned natom, nspecies;
	vectatom AtomPosition;
	auto_ptr<Pseudopotential> *ptr_psp_store = NULL; // manages the memory for pseudopotentials
							 // notice it is pointing to an array of auto_ptr
	vectpsp psp; // do not manage the memory for psp, only for passing to Commutator
	unsigned HOMO, vBandMin, cBandMax;
	unsigned vBandMin_all, cBandMax_all;
	unsigned IBZkpoints;
	double intstr, scaling_param;
	bool includeVmat;
	int XCtype;
	double xca, xcb, xcc;
	double chi_smearing;

	double scissor_shift;
	bool auto_scissor;
	double expected_gap;
	double KS_gamma_gap;

	int GlistType;
	double maxGlen, ecut;
	vector<double> GlistParam(GlistParam_END+1);

	int xc_internal_GlistType;
	double xc_internal_maxGlen, xc_internal_ecut;
	vector<double> xc_internal_GlistParam(GlistParam_END+1);
	unsigned xc_internal_vBandMin, xc_internal_cBandMax;

	int xc_internal_XCtype;
	double xc_internal_xca, xc_internal_xcb, xc_internal_xcc;

	t_Direction dir; unsigned tmpdir;
	string banddata_format;
	string banddata_input;
	string eigensolver;
	double eig_param1, eig_param2, eig_param3, eig_param4, eig_param5, eig_param6, eig_param7;

	bool economy_mode_Hmat;

	unsigned memory_reserve_multiple;
	size_t memory_reserve_size;

	auto_ptr<LocalComplexMatrixAllocator> p_matAllocator(NULL);

	double em_smearing, em_omega_begin, em_omega_end, em_omega_step;
	bool auto_em_range;
	double em_auto_offset;
	unsigned em_auto_nsteps;

	auto_ptr<BandData> p_allIBZbands(NULL);
	auto_ptr<BandDataBZ> p_bands(NULL);

// Read the parameters input file. Construct BandData.
	inputFile.close(); inputFile.clear(); inputFile.open(param_file.c_str());
	try{
		inputFile >> boolalpha;
		LatticeVector.resize(3);

		Parser par(inputFile);

		par.AddKeyword(string("lattice_vector_1"),&(LatticeVector[0]),tripdbl(),false);
		par.AddKeyword(string("lattice_vector_2"),&(LatticeVector[1]),tripdbl(),false);
		par.AddKeyword(string("lattice_vector_3"),&(LatticeVector[2]),tripdbl(),false);
		par.AddKeyword(string("atom_positions_file"),&atompos_input,string(),false);
		par.AddKeyword(string("HOMO"),&HOMO,0,false);
		par.AddKeyword(string("vBandMin"),&vBandMin,0,false);
		par.AddKeyword(string("cBandMax"),&cBandMax,0,false);
		par.AddKeyword(string("vBandMin_all"),&vBandMin_all,0,true);
		par.AddKeyword(string("cBandMax_all"),&cBandMax_all,0,true);
		par.AddKeyword(string("IBZkpoints"),&IBZkpoints,0,false);
		par.AddKeyword(string("intstr"),&intstr,1.0,true);
		par.AddKeyword(string("scaling_param"),&scaling_param,1.0,true);
		par.AddKeyword(string("include_vmat"),&includeVmat,true,true);
		par.AddKeyword(string("xc"),&XCtype,xcLRC,true);
		par.AddKeyword(string("xc_param_a"),&xca,0.0,true);
		par.AddKeyword(string("xc_param_b"),&xcb,0.0,true);
		par.AddKeyword(string("xc_param_c"),&xcc,0.0,true);
		par.AddKeyword(string("chi_smearing"),&chi_smearing,0.0,true);
		par.AddKeyword(string("scissor"),&scissor_shift,0.0,true);
		par.AddKeyword(string("auto_scissor"),&auto_scissor,false,true);
		par.AddKeyword(string("expected_gap"),&expected_gap,0.0,true);
		par.AddKeyword(string("KS_gamma_gap"),&KS_gamma_gap,0.0,true);
		par.AddKeyword(string("Glist_type"),&GlistType,0,true);
		par.AddKeyword(string("max_G_len"),&maxGlen,0.0,true);
		par.AddKeyword(string("ecut"),&ecut,0.0,true);
		par.AddKeyword(string("xc_internal_Glist_type"),&xc_internal_GlistType,0,true);
		par.AddKeyword(string("xc_internal_max_G_len"),&xc_internal_maxGlen,0.0,true);
		par.AddKeyword(string("xc_internal_ecut"),&xc_internal_ecut,0.0,true);
		par.AddKeyword(string("xc_internal_vBandMin"),&xc_internal_vBandMin,0,true);
		par.AddKeyword(string("xc_internal_cBandMax"),&xc_internal_cBandMax,0,true);
		par.AddKeyword(string("xc_internal_xc_init"),&xc_internal_XCtype,xcRPA,true);
		par.AddKeyword(string("xc_internal_xc_param_a"),&xc_internal_xca,0.0,true);
		par.AddKeyword(string("xc_internal_xc_param_b"),&xc_internal_xcb,0.0,true);
		par.AddKeyword(string("xc_internal_xc_param_c"),&xc_internal_xcc,0.0,true);
		par.AddKeyword(string("direction"),&tmpdir,dir_x,true);
		par.AddKeyword(string("band_format"),&banddata_format,string("ABINIT"),true);
		par.AddKeyword(string("band_file"),&banddata_input,string("/dev/null"),true);
		par.AddKeyword(string("eigensolver"),&eigensolver,string("LAPACK_simple"),true);
		par.AddKeyword(string("eigensolver_parameter_1"),&eig_param1,0.0,true);
		par.AddKeyword(string("eigensolver_parameter_2"),&eig_param2,0.0,true);
		par.AddKeyword(string("eigensolver_parameter_3"),&eig_param3,1e-8,true);
		par.AddKeyword(string("eigensolver_parameter_4"),&eig_param4,30,true);
		par.AddKeyword(string("eigensolver_parameter_5"),&eig_param5,8,true);
		par.AddKeyword(string("eigensolver_parameter_6"),&eig_param6,8,true);
		par.AddKeyword(string("eigensolver_parameter_7"),&eig_param7,0,true);
		par.AddKeyword(string("economy_mode_Hmat"),&economy_mode_Hmat,false,true);
		par.AddKeyword(string("scalapack_block_row_col"),&scalapack_block_row_col,64,true);
		par.AddKeyword(string("memory_reserve_multiple"),&memory_reserve_multiple,5,true);
		par.AddKeyword(string("memory_reserve_size"),&memory_reserve_size,0,true);
		par.AddKeyword(string("em_smearing"),&em_smearing,3.67e-3,true);
		par.AddKeyword(string("em_omega_begin"),&em_omega_begin,0.0,true);
		par.AddKeyword(string("em_omega_end"),&em_omega_end,0.0,true);
		par.AddKeyword(string("em_omega_step"),&em_omega_step,0.0,true);
		par.AddKeyword(string("auto_em_range"),&auto_em_range,false,true);
		par.AddKeyword(string("em_auto_offset"),&em_auto_offset,0.0,true);
		par.AddKeyword(string("em_auto_nsteps"),&em_auto_nsteps,0,true);

		par.Parse();
		par.OutputResult();
		par.CheckResult();

		if(memory_reserve_size != 0)
		{
			p_matAllocator = auto_ptr<LocalComplexMatrixAllocator>(new LocalComplexMatrixAllocator(memory_reserve_size*memory_reserve_multiple));
		} // otherwise will wait until band is constructed.

		if(economy_mode_Hmat)
		{
			printSpecification[printVmat].first = false;
			printSpecification[printXCmat].first = false;
			Cout << "NOTE: economy mode of Hamiltonian is on. Vmat, XCmat, OffdiagVmat, OffdiagXCmat won\'t be printed even if specified." << endl;
		}

		if(vBandMin_all == 0) vBandMin_all = vBandMin;
		if(cBandMax_all == 0) cBandMax_all = cBandMax;
		if(xc_internal_vBandMin == 0) xc_internal_vBandMin = vBandMin;
		if(xc_internal_cBandMax == 0) xc_internal_cBandMax = cBandMax;

		if(em_omega_begin > em_omega_end) swap(em_omega_begin,em_omega_end);
		em_omega_step = fabs(em_omega_step);
		em_auto_offset = fabs(em_auto_offset);

		GlistParam[GlistParam_maxGlen] = maxGlen;
		GlistParam[GlistParam_ecut] = ecut;

		dir = static_cast<t_Direction>(tmpdir);

		ifstream iatom(atompos_input.c_str());
		if(!iatom) throw runtime_error(ErrorWithData(ERRMSG_MAIN_ATOMFILE,atompos_input.c_str()));
		readline(iatom,nspecies);

		ptr_psp_store = new auto_ptr<Pseudopotential>[nspecies]; // auto_ptr can't be put into containers,
									 // so I have to do this manually.
									 // If I have C++11 compiler, it is better
									 // to use map< unsigned,shared_ptr<...> >

		double CellVol = CalculateCellVolume(LatticeVector);
		for(unsigned species=0; species<nspecies; ++species)
		{
			unsigned Z;
			string psp_name, psp_type;

			readline3var(iatom,Z,psp_name,psp_type);
			if(psp.find(Z)!=psp.end()) throw runtime_error(ErrorWithData(ERRMSG_MAIN_DUPLICATE_PSP,Z));

			if(psp_type == "Troullier-Martins")
			{
				ptr_psp_store[species] = auto_ptr<Pseudopotential>(new TM_Pseudopotential(Z,CellVol));
				ptr_psp_store[species]->InitializeFromFile(psp_name);
				psp[Z] = ptr_psp_store[species].get();
			}
			else
			{
				throw runtime_error(ErrorWithData(ERRMSG_MAIN_NO_PSP_TYPE,psp_type.c_str()));
			}
		}

		readline(iatom,natom);
		for(unsigned atom=0; atom<natom; ++atom)
		{
			unsigned Z;
			tripdbl atompos;

			readline2var(iatom,Z,atompos);
			if(psp.find(Z)==psp.end()) throw runtime_error(ErrorWithData(ERRMSG_MAIN_NO_PSP,Z));
			AtomPosition[Z].push_back(rred_regularize(atompos));
		}

		bool bandAlreadyRead = false;

		if(auto_scissor)
		{
			Cout << "Scissor shift will be determined automatically. The scissor shift in the input file will be ignored." << endl;
			scissor_shift = 0;
		}

		// NOTICE: BandData should be constructed with ALL data, so use vBandMin_all and cBandMax_all
		if( readSpecification[readBand].first ) // we have data from previous run, read from file.
		{
		 try{
			// doesn't have to be BandData_ABINIT, just need a non-abstract class
			p_allIBZbands = auto_ptr<BandData>(new BandData_ABINIT(LatticeVector, AtomPosition, HOMO, vBandMin_all, cBandMax_all, IBZkpoints, scissor_shift));

			ifstreamAdapter bandFile(readSpecification[readBand].second.c_str(), mpi_io_everyone);
			bandFile >> *p_allIBZbands;
			Cout << "BandData is read from the file \"" << readSpecification[readBand].second << "\"." << endl;
			bandAlreadyRead = true;
		 }
		 catch(const runtime_error& runerr)
		 {
			errmsg = runerr.what();
			if( errmsg.find(ERRMSG_BANDDATA_INPUTOPER_FAIL)!=string::npos )
			{
				Cerr << errmsg << endl;
				Cout << "Will now try reading from raw files." << endl;
				bandAlreadyRead = false;
			}
			else throw;
		 }
		}

	       if(!bandAlreadyRead)
	       {
		if( banddata_format == "ABINIT" ) // new run. read from raw data.
		{
			p_allIBZbands = auto_ptr<BandData>(new BandData_ABINIT(LatticeVector, AtomPosition, HOMO, vBandMin_all, cBandMax_all, IBZkpoints, scissor_shift));
			p_allIBZbands->InitializeFromFile(banddata_input);
		}
		else
		{
			throw runtime_error(ErrorWithData(ERRMSG_MAIN_NOBANDDATA,banddata_format.c_str()));
		}
	       }

		if(auto_scissor)
		{
			BandData::t_GapInfo oldgap = p_allIBZbands->GetKSgap(KS_gamma_gap);
			p_allIBZbands->AutoScissor(expected_gap,KS_gamma_gap);
			BandData::t_GapInfo newgap = p_allIBZbands->GetKSgap(KS_gamma_gap);

			scissor_shift = p_allIBZbands->GetScissorShift();

			Cout << ForDisplay << "The scissor shift is determined automatically to be " << scissor_shift << ", so that old KS gap " << oldgap.omega_KSgap << " is corrected to " << newgap.omega_KSgap << '.' << endl;
		}

		// Only the selected bands in [vBandMin,cBandMax] will be used in main calculation
		p_bands = auto_ptr<BandDataBZ>(new BandDataBZ(*p_allIBZbands, GlistType, GlistParam, vBandMin, cBandMax));
	}
	catch(const runtime_error& runerr)
	{
		ostringstream oss;
		oss << Error("Runtime error: ") << runerr.what() << endl;
		Cerr << oss.str() << flush;
		if(ptr_psp_store) delete [] ptr_psp_store;
		return EXIT_FAILURE;
	}
	catch(const logic_error& logicerr)
	{
		ostringstream oss;
		oss << Error("Serious code bug happened.\n Error message: ") << logicerr.what() << endl;
		Cerr << oss.str() << flush;
		if(ptr_psp_store) delete [] ptr_psp_store;
		return EXIT_FAILURE;
	}
	catch(const exception& err)
	{
		ostringstream oss;
		oss << Error("Some error happened outside my code.\n Error message: ") << err.what() << endl;
		Cerr << oss.str() << flush;
		if(ptr_psp_store) delete [] ptr_psp_store;
		return EXIT_FAILURE;
	}
	catch(...)
	{
		ostringstream oss;
		oss << Error("Some non-standard error happened... Possibly related to input file.") << endl;
		if(inputFile.eof()) oss << "Possible reason: Reached end of file of input." << endl;
		else if(inputFile.fail()) oss << "Possible reason: Reading the input file failed." << endl;
		else if(inputFile.bad()) oss << "Possible reason: ifstream badbit is set." << endl;
		else oss << "Can\'t determine the reason..." << endl;

		Cerr << oss.str() << flush;
		if(ptr_psp_store) delete [] ptr_psp_store;
		return EXIT_FAILURE;
	}

	Cout << "Band structure data successfully read. A few informations:\n";
	(p_bands->OutputInfo(Cout)) << endl;

	if(myid == ID_Master)
	{
		timeStamp.push_back(mytime.elapsed());
		Cout << ForDisplay << "Time used until now(master): " << (*timeStamp.rbegin() - *(timeStamp.rbegin()+1)) << " seconds." << endl;
	}

	if(printSpecification[printBand].first)
	{
		ofstreamAdapter ofs(printSpecification[printBand].second.c_str(), mpi_io_onlymaster);

		ofs << *p_allIBZbands;
		Cout << "Finished writting to file \"" << printSpecification[printBand].second << "\"." << endl;
	}

	auto_ptr<BlacsContext> p_blacs_context(NULL);
	p_blacs_context = auto_ptr<BlacsContext>(new BlacsContext());
	p_blacs_context->OutputInfo();

	// Reserve a huge amount of memory now if we have been waiting for band data
	if(memory_reserve_size == 0)
	{
		p_matAllocator = auto_ptr<LocalComplexMatrixAllocator>(new LocalComplexMatrixAllocator(*p_bands, *p_blacs_context, memory_reserve_multiple));
	}

	// Construct various universally used properties
	auto_ptr<Prop_ExpIGr> p_expigr(NULL);
	auto_ptr<Prop_MomentumMatElem> p_momentum(NULL);
	auto_ptr<Prop_Commutator_r_Vnl> p_commutator(NULL);

	try{
		p_expigr = auto_ptr<Prop_ExpIGr>(new Prop_ExpIGr(*p_bands,!readSpecification[readExpIGr].first));
		try{
			if(readSpecification[readExpIGr].first)
			{
				ifstreamAdapter expigrFile(readSpecification[readExpIGr].second.c_str(), mpi_io_everyone);
				expigrFile >> *p_expigr;
				Cout << "Prop_ExpIGr is read from the file \"" << readSpecification[readExpIGr].second << "\"." << endl;
			}
		}
		catch(const runtime_error& runerr)
		{
			errmsg = runerr.what();
			if( errmsg.find(ERRMSG_PROP_EXPIGR_INPUTOPER_FAIL)!=string::npos ||
			    errmsg.find(ERRMSG_PROPERTIES_operator_read)!=string::npos )
			{
				Cerr << errmsg << endl;
				Cout << "Will need to calculate Prop_ExpIGr from scratch." << endl;
				p_expigr = auto_ptr<Prop_ExpIGr>(new Prop_ExpIGr(*p_bands,true));
			}
			else throw;
		}

		p_momentum = auto_ptr<Prop_MomentumMatElem>(new Prop_MomentumMatElem(*p_bands,!readSpecification[readMomentum].first));
		try{
			if(readSpecification[readMomentum].first)
			{
				ifstreamAdapter momentumFile(readSpecification[readMomentum].second.c_str(), mpi_io_everyone);
				momentumFile >> *p_momentum;
				Cout << "Prop_MomentumMatElem is read from the file \"" << readSpecification[readMomentum].second << "\"." << endl;
			}
		}
		catch(const runtime_error& runerr)
		{
			errmsg = runerr.what();
			if( errmsg.find(ERRMSG_PROP_MOMENTUMMATELEM_INPUTOPER_FAIL)!=string::npos ||
			    errmsg.find(ERRMSG_PROPERTIES_operator_read)!=string::npos )
			{
				Cerr << errmsg << endl;
				Cout << "Will need to calculate Prop_MomentumMatElem from scratch." << endl;
				p_momentum = auto_ptr<Prop_MomentumMatElem>(new Prop_MomentumMatElem(*p_bands,true));
			}
			else throw;
		}

		p_commutator = auto_ptr<Prop_Commutator_r_Vnl>(new Prop_Commutator_r_Vnl(*p_bands,psp,!readSpecification[readCommutator].first));
		try{
			if(readSpecification[readCommutator].first)
			{
				ifstreamAdapter commutatorFile(readSpecification[readCommutator].second.c_str(), mpi_io_everyone);
				commutatorFile >> *p_commutator;
				Cout << "Prop_Commutator_r_Vnl is read from the file \"" << readSpecification[readCommutator].second << "\"." << endl;
			}
		}
		catch(const runtime_error& runerr)
		{
			errmsg = runerr.what();
			if( errmsg.find(ERRMSG_PROP_COMMUTATOR_R_VNL_INPUTOPER_FAIL)!=string::npos ||
			    errmsg.find(ERRMSG_PROPERTIES_operator_read)!=string::npos )
			{
				Cerr << errmsg << endl;
				Cout << "Will need to calculate Prop_Commutator_r_Vnl from scratch." << endl;
				p_commutator = auto_ptr<Prop_Commutator_r_Vnl>(new Prop_Commutator_r_Vnl(*p_bands,psp,true));
			}
			else throw;
		}
		// save some memory, since pseudopotential is only used in [r,Vnl]
		for(unsigned species=0; species<nspecies; ++species)
			ptr_psp_store[species]->cleanup();
	}
	catch(const exception& e)
	{
		ostringstream oss;
		oss << Error("Error happened during constructing the properties.\n Error message: ") << e.what() << endl;
		Cerr << oss.str() << flush;
		if(ptr_psp_store) delete [] ptr_psp_store;
		return EXIT_FAILURE;
	}
	catch(...)
	{
		Cerr << "Unknown error happened during constructing the properties." << endl;
		if(ptr_psp_store) delete [] ptr_psp_store;
		return EXIT_FAILURE;
	}

	timeStamp.push_back(mytime.elapsed()); // record time on all processes(prepare for fxc time)
	Cout << ForDisplay << "Time used until now(master): " << (*timeStamp.rbegin() - *(timeStamp.rbegin()+1)) << " seconds." << endl;

	// Construct the xc object
	auto_ptr<fxc> p_xc(NULL);
	auto_ptr<Prop_OrbDen> p_orbden(NULL);
	auto_ptr<Prop_Chi0_q0_sym> p_chi0q0static(NULL);

	auto_ptr<fxc> p_internal_xc(NULL);
	auto_ptr<BandDataBZ> p_xc_internal_bands(NULL);

	try{
		switch(XCtype)
		{
			case xcRPA:	// RPA(TDHF)
			case xcContact: // Contact
			case xcLRC:	// LRC
				p_xc = auto_ptr<fxc>(fxc_simpleFactory::Createfxc_ptr(XCtype,*p_bands,xca,xcb,xcc));
				break;
			case xcALDAPW92: // ALDA
			case xcPGGdirect: // PGG
			case xcPGGconv:
				xc_internal_GlistParam[GlistParam_maxGlen] = xc_internal_maxGlen;
				xc_internal_GlistParam[GlistParam_ecut] = xc_internal_ecut;

				p_xc_internal_bands = auto_ptr<BandDataBZ>(new BandDataBZ(*p_allIBZbands, xc_internal_GlistType, xc_internal_GlistParam, xc_internal_vBandMin, xc_internal_cBandMax));

				p_orbden = auto_ptr<Prop_OrbDen>(new Prop_OrbDen(*p_xc_internal_bands,!readSpecification[readOrbDen].first));
				try{
					if(readSpecification[readOrbDen].first)
					{
						ifstreamAdapter orbdenfile(readSpecification[readOrbDen].second.c_str(), mpi_io_everyone);
						orbdenfile >> *p_orbden;
						Cout << "Prop_Orbden is read from the file \"" << readSpecification[readOrbDen].second << "\"." << endl;
					}
				}
				catch(const runtime_error& runerr)
				{
					errmsg = runerr.what();
					if( errmsg.find(ERRMSG_PROP_ORBDEN_INPUTOPER_FAIL)!=string::npos ||
					    errmsg.find(ERRMSG_PROPERTIES_operator_read)!=string::npos )
					{
						Cerr << errmsg << endl;
						Cout << "Will need to calculate Prop_OrbDen from scratch." << endl;
						p_orbden = auto_ptr<Prop_OrbDen>(new Prop_OrbDen(*p_xc_internal_bands,true));
					}
					else throw;
				}

				if(XCtype == xcALDAPW92)
					p_xc = auto_ptr<fxc>(new fxc_ALDA_PW92(*p_xc_internal_bands,*p_orbden,psp,!readSpecification[readfxc].first));
				else if(XCtype == xcPGGdirect)
					p_xc = auto_ptr<fxc>(new fxc_PGG_direct(*p_xc_internal_bands,*p_orbden,psp,!readSpecification[readfxc].first));
				else
				{
					p_xc = auto_ptr<fxc>(new fxc_PGG_convolution(*p_xc_internal_bands,*p_orbden,psp,!readSpecification[readfxc].first));
				}

				break;
			case xcBootstrap: // Bootstrap
				xc_internal_GlistParam[GlistParam_maxGlen] = xc_internal_maxGlen;
				xc_internal_GlistParam[GlistParam_ecut] = xc_internal_ecut;

				p_xc_internal_bands = auto_ptr<BandDataBZ>(new BandDataBZ(*p_allIBZbands, xc_internal_GlistType, xc_internal_GlistParam, xc_internal_vBandMin, xc_internal_cBandMax));

				p_internal_xc = auto_ptr<fxc>(fxc_simpleFactory::Createfxc_ptr(xc_internal_XCtype, *p_xc_internal_bands, xc_internal_xca, xc_internal_xcb, xc_internal_xcc));

				if(chi_smearing<0) throw runtime_error(ErrorWithData(ERRMSG_MAIN_SMEARING_INVALID,xcc));

				p_chi0q0static = auto_ptr<Prop_Chi0_q0_sym>(new Prop_Chi0_q0_sym(*p_xc_internal_bands,dir,chi_smearing,*p_expigr,*p_momentum,*p_commutator,0,!readSpecification[readChi0q0static].first));
				try{
					if(readSpecification[readChi0q0static].first)
					{
						ifstreamAdapter chi0q0file(readSpecification[readChi0q0static].second.c_str(), mpi_io_everyone);
						chi0q0file >> *p_chi0q0static;
						Cout << "Chi0(q=0,omega=0) is read from the file \"" << readSpecification[readChi0q0static].second << "\"." << endl;
					}
				}
				catch(const runtime_error& runerr)
				{
					errmsg = runerr.what();
					if( errmsg.find(ERRMSG_PROPCHI0Q0STATIC_INPUTOPER_FAIL)!=string::npos ||
					    errmsg.find(ERRMSG_PROPERTIES_operator_read)!=string::npos )
					{
						Cerr << errmsg << endl;
						Cout << "Will need to calculate Prop_Chi0_q0_static from scratch." << endl;
						p_chi0q0static = auto_ptr<Prop_Chi0_q0_sym>(new Prop_Chi0_q0_sym(*p_xc_internal_bands,dir,chi_smearing,*p_expigr,*p_momentum,*p_commutator,0,true));
					}
					else throw;
				}

				p_xc = auto_ptr<fxc>(new fxc_bootstrap(*p_xc_internal_bands,xca,static_cast<unsigned>(xcb),*p_internal_xc,*p_chi0q0static,!readSpecification[readfxc].first)); // if need read, no need to initialize

				break;
			default:
				throw runtime_error(ErrorWithData(ERRMSG_MAIN_NOXC,XCtype));
		}

		try{ // read already computed data if available
			if(readSpecification[readfxc].first)
			{
				ifstreamAdapter fxcfile(readSpecification[readfxc].second.c_str(), mpi_io_everyone);
				fxcfile >> *p_xc;
				Cout << xc_name[XCtype] << " fxc is read from the file \"" << readSpecification[readfxc].second << "\"." << endl;
			}
		}
		catch(const runtime_error& runerr)
		{
			errmsg = runerr.what();
			if( errmsg.find(ERRMSG_FXC_operator_read)!=string::npos ||
			    errmsg.find(ERRMSG_FXC_operator_read_WRONGFORMAT)!=string::npos ||
			    errmsg.find(ERRMSG_FXCBOOTSTRAP_INPUTOPER_FAIL)!=string::npos )
			{
				Cerr << errmsg << endl;
				Cout << "Will need to calculate fxc from scratch." << endl;
			}
			else throw;
		}
	}
	catch(const exception& e)
	{
		ostringstream oss;
		oss << Error("Error happened during constructing xc kernel.\n Error message: ") << e.what() << endl;
		Cerr << oss.str() << flush;
		if(ptr_psp_store) delete [] ptr_psp_store;
		return EXIT_FAILURE;
	}
	catch(...)
	{
		Cerr << "Unknown error happened during constructing xc kernel." << endl;
		if(ptr_psp_store) delete [] ptr_psp_store;
		return EXIT_FAILURE;
	}
	Cout << "XC functional \"" << xc_name[XCtype] << "\" initialized.\n\n" << flush;

	timeStamp.push_back(mytime.elapsed()); // get time for xc, the first possibly long time stuff
	// First Sync point
	if(myid == ID_Master)
	{
		vector<double> xcBeginTimes, xcEndTimes;
		mpi::gather(world, *(timeStamp.rbegin()+1), xcBeginTimes, ID_Master);
		mpi::gather(world, *timeStamp.rbegin(), xcEndTimes, ID_Master);

		for(unsigned proc = 0; proc < nprocs; ++proc)
			Cout << ForDisplay << "Time used for xc kernel(Process " << proc << "): " << (xcEndTimes[proc] - xcBeginTimes[proc]) << " seconds." << endl;

	}
	else
	{
		mpi::gather(world, *(timeStamp.rbegin()+1), ID_Master);
		mpi::gather(world, *timeStamp.rbegin(), ID_Master);
	}
	world.barrier();

	// output properties(They are existing objects, no need for auto_ptr)
	typedef vector< pair< unsigned, const Properties* > > t_PropOutputQueue;
	typedef t_PropOutputQueue::const_iterator t_PropOutputQueue_cit;

	t_PropOutputQueue PropOutputQueue;

	if( p_expigr.get() && printSpecification[printExpIGr].first) PropOutputQueue.push_back(make_pair(printExpIGr,p_expigr.get()));
	if( p_orbden.get() && printSpecification[printOrbDen].first) PropOutputQueue.push_back(make_pair(printOrbDen,p_orbden.get()));
	if( p_momentum.get() && printSpecification[printMomentum].first) PropOutputQueue.push_back(make_pair(printMomentum,p_momentum.get()));
	if( p_commutator.get() && printSpecification[printCommutator].first) PropOutputQueue.push_back(make_pair(printCommutator,p_commutator.get()));
	if( p_chi0q0static.get() && printSpecification[printChi0q0static].first) PropOutputQueue.push_back(make_pair(printChi0q0static,p_chi0q0static.get()));
	// only p_em and p_em0 are not printed, since they are not available right now(and p_em0 has nothing to print for reuse)

	for(t_PropOutputQueue_cit iter = PropOutputQueue.begin(); iter != PropOutputQueue.end(); ++iter)
	{
		ofstreamAdapter ofs(printSpecification[iter->first].second.c_str(), mpi_io_onlymaster);
		ofs << *(iter->second);
		Cout << "Finished writting to file \"" << printSpecification[iter->first].second << "\"." << endl;
	}

	timeStamp.push_back(mytime.elapsed());

	// Construct the Hamiltonian
	auto_ptr<Hamiltonian> p_hamil(NULL);
	auto_ptr<EigenSolver> p_eigensolver(NULL);

	try{
		if(eigensolver == "LAPACK_simple") p_eigensolver = auto_ptr<EigenSolver>(new LAPACK_EigenSolver_simple(*p_blacs_context));
		else if(eigensolver == "LAPACK_DAC")  p_eigensolver = auto_ptr<EigenSolver>(new LAPACK_EigenSolver_DAC(*p_blacs_context));
		else if(eigensolver == "LAPACK_expert") p_eigensolver = auto_ptr<EigenSolver>(new LAPACK_EigenSolver_expert(eig_param1, eig_param2, eig_param3, *p_blacs_context));
		else if(eigensolver == "LAPACK_expert_n") p_eigensolver = auto_ptr<EigenSolver>(new LAPACK_EigenSolver_expert(static_cast<MKL_INT>(Round(eig_param1)), static_cast<MKL_INT>(Round(eig_param2)), eig_param3, *p_blacs_context));	
		else throw runtime_error(ErrorWithData(ERRMSG_MAIN_NOEIGSOL,eigensolver.c_str()));

		p_hamil = auto_ptr<Hamiltonian>(new Hamiltonian(*p_blacs_context,economy_mode_Hmat,printSpecification[printEigVectTDA].first,*p_xc,*p_bands,*p_eigensolver,*p_expigr,*p_momentum, *p_commutator));
	}
	catch(const exception& e)
	{
		ostringstream oss;
		oss << "Error happened during constructing the Hamiltonian.\n Error message: " << e.what() << endl;
		Cerr << oss.str() << flush;
		if(ptr_psp_store) delete [] ptr_psp_store;
		return EXIT_FAILURE;
	}
	catch(...)
	{
		Cerr << "Unknown error happened during constructing the Hamiltonian." << endl;
		if(ptr_psp_store) delete [] ptr_psp_store;
		return EXIT_FAILURE;
	}

// carry out the TDDFT calculation

	timeStamp.push_back(mytime.elapsed());
	Cout << "Beginning reciprocal space calculation.\n" << endl;

	try{
		bool EigenAlreadyRead = false;

		try{
			if(readSpecification[readEigValTDA].first && readSpecification[readEigVectTDA].first)
			{
				ostringstream oss_header;
				oss_header << readSpecification[readEigValTDA].second << matrix_header_postfix << '_' << myid;
				ifstreamAdapter eigvalFile_header(oss_header.str().c_str(), mpi_io_everyone);

				EigValTDAInOutAdapter eigvaladapt(*p_hamil);
				eigvaladapt.read(readSpecification[readEigValTDA].second, eigvalFile_header);

				Cout << "Eigenvalues(TDA) is read from the file \"" << readSpecification[readEigValTDA].second << "\"." << endl;

				oss_header.str(string());
				oss_header << readSpecification[readEigVectTDA].second << matrix_header_postfix << '_' << myid;
				ifstreamAdapter eigvectFile_header(oss_header.str().c_str(), mpi_io_everyone);

				EigVectTDAInOutAdapter eigvectadapt(*p_hamil);
				eigvectadapt.read(readSpecification[readEigVectTDA].second, eigvectFile_header);

				Cout << "Eigenvectors(TDA) is read from the file \"" << readSpecification[readEigVectTDA].second << "\"." << endl;

				EigenAlreadyRead = true;
			}
		}
		catch(const runtime_error& runerr)
		{
			errmsg = runerr.what();
			if( errmsg.find(ERRMSG_EIGVALTDAINOUTADAPTER_INPUTOPER_FAIL)!=string::npos ||
			    errmsg.find(ERRMSG_EIGVECTTDAINOUTADAPTER_INPUTOPER_FAIL)!=string::npos )
			{
				Cerr << errmsg << endl;
				EigenAlreadyRead = false;
			}
			else throw;
		}

		// check whether all processes correctly read the data
		if( readSpecification[readEigValTDA].first && readSpecification[readEigVectTDA].first)
		{
			bool readCheck;
			mpi::all_reduce(world,EigenAlreadyRead,readCheck,logical_and<bool>());

			if(!readCheck) Cout << "Will now try solving the eigensystem from scratch." << endl;
			EigenAlreadyRead = readCheck;
		}

		if(!EigenAlreadyRead)	// Solve eigensystem
		{
		 bool HmatAlreadyRead = false;

		 try{
			 if(readSpecification[readHmatTDA].first) // Read H matrix if specified
			 {
				ostringstream oss_header;
				oss_header << readSpecification[readHmatTDA].second << matrix_header_postfix << '_' << myid;
				ifstreamAdapter hmatFile_header(oss_header.str().c_str(), mpi_io_everyone);
#ifdef DEBUG
ostringstream tmposs;
tmposs << "[Process " << myid << "]begin read hmat.\n";
Cout_for_everyone << tmposs.str() << flush;
#endif
				HmatTDAInOutAdapter hadapt(*p_hamil);

#ifdef DEBUG
tmposs.str(string());
tmposs << "[Process " << myid << "]adapter constructed.\n";
Cout_for_everyone << tmposs.str() << flush;
#endif

				hadapt.read(readSpecification[readHmatTDA].second, hmatFile_header);
				Cout << "Hmat(TDA) is read from the file \"" << readSpecification[readHmatTDA].second << "\"." << endl;
				HmatAlreadyRead = true;
			 }
		 }
		 catch(const runtime_error& runerr)
		 {
			errmsg = runerr.what();
			if( errmsg.find(ERRMSG_HMATTDAINOUTADAPTER_INPUTOPER_FAIL)!=string::npos )
			{
				Cerr << errmsg << endl;
				HmatAlreadyRead = false;
			}
			else throw;
		 }

		// check whether all processes correctly read the data
		if( readSpecification[readHmatTDA].first)
		{
			bool readCheck;
			mpi::all_reduce(world,HmatAlreadyRead,readCheck,logical_and<bool>());

			if(!readCheck) Cout << "Will now try calculating Hmat from scratch." << endl;
			HmatAlreadyRead = readCheck;
		}

		 if(!HmatAlreadyRead) // Construct H
		 {
				if(includeVmat)
				{
					bool VmatAlreadyRead = false, OffdiagVmatAlreadyRead = false;

					Cout << "Calculation with Hartree:" << endl;

				       try{
					if(readSpecification[readVmat].first)
					{
						ostringstream oss_header;
						oss_header << readSpecification[readVmat].second << matrix_header_postfix << '_' << myid;
						ifstreamAdapter vmatFile_header(oss_header.str().c_str(), mpi_io_everyone);
						VmatInOutAdapter vadapt(*p_hamil);
						vadapt.read(readSpecification[readVmat].second, vmatFile_header);
						Cout << "Vmat is read from the file \"" << readSpecification[readVmat].second << "\"." << endl;
						VmatAlreadyRead = true;
					}
				       }
				       catch(const runtime_error& runerr)
				       {
					errmsg = runerr.what();
					if( errmsg.find(ERRMSG_VMATINOUTADAPTER_INPUTOPER_FAIL)!=string::npos )
					{
						Cerr << errmsg << endl;
						VmatAlreadyRead = false;
					}
					else throw;
				       }

					// check whether all processes correctly read the data
					if( readSpecification[readVmat].first )
					{
						bool readCheck;
						mpi::all_reduce(world,VmatAlreadyRead,readCheck,logical_and<bool>());

						if(!readCheck) Cout << "Will now try calculating Vmat from scratch." << endl;
						VmatAlreadyRead = readCheck;
					}

					if(!VmatAlreadyRead)
						p_hamil->CalculateVmat(intstr);

					if(myid == ID_Master)
					{
						timeStamp.push_back(mytime.elapsed());
						Cout << ForDisplay << "Vmat calculated. Time used for Vmat(master): " << (*timeStamp.rbegin()-*(timeStamp.rbegin()+1)) << " seconds." << endl;
					}

				}
				else
				{
					Cout << "Calculation without Hartree:" << endl;
				}

				bool XCmatAlreadyRead = false, OffdiagXCmatAlreadyRead = false;

			       try{
				if(readSpecification[readXCmat].first)
				{
					ostringstream oss_header;
					oss_header << readSpecification[readXCmat].second << matrix_header_postfix << '_' << myid;
					ifstreamAdapter xcmatFile_header(oss_header.str().c_str(), mpi_io_everyone);
					XCmatInOutAdapter xcadapt(*p_hamil);
					xcadapt.read(readSpecification[readXCmat].second, xcmatFile_header);
					Cout << "XCmat is read from the file \"" << readSpecification[readXCmat].second << "\"." << endl;
					XCmatAlreadyRead = true;
				}
			       }
			       catch(const runtime_error& runerr)
			       {
					errmsg = runerr.what();
					if( errmsg.find(ERRMSG_XCMATINOUTADAPTER_INPUTOPER_FAIL)!=string::npos )
					{
						Cerr << errmsg << endl;
						Cout << "Will now try calculating XCmat from scratch." << endl;
						XCmatAlreadyRead = false;
					}
					else throw;
			       }

				if( readSpecification[readXCmat].first )
				{
					bool readCheck;
					mpi::all_reduce(world,XCmatAlreadyRead,readCheck,logical_and<bool>());

					if(!readCheck) Cout << "Will now try calculating XCmat from scratch." << endl;
					XCmatAlreadyRead = readCheck;
				}

				if(!XCmatAlreadyRead)
					p_hamil->CalculateXCmat(scaling_param,dir);

				if(myid == ID_Master)
				{
					timeStamp.push_back(mytime.elapsed());
					Cout << ForDisplay << "XCmat calculated. Time used for XCmat(master): " << (*timeStamp.rbegin() - *(timeStamp.rbegin()+1)) << " seconds." << endl;
				}

				p_hamil->CalculateHmatTDA(intstr,scaling_param,dir);
				ostringstream hmatMessage;
				hmatMessage << "[Process " << myid << "]Hmat(TDA) calculated.\n";
				Cout_for_everyone << hmatMessage.str() << flush;

				timeStamp.push_back(mytime.elapsed());

				// Second Sync point
				if(myid == ID_Master)
				{
					vector<double> hmatBeginTimes;
					vector<double> hmatEndTimes;
					mpi::gather(world, *timeStamp.rbegin(), hmatEndTimes, ID_Master);
					mpi::gather(world, *(timeStamp.rbegin()+1), hmatBeginTimes, ID_Master);

					for(unsigned proc = 0; proc < nprocs; ++proc)
						Cout << ForDisplay << "Time used(Process " << proc << "): " << hmatEndTimes[proc] - hmatBeginTimes[proc] << " Total time until now: " << (hmatEndTimes[proc] - allBeginTimes[proc]) << " seconds." << endl;
				}
				else
				{
					mpi::gather(world, *timeStamp.rbegin(), ID_Master);
					mpi::gather(world, *(timeStamp.rbegin()+1), ID_Master);
				}

				world.barrier();

#ifdef DEBUG
ostringstream tmposs;
tmposs << "[Process " << myid << "]after hmat timing synchronization.\n";
Cout_for_everyone << tmposs.str() << flush;
#endif
		 } // construct H mat

		 // output the matrices
		 typedef map< int, const HamilInOutAdapter * > t_MatrixOutputQueue;
		 typedef t_MatrixOutputQueue::const_iterator t_MatrixOutputQueue_cit;

		 t_MatrixOutputQueue MatrixOutputQueue;

		 if(printSpecification[printVmat].first) MatrixOutputQueue[printVmat] = new VmatInOutAdapter(*p_hamil);
		 if(printSpecification[printXCmat].first) MatrixOutputQueue[printXCmat] = new XCmatInOutAdapter(*p_hamil);
		 if(printSpecification[printHmatTDA].first) MatrixOutputQueue[printHmatTDA] = new HmatTDAInOutAdapter(*p_hamil);

		 for(t_MatrixOutputQueue_cit iter = MatrixOutputQueue.begin(); iter != MatrixOutputQueue.end(); ++iter)
		 {
			ostringstream oss_header;
			oss_header << printSpecification[iter->first].second << matrix_header_postfix << '_' << myid;
			ofstreamAdapter ofs_header(oss_header.str().c_str(), mpi_io_everyone);

			iter->second->print(printSpecification[iter->first].second, ofs_header);
			Cout << "Finished writting to file \"" << printSpecification[iter->first].second << '.' << endl;
			delete iter->second;
		 }

		 // diagonalize (if eigensystem is required)
		 if( printSpecification[printEigValTDA].first )
		 {
			p_hamil->DiagonalizeTDA();

			timeStamp.push_back(mytime.elapsed());
			// Third Sync point
			if(myid == ID_Master)
			{
				vector<double> diagBeginTimes, diagEndTimes;
				mpi::gather(world, *(timeStamp.rbegin()+1), diagBeginTimes, ID_Master);
				mpi::gather(world, *timeStamp.rbegin(), diagEndTimes, ID_Master);

				Cout << "Hamiltonian(TDA) diagonalized." << endl;
				for(unsigned proc = 0; proc < nprocs; ++proc)
					Cout << ForDisplay << "Time used(Process " << proc << "): " << (diagEndTimes[proc] - diagBeginTimes[proc]) << " seconds. Total time used(Process " << proc << "): " << (diagEndTimes[proc] - allBeginTimes[proc]) << endl;
				Cout << "Number of eigenvalues: " << p_hamil->GetnEigValTDA() << endl;

				Hamiltonian::t_ExcitonInfo info = p_hamil->FirstExcitonTDA(KS_gamma_gap);
				Cout << "\n\n----------------Singlet Exciton Info(TDA)----------------\nKS gap(scissor=" << scissor_shift << ") at k point (" << info.KSgap_IBZk << "):\t" << setw(display_dblwidth) << info.omega_KSgap << "\nFirst exciton frequency:\t" << setw(display_dblwidth) << info.omega_exciton << "\nFirst exciton binding energy:\t" << setw(display_dblwidth) << info.exciton_binding_energy << '\n' << endl;

				Cout << "\n----------------First few eigenvalues----------------\n";
				for(unsigned ii = 0; ii < (p_hamil->GetnEigValTDA()<20? p_hamil->GetnEigValTDA():20); ++ii)
					Cout << p_hamil->GetEvalTDA(ii) << ' ';
				Cout << '\n' << endl;
			}
			else
			{
				mpi::gather(world, *(timeStamp.rbegin()+1), ID_Master);
				mpi::gather(world, *timeStamp.rbegin(), ID_Master);
			}
			world.barrier();
		 }
		 else
		 {
			Cout << "Eigensystem output is not required." << endl;
		 }
		} // eigensystem

		// output the eigensystem
		if(printSpecification[printEigValTDA].first)
		{
			ostringstream oss_header;
			oss_header << printSpecification[printEigValTDA].second  << matrix_header_postfix << '_' << myid;
			ofstreamAdapter ofs_header(oss_header.str().c_str(), mpi_io_onlymaster);
			EigValTDAInOutAdapter eigvaladapter(*p_hamil);
			eigvaladapter.print(printSpecification[printEigValTDA].second, ofs_header);
			Cout << "Finished writting to file \"" << printSpecification[printEigValTDA].second << "\"." << endl;
		}
		if(printSpecification[printEigVectTDA].first)
		{
			ostringstream oss_header;
			oss_header << printSpecification[printEigVectTDA].second  << matrix_header_postfix << '_' << myid;
			ofstreamAdapter ofs_header(oss_header.str().c_str(), mpi_io_onlymaster);
			EigVectTDAInOutAdapter eigvectadapter(*p_hamil);
			eigvectadapter.print(printSpecification[printEigVectTDA].second, ofs_header);
			Cout << "Finished writting to file \"" << printSpecification[printEigVectTDA].second << "\"." << endl;
		}
	}
	catch(const logic_error& logicerr)
	{
		ostringstream oss;
		oss << "Serious error happened during TDDFT calculation.\n Error message: " << errmsg << endl;
		Cerr << oss.str() << flush;
		if(ptr_psp_store) delete [] ptr_psp_store;
		return EXIT_FAILURE;
	}
	catch(const exception& e)
	{
		ostringstream oss;
		oss << "Error happened during TDDFT calculation.\n Error message: " << e.what() << endl;
		Cerr << oss.str() << flush;
		if(ptr_psp_store) delete [] ptr_psp_store;
		return EXIT_FAILURE;
	}
	catch(...)
	{
		Cerr << "Unknown error happened during TDDFT calculation." << endl;
		if(ptr_psp_store) delete [] ptr_psp_store;
		return EXIT_FAILURE;
	}

	// Generate the frequency range for em0(will also be that of em if !isCasida)
	vector<double> frequencies;
	if(auto_em_range)
	{
		double minomega = numeric_limits<double>::max(), maxomega = numeric_limits<double>::min();
		for(unsigned bandv = p_bands->GetvBandMin(); bandv <= p_bands->GetHOMO(); ++bandv)
		 for(unsigned bandc = p_bands->GetHOMO() + 1; bandc <= p_bands->GetcBandMax(); ++bandc)
		  for(unsigned IBZk = 0; IBZk < p_bands->nIBZkpoints(); ++IBZk)
		  {
			const double omega = p_bands->GetOrbitalEnergyIBZ(bandc,IBZk) - p_bands->GetOrbitalEnergyIBZ(bandv,IBZk);
			if(omega < minomega) minomega = omega;
			if(omega > maxomega) maxomega = omega;
		  }
		em_omega_begin = minomega - em_auto_offset;
		em_omega_end = maxomega + em_auto_offset;
		em_omega_step = (em_omega_end - em_omega_begin) / static_cast<double>(em_auto_nsteps+1);

		Cout << ForDisplay << "em0: frequency range is " << minomega << " ~ " << maxomega << ".\nem0: automatically determined range is " << em_omega_begin << " ~ " << em_omega_end << '.' << endl;
	}

	if(printSpecification[printEm0].first || printSpecification[printEm].first)
	{
		if(em_omega_begin > em_omega_end || em_omega_step < 0 || isZero(em_omega_step))
		{
			Cout << "Frequency range is ill-defined. Macroscopic dielectric functions won\'t be printed." << endl;
			printSpecification[printEm0].first = false;
			printSpecification[printEm].first = false;
		}
		else
		{
			for(double omega = em_omega_begin; omega <= em_omega_end; omega += em_omega_step)
				frequencies.push_back(omega);
		}
	}

	// If there is need to calculate the macroscopic dielectric function, do it here
	// Macroscopic dielectric function is human-readable stuff, so only do it on master
	// \epsilon_m^{(0)}
	if( printSpecification[printEm0].first )
	{
		ofstreamAdapter ofs_em0(printSpecification[printEm0].second.c_str(), mpi_io_onlymaster);
		ofs_em0 << ForData;

		if(isZero(em_omega_step)) Cout << "em_omega_step seems to be 0. Won\'t calculate em0." << endl;
		else if(isZero(em_smearing)) Cout << "em_smearing seems to be 0. Won\'t calculate em0." << endl;
		else
		{
			//  index    freq.
			map<unsigned,double> local_frequencies;
			if(myid == ID_Master)
			{
				map<unsigned,double> frequencies_map;
				for(unsigned i = 0; i < frequencies.size(); ++i)
					frequencies_map[i] = frequencies[i];

				vector< map<unsigned,double> > splitted_frequencies = SplitAssociativeContainer(frequencies_map,nprocs);
				mpi::scatter(world,splitted_frequencies,local_frequencies,ID_Master);
			}
			else mpi::scatter(world,local_frequencies,ID_Master);

			// index     em0
			map<unsigned,complexdbl> local_em0;

			Prop_em0 em0(*p_bands,dir,em_smearing,*p_momentum,*p_commutator);
			map<unsigned,double>::const_iterator freqIter;

			for(freqIter = local_frequencies.begin(); freqIter != local_frequencies.end(); ++freqIter)
				local_em0[freqIter->first] = em0.em0(freqIter->second);

			if(myid == ID_Master)
			{
				map<unsigned,complexdbl> global_em0;
				mpi::reduce(world,local_em0,global_em0,map_combine< map<unsigned,complexdbl> >(),ID_Master);
				map<unsigned,complexdbl>::const_iterator em0Iter;
				for(em0Iter = global_em0.begin(); em0Iter != global_em0.end(); ++em0Iter)
					ofs_em0 << setw(data_dblwidth) << frequencies[em0Iter->first] << ' ' << setw(data_dblwidth) << em0Iter->second.real() << ' ' << setw(data_dblwidth) << em0Iter->second.imag() << '\n';
			}
			else mpi::reduce(world,local_em0,map_combine< map<unsigned,complexdbl> >(),ID_Master);
		}
		Cout << "The bare macroscopic dielectric function is written to file \"" << printSpecification[printEm0].second << "\"." << endl;
	}

	// \epsilon_m (Notice if triplet excitations are calculated, em is actually the triplet stuff)
	if(auto_em_range && printSpecification[printEm].first ) // determine frequencies for em
	{
		double minomega = numeric_limits<double>::max(), maxomega = numeric_limits<double>::min();

		const unsigned nEigVal = p_hamil->GetnEigValTDA();
		const vector<double> evalTDA = p_hamil->GetEvalTDA();
		for(unsigned n = 0; n < nEigVal; ++n)
		{
			const double omega = evalTDA[n];
			if(omega > 0 && omega < minomega) minomega = omega;
			if(omega > maxomega) maxomega = omega;
		}

		// if the "exciton" is on the negative side, just use old em_omega_start
		if(minomega > 0) em_omega_begin = ((minomega - em_auto_offset > 0)? minomega - em_auto_offset : 0);
		// if there are "plasmons"(not interested), just use old em_omega_end
		if(maxomega + em_auto_offset < em_omega_end) em_omega_end = maxomega + em_auto_offset;
		em_omega_step = (em_omega_end - em_omega_begin) / static_cast<double>(em_auto_nsteps+1);

		Cout << ForDisplay << "em: frequency range is " << minomega << " ~ " << maxomega << ".\nem: automatically determined range is " << em_omega_begin << " ~ " << em_omega_end << '.' <<endl;

		frequencies.clear();
		for(double omega = em_omega_begin; omega <= em_omega_end; omega += em_omega_step)
			frequencies.push_back(omega);
	}

	// Macroscopic dielectric function is human-readable stuff, so only do it on master
	auto_ptr<Prop_em> p_em(NULL);
	if( printSpecification[printEm].first )
	{
		ofstreamAdapter ofs_em_output(em_output_file.c_str(), mpi_io_onlymaster);
		ofs_em_output << ForData;

		if(isZero(em_omega_step)) Cout << "em_omega_step seems to be 0. Won\'t calculate em." << endl;
		else if(isZero(em_smearing)) Cout << "em_smearing seems to be 0. Won\'t calculate em." << endl;
		else
		{
			p_em = auto_ptr<Prop_em>(new Prop_em(*p_bands,*p_hamil,dir,em_smearing,*p_momentum,*p_commutator,!readSpecification[readEm].first)); // if need to read, don't need to initialize
			// Notice that Prop_em must be called by all process, since it requires taking eigenvector
			// from other processes.

			try{
				if(readSpecification[readEm].first)
				{
					ifstreamAdapter emstoreFile(readSpecification[readEm].second.c_str(), mpi_io_everyone);
					emstoreFile >> *p_em;
					Cout << "Prop_em is read from the file \"" << readSpecification[readEm].second << "\"." << endl;
				}
			}
			catch(const runtime_error& runerr)
			{
				errmsg = runerr.what();
				if( errmsg.find(ERRMSG_PROP_EM_INPUTOPER_FAIL)!=string::npos ||
				    errmsg.find(ERRMSG_PROPERTIES_operator_read)!=string::npos )
				{
					Cerr << errmsg << endl;
					Cout << "Will need to calculate Prop_em from scratch." << endl;
					p_em = auto_ptr<Prop_em>(new Prop_em(*p_bands,*p_hamil,dir,em_smearing,*p_momentum,*p_commutator,true));
				}
				else throw;
			}

			if(myid == ID_Master) // this is human-readable output, and em for slave will throw.
			{
				for(vector<double>::const_iterator iter = frequencies.begin(); iter != frequencies.end(); ++iter)
				{
					complexdbl res = p_em->em(*iter);
					ofs_em_output << setw(data_dblwidth) << *iter << ' ' << setw(data_dblwidth) << res.real() << ' ' << setw(data_dblwidth) << res.imag() << '\n';
				}
			}
		}
		Cout << "The macroscopic dielectric function is written to file \"" << em_output_file << "\"." << endl;
	}

	// print em here
	if( p_em.get() && printSpecification[printEm].first)
	{
		ofstreamAdapter ofs(printSpecification[printEm].second.c_str(), mpi_io_onlymaster);
		ofs << *p_em;
		Cout << "Finished writting to file \"" << printSpecification[printEm].second << "\"." << endl;
	}

	// output fxc
	if( printSpecification[printfxc].first )
	{
		ofstreamAdapter ofxc( printSpecification[printfxc].second.c_str(), mpi_io_onlymaster );
		ofxc << *p_xc;
		Cout << "Finished writting to file \"" << printSpecification[printfxc].second << "\"." << endl;
	}

	// all done, clean up
	if(ptr_psp_store) delete [] ptr_psp_store;

	timeStamp.push_back(mytime.elapsed());
	// Final Sync point
	if(myid == ID_Master)
	{
		vector<double> allEndTimes;
		mpi::gather(world, *timeStamp.rbegin(), allEndTimes, ID_Master);

		for(unsigned proc = 0; proc < nprocs; ++proc)
			Cout << ForDisplay << "Total time used by this program(Process " << proc << "): " << (allEndTimes[proc] - allBeginTimes[proc]) << endl;
		Cout << "All finished." << endl;
	}
	else mpi::gather(world, *timeStamp.rbegin(), ID_Master);

	world.barrier(); // Exit together

	return EXIT_SUCCESS;
}


==> supplemental/exciton_spin.cpp <==
// This is the main program

#include "defines.h"

#include <mpi.h>
#include <boost/mpi.hpp>

#include <fstream>
#include <sstream>
#include <exception>
#include <stdexcept>
#include <cstdlib>
#include <memory>
#include <utility>
#include <iomanip>
#include <algorithm>
#include <functional>
#include <cmath>
#include <limits>

#include <boost/serialization/vector.hpp>
#include <boost/serialization/map.hpp>

#include <mkl_types.h>

#include <omp.h>

#include "util.h"
#include "io.h"
#include "bands_bz.h"
#include "xc.h"
#include "xc_spin_dep.h"
#include "psp.h"
#include "prop.h"
#include "eigensol.h"
#include "fmat.h"
#include "parser.h"
#include "glist.h"
#include "fftw_helper.h"

// Define global variables
namespace exciton{
	enum t_data_style data_style(ascii_data);
	int myid, nprocs;
}

using namespace exciton;

using std::ifstream; using std::ofstream; using std::string; using std::map;
using std::logic_error; using std::runtime_error; using std::range_error; using std::exception; using std::fabs;
using std::ios_base; using std::endl; using std::flush; using std::boolalpha; using std::ostringstream;
using std::auto_ptr; using std::make_pair; using std::pair; using std::swap; using std::setw; using std::system;
using std::numeric_limits; using std::logical_and; using std::vector;

namespace mpi = boost::mpi;

/*
Master input file controls whether to read the data from previous runs, and the filename of parameter file and output specification file.

Master input file keywords:
Keyword		    		Type		Default value	Note
data_style			unsigned	1		0=ascii_data, 1=binary_data
read_band			bool		false
matrix_header_postfix		string		"_header"	filesnames like vmat_header will be used for headers
singlet_postfix			string		"_singlet"
triplet_postfix			string		"_triplet"

band_file   			string		"/dev/null"
read_vmat_c 			bool		false
vmat_c_file		    	string		"/dev/null"
read_xcmat_c			bool		false
xcmat_c_file			string		"/dev/null"
read_hmatTDA_c			bool		false
hmatTDA_c_file			string		"/dev/null"
read_eigvalTDA_c		bool		false
eigvalTDA_c_file		string		"/dev/null"
read_eigvectTDA_c		bool		false
eigvectTDA_c_file		string		"/dev/null"

read_fxc	    		bool		false
fxc_file		    	string		"/dev/null"
read_ExpIGr			bool		false
ExpIGr_file			string		"/dev/null"
read_OrbDen		    	bool		false
OrbDen_file			string		"/dev/null"
read_MomentumMatElem		bool		false
MomentumMatElem_file		string		"/dev/null"
read_Commutator_r_Vnl		bool		false
Commutator_r_Vnl_file		string		"/dev/null"
read_Chi0q0_static		bool		false
Chi0q0_static_file		string		"/dev/null"

read_em			    	bool		false
em_store_file			string		"/dev/null"

parameters_file			string		N/A
output_specification_file	string		N/A

----------------------------------------------------------------------------------------------------------------
Parameter input file contains all the simpler parameters, and the filename of atom positions input file and band data input file.

Parameters input file keywords:
Keyword         			Type		Default value	Note
lattice_vector_1	    		tripdbl		N/A
lattice_vector_2		    	tripdbl		N/A
lattice_vector_3			tripdbl		N/A

HOMO			        	unsigned	N/A
vBandMin        			unsigned	N/A
cBandMax		        	unsigned	N/A
vBandMin_all       			unsigned	0	    	vBandMin of ALL data. if 0, will use vBandMin
cBandMax_all		    		unsigned	0		cBandMax of ALL data. if 0, will use cBandMax
IBZkpoints	        		unsigned	N/A

intstr	        			double		1.0	    	(for V)
scaling_param		       		double		1.0		(for XC)
include_vmat		    		bool		true

scissor			        	double		0.0	    	Scissor shift of energies
auto_scissor			    	bool		false		If true, will use expected_gap to determine the value of scissor
									("scissor" in input is ignored)
expected_gap		    		double		0.0	    	Only used if auto_scissor is true.
KS_gamma_gap		 	   	double		0.0	    	If not 0, will use this instead of find it from data

Glist_type      			int 		0	    	0:use max_G_len, 1: use ecut, 2: all in wavefunction(controls how to generate allowed G vectors) NOTE: Glist_type=-1 is ONLY for DEBUG!!!
max_G_len		        	double 		0.0	    	0 is head only, otherwise has local-field effects
ecut		        		double		0	    	G=(0,0,0) is guaranteed to be there even if ecut=0

band_format     			string		"ABINIT"	can be: ABINIT, EXCITING
band_file		        	string		"/dev/null"	(because maybe we're reading from previous calc.)
atom_positions_file			string		N/A

xc_spin			            	int	    	0   		(0=bootstrap, 1=mix and match, 2=mod_bootstrap, 3=mod2_bootstrap, 4=fit_bootstrap)
xc_spin_param_a	        		double		0.0	    	bootstrap: error_tol; mod_bootstrap: upup_scaling; hybrid: ALDA vBandMin
xc_spin_param_b			        double		0.0		bootstrap: max_iter; mod_bootstrap: updown_scaling; hybrid: ALDA cBandMax
xc_spin_param_c		        	double		0.0		fit_bootstrap: fit parameter a; hybrid: ALDA Glist maxGlen

xc_spin_internal_Glist_type		int	    	0   		only for bootstrap right now
xc_spin_internal_max_G_len		double		0.0
xc_spin_internal_ecut			double		0
xc_spin_internal_vBandMin		unsigned	0	    	if 0, will use vBandMin
xc_spin_internal_cBandMax		unsigned	0		    if 0, will use cBandMax

xc_spin_internal_xc_init		int		1		only for bootstrap right now. Initialize the bootstrap kernel with this xc.
									Default is mix and match.

// the following will be used either the main xc is mix and match, or use that for initialization of bootstrap
xc_mix_xc1				int		0		(0=LRC, 1=Contact, 2=bootstrap, 3=RPA)
xc_mix_xc1_param_a			double		0.0
xc_mix_xc1_param_b			double		0.0
xc_mix_xc1_param_c			double		0.0
xc_mix_xc2				int		0		(0=LRC, 1=Contact, 2=bootstrap, 3=RPA)
xc_mix_xc2_param_a			double		0.0
xc_mix_xc2_param_b			double		0.0
xc_mix_xc2_param_c			double		0.0

chi_smearing		    		double		0		default is 0 since chi(omega=0) is well-defined	for non-metals without smearing

eigensolver		        	string		"LAPACK_simple"	can be: LAPACK_simple, LAPACK_DAC, LAPACK_expert, LAPACK_expert_n
eigensolver_parameter_1			double		0.0		for LAPACK_expert: lower bound of eigenvalue;
									for LAPACK_expert_n: lower index of eigenvalue
eigensolver_parameter_2			double		0.0		for LAPACK_expert: upper bound of eigenvalue;
									for LAPACK_expert_n: upper index of eigenvalue.
									NOTE: if both bounds = 0, it means all eigenvalues for LAPACK_expert_n.
eigensolver_parameter_3			double		1e-8		for LAPACK_expert(_n): absolute error tolerance
eigensolver_parameter_4			double		30		--deleted--
eigensolver_parameter_5			double		8		--deleted--
eigensolver_parameter_6			double		8		--deleted--
eigensolver_parameter_7			double		0		--deleted--
direction	        		unsigned	0		for head calculation(dir_x=0,dir_y=1,dir_z=2)

economy_mode_Hmat		    	bool		false		if true, Vmat,XCmat,OffdiagVmat,OffdiagXCmat won't be accessible,
									but can save a lot of memory space which may be just enough to get going.
scalapack_block_row_col			int	    	64		Block size for scalapack

memory_reserve_multiple			unsigned	5		Determine how much memory is reserved
memory_reserve_size			size_t		0		If nonzero, will use this value to reserve memory(done before bands are read)
									instead of calculating from band data. In the unit of MKL_Complex16.
									The actually allocated size will consider memory_reserve_multiple.

em_smearing		        	double		3.67e-3		~0.1eV
em_omega_begin		       		double		0
em_omega_end				double		0
em_omega_step		    		double		0		will still work for step=0(em won't be calculated)

auto_em_range			    	bool		false	if true, em_omega_* will be determined by: em_omega_begin = first_excitation - em_auto_offset; em_omega_end = last_excitation + em_auto_offset; em_omega_step = (em_omega_end-em_omega_begin) / (em_auto_nsteps+1);
em_auto_offset		    		double		0
em_auto_nsteps			    	unsigned	0

----------------------------------------------------------------------------------------------------------------
Atom positions input file:
	Number of species
	Nuclear_charge_1 Pseudopotential_file_1 Pseudopotential_Type_1(only "Troullier-Martins" now)
	Nuclear_charge_2 Pseudopotential_file_2 Pseudopotential_Type_2
	...
	Number of atoms
	Nuclear_charge_a Position_vector_1(x y z)
	Nuclear_charge_b Position_vector_2
	...

BandData input file for ABINIT:
	EIG filename
	wavefunction file band 1 k 1
	wavefunction file band 1 k 2
	...
	wavefunction file band 2 k 1
	...				(total (cBandMax-vBandMin+1)*IBZkpoints files)

----------------------------------------------------------------------------------------------------------------
Output specification file keywords:
Keyword			    	Type		Default value	Note
print_band			bool		false
band_file			string		"band"
print_vmat	    		bool		false
vmat_file	    		string		"vmat"
print_xcmat	    		bool		false
xcmat_file	    		string		"xcmat"
print_hmatTDA   		bool		false
hmatTDA_file			string		"hmatTDA"
print_eigvalTDA			bool		true
eigvalTDA_file			string		"eigvalTDA"     Eigenvalues
print_eigvectTDA		bool		true
eigvectTDA_file			string		"eigvectTDA" 	Eigenvectors

print_fxc	    		bool		false
fxc_file		    	string		"fxc"
print_ExpIGr			bool		true
ExpIGr_file		    	string		"prop_expigr"
print_OrbDen			bool		true
OrbDen_file			string		"prop_orbden"
print_MomentumMatElem		bool		true
MomentumMatElem_file		string		"prop_momentum"
print_Commutator_r_Vnl		bool		true
Commutator_r_Vnl_file		string		"prop_commutator"
print_Chi0q0_static		bool		true
Chi0q0_static_file		string		"prop_chi0q0"
print_em		    	bool		false
em_store_file			string		"prop_em"
em_output_file			string		"em"
print_em0		    	bool		false
em0_file		    	string		"em0"
*/

// NOTE: if lattice is orthorhombic or higher symmetry, then it must align with x,y,z
//       if lattice is monoclinic, then it must align with x,y
//       otherwise, it doesn't really matter anyway
// If treatment of non-orthorhombic crystal is really needed, must check Prop_MomentumMatElem, Prop_ExpIqrLim

enum t_xc_spin_constants{xcSpin_Bootstrap=0,xcSpin_Mix,xcSpin_HybridBootstrap};
const int xc_spin_START	= xcSpin_Bootstrap;
const int xc_spin_END	= xcSpin_HybridBootstrap;
const char * const xc_spin_name[xc_spin_END+1] = { "bootstrap(spin-dependent)", "mix and match(spin-dependent)", "hybrid bootstrap with ALDA" };

int main(int argc, char *argv[])
{
	// MPI need to be initialized before everything
	threaded_environment env(argc, argv);
	mpi::communicator world;

	// MPI related global variables MUST be initialized immediately
	myid = world.rank();
	nprocs = world.size();

	if( argc != 1 && argc != 2 )
	{
		Cerr << "Usage: exciton [master input file]\nNOTE: if not specified, the program will try to find \"exciton.input\"." << endl;
		return EXIT_FAILURE;
	}

	ifstream inputFile(argc==2? argv[1] : "exciton.input" );
	if( !inputFile )
	{
		Cerr << "Can\'t open the file \"" << (argc==2? argv[1] : "exciton.input") << "\"." << endl;
		return EXIT_FAILURE;
	}

#ifdef DEBUG
Cout << "Size check: sizeof(int)=" << sizeof(int) << ", sizeof(unsigned)=" << sizeof(unsigned) << ", sizeof(double)=" << sizeof(double) << ", sizeof(size_t)=" << sizeof(size_t) << ", sizeof(long long)=" << sizeof(long long) << ", sizeof(int*)=" << sizeof(int*) << ", int max=" << numeric_limits<int>::max() << ", unsigned max=" << numeric_limits<unsigned>::max() << ", size_t max=" << numeric_limits<size_t>::max() << endl;
Cout << "Thread support check: thread_support=" << env.thread_support() << "(MPI_THREAD_SINGLE=" << MPI_THREAD_SINGLE << ", MPI_THREAD_FUNNELED=" << MPI_THREAD_FUNNELED << ", MPI_THREAD_SERIALIZED=" << MPI_THREAD_SERIALIZED << ", MPI_THREAD_MULTIPLE=" << MPI_THREAD_MULTIPLE << ')' << endl;

#pragma omp parallel default(none) shared(Cout_for_everyone,myid)
{
	ostringstream thread_oss;
	thread_oss << "[Process " << myid << ",Thread " << omp_get_thread_num() << "]Reporting.\n";

	#pragma omp critical
	{
		Cout_for_everyone << thread_oss.str() << flush;
	}
}// omp parallel end

#endif

	FFTW_environment::GetFFTWEnv().SetNThreads(omp_get_max_threads());
#ifdef DEBUG
Cout << "FFTW number of threads: " << omp_get_max_threads() << endl;
#endif


	mpi::timer mytime;
	vector<double> timeStamp;

	timeStamp.push_back(mytime.elapsed());

	vector<double> allBeginTimes;
	// Zeroth Sync point
	if(myid == ID_Master) mpi::gather(world, *timeStamp.begin(), allBeginTimes, ID_Master);
	else mpi::gather(world, *timeStamp.begin(), ID_Master);

	inputFile.exceptions(ios_base::badbit);

	typedef pair< bool, string > t_filepair;
	typedef vector<t_filepair> t_files;
	typedef t_files::iterator t_files_it;
	typedef t_files::const_iterator t_files_cit;

	string matrix_header_postfix, singlet_postfix, triplet_postfix;
	t_files readSpecification(read_END+1);
	string param_file, output_file;
	unsigned temp_data_style;
	// read the master input file
	try{
		inputFile >> boolalpha;

		Parser par(inputFile);
		const string null_file("/dev/null");

		par.AddKeyword(string("data_style"),&temp_data_style,1,true);
		par.AddKeyword(string("matrix_header_postfix"),&matrix_header_postfix,string("_header"),true);
		par.AddKeyword(string("singlet_postfix"),&singlet_postfix,string("_singlet"),true);
		par.AddKeyword(string("triplet_postfix"),&triplet_postfix,string("_triplet"),true);
		par.AddKeyword(string("read_band"),&(readSpecification[readBand].first),false,true);
		par.AddKeyword(string("band_file"),&(readSpecification[readBand].second),null_file,true);
		par.AddKeyword(string("read_vmat_c"), &(readSpecification[readVmat].first),false,true);
		par.AddKeyword(string("vmat_c_file"), &(readSpecification[readVmat].second),null_file,true);
		par.AddKeyword(string("read_xcmat_c"), &(readSpecification[readXCmat].first),false,true);
		par.AddKeyword(string("xcmat_c_file"), &(readSpecification[readXCmat].second),null_file,true);
		par.AddKeyword(string("read_hmatTDA_c"), &(readSpecification[readHmatTDA].first),false,true);
		par.AddKeyword(string("hmatTDA_c_file"), &(readSpecification[readHmatTDA].second),null_file,true);
		par.AddKeyword(string("read_eigvalTDA_c"), &(readSpecification[readEigValTDA].first),false,true);
		par.AddKeyword(string("eigvalTDA_c_file"), &(readSpecification[readEigValTDA].second),null_file,true);
		par.AddKeyword(string("read_eigvectTDA_c"), &(readSpecification[readEigVectTDA].first),false,true);
		par.AddKeyword(string("eigvectTDA_c_file"), &(readSpecification[readEigVectTDA].second),null_file,true);
		par.AddKeyword(string("read_fxc"), &(readSpecification[readfxc].first),false,true);
		par.AddKeyword(string("fxc_file"), &(readSpecification[readfxc].second),null_file,true);
		par.AddKeyword(string("read_ExpIGr"), &(readSpecification[readExpIGr].first),false,true);
		par.AddKeyword(string("ExpIGr_file"), &(readSpecification[readExpIGr].second),null_file,true);
		par.AddKeyword(string("read_OrbDen"), &(readSpecification[readOrbDen].first),false,true);
		par.AddKeyword(string("OrbDen_file"), &(readSpecification[readOrbDen].second),null_file,true);
		par.AddKeyword(string("read_MomentumMatElem"), &(readSpecification[readMomentum].first),false,true);
		par.AddKeyword(string("MomentumMatElem_file"), &(readSpecification[readMomentum].second),null_file,true);
		par.AddKeyword(string("read_Commutator_r_Vnl"), &(readSpecification[readCommutator].first),false,true);
		par.AddKeyword(string("Commutator_r_Vnl_file"), &(readSpecification[readCommutator].second),null_file,true);
		par.AddKeyword(string("read_Chi0q0_static"), &(readSpecification[readChi0q0static].first),false,true);
		par.AddKeyword(string("Chi0q0_static_file"), &(readSpecification[readChi0q0static].second),null_file,true);
		par.AddKeyword(string("read_em"), &(readSpecification[readEm].first),false,true);
		par.AddKeyword(string("em_store_file"), &(readSpecification[readEm].second),null_file,true);
		par.AddKeyword(string("parameters_file"), &param_file, string(), false);
		par.AddKeyword(string("output_specification_file"), &output_file, string(), false);

		par.Parse();
		par.OutputResult();
		par.CheckResult();

		data_style = static_cast<t_data_style>(temp_data_style);

		if( (!readSpecification[readEigValTDA].first && readSpecification[readEigVectTDA].first) ||
		    (readSpecification[readEigValTDA].first && !readSpecification[readEigVectTDA].first) )
		{
			Cout << "It's not allowed to just read eigenvalues or eigenvectors. Both will not be read." << endl;
			readSpecification[readEigValTDA].first = false;
			readSpecification[readEigVectTDA].first = false;
		}
	}
	catch(const exception& err)
	{
		ostringstream oss;
		oss << Error("Some error happened when reading the input specification file.\n Error message: ") << err.what() << endl;
		Cerr << oss.str() << flush;
		return EXIT_FAILURE;
	}
	catch(...)
	{
		ostringstream oss;
		oss << Error("Some non-standard error happened... Possibly related to the input specification file.") << endl;
		if(inputFile.eof()) oss << "Possible reason: Reached end of file of input." << endl;
		else if(inputFile.fail()) oss << "Possible reason: Reading the input file failed." << endl;
		else if(inputFile.bad()) oss << "Possible reason: ifstream badbit is set." << endl;
		else oss << "Can\'t determine the reason..." << endl;

		Cerr << oss.str() << flush;
		return EXIT_FAILURE;
	}

	// Analyze the output specification file
	inputFile.close(); inputFile.clear(); inputFile.open(output_file.c_str());

	t_files printSpecification(print_END+1);
	string em_output_file;
	try{
		inputFile >> boolalpha;

		Parser par(inputFile);

		par.AddKeyword(string("print_band"),&(printSpecification[printBand].first),false,true);
		par.AddKeyword(string("band_file"),&(printSpecification[printBand].second),string("band"),true);
		par.AddKeyword(string("print_vmat"),&(printSpecification[printVmat].first),false,true);
		par.AddKeyword(string("vmat_file"),&(printSpecification[printVmat].second),string("vmat"),true);
		par.AddKeyword(string("print_xcmat"),&(printSpecification[printXCmat].first),false,true);
		par.AddKeyword(string("xcmat_file"),&(printSpecification[printXCmat].second),string("xcmat"),true);
		par.AddKeyword(string("print_hmatTDA"),&(printSpecification[printHmatTDA].first),false,true);
		par.AddKeyword(string("hmatTDA_file"),&(printSpecification[printHmatTDA].second),string("hmatTDA"),true);
		par.AddKeyword(string("print_eigvalTDA"),&(printSpecification[printEigValTDA].first),true,true);
		par.AddKeyword(string("eigvalTDA_file"),&(printSpecification[printEigValTDA].second),string("eigvalTDA"),true);
		par.AddKeyword(string("print_eigvectTDA"),&(printSpecification[printEigVectTDA].first),true,true);
		par.AddKeyword(string("eigvectTDA_file"),&(printSpecification[printEigVectTDA].second),string("eigvectTDA"),true);
		par.AddKeyword(string("print_fxc"),&(printSpecification[printfxc].first),false,true);
		par.AddKeyword(string("fxc_file"),&(printSpecification[printfxc].second),string("fxc"),true);
		par.AddKeyword(string("print_ExpIGr"),&(printSpecification[printExpIGr].first),true,true);
		par.AddKeyword(string("ExpIGr_file"),&(printSpecification[printExpIGr].second),string("prop_expigr"),true);
		par.AddKeyword(string("print_OrbDen"),&(printSpecification[printOrbDen].first),true,true);
		par.AddKeyword(string("OrbDen_file"),&(printSpecification[printOrbDen].second),string("prop_orbden"),true);
		par.AddKeyword(string("print_MomentumMatElem"),&(printSpecification[printMomentum].first),true,true);
		par.AddKeyword(string("MomentumMatElem_file"),&(printSpecification[printMomentum].second),string("prop_momentum"),true);
		par.AddKeyword(string("print_Commutator_r_Vnl"),&(printSpecification[printCommutator].first),true,true);
		par.AddKeyword(string("Commutator_r_Vnl_file"),&(printSpecification[printCommutator].second),string("prop_commutator"),true);
		par.AddKeyword(string("print_Chi0q0_static"),&(printSpecification[printChi0q0static].first),true,true);
		par.AddKeyword(string("Chi0q0_static_file"),&(printSpecification[printChi0q0static].second),string("prop_chi0q0"),true);
		par.AddKeyword(string("print_em"),&(printSpecification[printEm].first),false,true);
		par.AddKeyword(string("em_store_file"),&(printSpecification[printEm].second),string("prop_em"),true);
		par.AddKeyword(string("em_output_file"),&em_output_file,string("em"),true);
		par.AddKeyword(string("print_em0"),&(printSpecification[printEm0].first),false,true);
		par.AddKeyword(string("em0_file"),&(printSpecification[printEm0].second),string("em0"),true);

		par.Parse();
		par.OutputResult();
		par.CheckResult();

		if(!printSpecification[printEigVectTDA].first)
		{
			Cout << "Eigenvectors are not required, so em won't be calculated even if specified, and eigenvectors won't be read even if specified." << endl;
			readSpecification[readEigVectTDA].first = false;
			printSpecification[printEm].first = false;
		}
	}
	catch(const exception& err)
	{
		ostringstream oss;
		oss << Error("Some error happened when reading the output specification file.\n Error message: ") << err.what() << endl;
		Cerr << oss.str() << flush;
		return EXIT_FAILURE;
	}
	catch(...)
	{
		ostringstream oss;

		oss << Error("Some non-standard error happened... Possibly related to the output specification file.") << endl;
		if(inputFile.eof()) oss << "Possible reason: Reached end of file of input." << endl;
		else if(inputFile.fail()) oss << "Possible reason: Reading the input file failed." << endl;
		else if(inputFile.bad()) oss << "Possible reason: ifstream badbit is set." << endl;
		else oss << "Can\'t determine the reason..." << endl;

		Cerr << oss.str() << flush;
		return EXIT_FAILURE;
	}

	string errmsg;
	vecttri LatticeVector;
	string atompos_input;
	unsigned natom, nspecies;
	vectatom AtomPosition;
	auto_ptr<Pseudopotential> *ptr_psp_store = NULL; // manages the memory for pseudopotentials
							 // notice it is pointing to an array of auto_ptr
	vectpsp psp; // do not manage the memory for psp, only for passing to Commutator
	unsigned HOMO, vBandMin, cBandMax;
	unsigned vBandMin_all, cBandMax_all;
	unsigned IBZkpoints;
	double intstr, scaling_param;
	bool includeVmat;
	double chi_smearing;

	double scissor_shift;
	bool auto_scissor;
	double expected_gap;
	double KS_gamma_gap;

	int GlistType;
	double maxGlen, ecut;
	vector<double> GlistParam(GlistParam_END+1);

	int XC_spin_type;
	double xca, xcb, xcc;

	int xc_spin_internal_GlistType;
	double xc_spin_internal_maxGlen, xc_spin_internal_ecut;
	vector<double> xc_spin_internal_GlistParam(GlistParam_END+1);
	unsigned xc_spin_internal_vBandMin, xc_spin_internal_cBandMax;

	int xc_spin_internal_type;
	double xc_spin_internal_xca, xc_spin_internal_xcb, xc_spin_internal_xcc;

	int xc_mix_xc1_type, xc_mix_xc2_type;
	double xc_mix_xc1_xca, xc_mix_xc1_xcb, xc_mix_xc1_xcc, xc_mix_xc2_xca, xc_mix_xc2_xcb, xc_mix_xc2_xcc;

	t_Direction dir; unsigned tmpdir;
	string banddata_format;
	string banddata_input;
	string eigensolver;
	double eig_param1, eig_param2, eig_param3, eig_param4, eig_param5, eig_param6, eig_param7;

	bool economy_mode_Hmat;

	unsigned memory_reserve_multiple;
	size_t memory_reserve_size;

	auto_ptr<LocalComplexMatrixAllocator> p_matAllocator(NULL);

	double em_smearing, em_omega_begin, em_omega_end, em_omega_step;
	bool auto_em_range;
	double em_auto_offset;
	unsigned em_auto_nsteps;

	auto_ptr<BandData> p_allIBZbands(NULL);
	auto_ptr<BandDataBZ> p_bands(NULL);

// Read the parameters input file. Construct BandData.
	inputFile.close(); inputFile.clear(); inputFile.open(param_file.c_str());
	try{
		inputFile >> boolalpha;
		LatticeVector.resize(3);

		Parser par(inputFile);

		par.AddKeyword(string("lattice_vector_1"),&(LatticeVector[0]),tripdbl(),false);
		par.AddKeyword(string("lattice_vector_2"),&(LatticeVector[1]),tripdbl(),false);
		par.AddKeyword(string("lattice_vector_3"),&(LatticeVector[2]),tripdbl(),false);
		par.AddKeyword(string("atom_positions_file"),&atompos_input,string(),false);
		par.AddKeyword(string("HOMO"),&HOMO,0,false);
		par.AddKeyword(string("vBandMin"),&vBandMin,0,false);
		par.AddKeyword(string("cBandMax"),&cBandMax,0,false);
		par.AddKeyword(string("vBandMin_all"),&vBandMin_all,0,true);
		par.AddKeyword(string("cBandMax_all"),&cBandMax_all,0,true);
		par.AddKeyword(string("IBZkpoints"),&IBZkpoints,0,false);
		par.AddKeyword(string("intstr"),&intstr,1.0,true);
		par.AddKeyword(string("scaling_param"),&scaling_param,1.0,true);
		par.AddKeyword(string("include_vmat"),&includeVmat,true,true);

		par.AddKeyword(string("chi_smearing"),&chi_smearing,0.0,true);
		par.AddKeyword(string("scissor"),&scissor_shift,0.0,true);
		par.AddKeyword(string("auto_scissor"),&auto_scissor,false,true);
		par.AddKeyword(string("expected_gap"),&expected_gap,0.0,true);
		par.AddKeyword(string("KS_gamma_gap"),&KS_gamma_gap,0.0,true);
		par.AddKeyword(string("Glist_type"),&GlistType,0,true);
		par.AddKeyword(string("max_G_len"),&maxGlen,0.0,true);
		par.AddKeyword(string("ecut"),&ecut,0.0,true);

		par.AddKeyword(string("xc_spin"),&XC_spin_type,xcSpin_Bootstrap,true);
		par.AddKeyword(string("xc_spin_param_a"),&xca,0.0,true);
		par.AddKeyword(string("xc_spin_param_b"),&xcb,0.0,true);
		par.AddKeyword(string("xc_spin_param_c"),&xcc,0.0,true);

		par.AddKeyword(string("xc_spin_internal_Glist_type"),&xc_spin_internal_GlistType,0,true);
		par.AddKeyword(string("xc_spin_internal_max_G_len"),&xc_spin_internal_maxGlen,0.0,true);
		par.AddKeyword(string("xc_spin_internal_ecut"),&xc_spin_internal_ecut,0.0,true);
		par.AddKeyword(string("xc_spin_internal_vBandMin"),&xc_spin_internal_vBandMin,0,true);
		par.AddKeyword(string("xc_spin_internal_cBandMax"),&xc_spin_internal_cBandMax,0,true);
		par.AddKeyword(string("xc_spin_internal_xc_init"),&xc_spin_internal_type,xcSpin_Mix,true);

		par.AddKeyword(string("xc_mix_xc1"),&xc_mix_xc1_type,xcLRC,true);
		par.AddKeyword(string("xc_mix_xc1_param_a"),&xc_mix_xc1_xca,0.0,true);
		par.AddKeyword(string("xc_mix_xc1_param_b"),&xc_mix_xc1_xcb,0.0,true);
		par.AddKeyword(string("xc_mix_xc1_param_c"),&xc_mix_xc1_xcc,0.0,true);
		par.AddKeyword(string("xc_mix_xc2"),&xc_mix_xc2_type,xcLRC,true);
		par.AddKeyword(string("xc_mix_xc2_param_a"),&xc_mix_xc2_xca,0.0,true);
		par.AddKeyword(string("xc_mix_xc2_param_b"),&xc_mix_xc2_xcb,0.0,true);
		par.AddKeyword(string("xc_mix_xc2_param_c"),&xc_mix_xc2_xcc,0.0,true);

		par.AddKeyword(string("direction"),&tmpdir,dir_x,true);
		par.AddKeyword(string("band_format"),&banddata_format,string("ABINIT"),true);
		par.AddKeyword(string("band_file"),&banddata_input,string("/dev/null"),true);
		par.AddKeyword(string("eigensolver"),&eigensolver,string("LAPACK_simple"),true);
		par.AddKeyword(string("eigensolver_parameter_1"),&eig_param1,0.0,true);
		par.AddKeyword(string("eigensolver_parameter_2"),&eig_param2,0.0,true);
		par.AddKeyword(string("eigensolver_parameter_3"),&eig_param3,1e-8,true);
		par.AddKeyword(string("eigensolver_parameter_4"),&eig_param4,30,true);
		par.AddKeyword(string("eigensolver_parameter_5"),&eig_param5,8,true);
		par.AddKeyword(string("eigensolver_parameter_6"),&eig_param6,8,true);
		par.AddKeyword(string("eigensolver_parameter_7"),&eig_param7,0,true);
		par.AddKeyword(string("economy_mode_Hmat"),&economy_mode_Hmat,false,true);
		par.AddKeyword(string("scalapack_block_row_col"),&scalapack_block_row_col,64,true);
		par.AddKeyword(string("memory_reserve_multiple"),&memory_reserve_multiple,5,true);
		par.AddKeyword(string("memory_reserve_size"),&memory_reserve_size,0,true);
		par.AddKeyword(string("em_smearing"),&em_smearing,3.67e-3,true);
		par.AddKeyword(string("em_omega_begin"),&em_omega_begin,0.0,true);
		par.AddKeyword(string("em_omega_end"),&em_omega_end,0.0,true);
		par.AddKeyword(string("em_omega_step"),&em_omega_step,0.0,true);
		par.AddKeyword(string("auto_em_range"),&auto_em_range,false,true);
		par.AddKeyword(string("em_auto_offset"),&em_auto_offset,0.0,true);
		par.AddKeyword(string("em_auto_nsteps"),&em_auto_nsteps,0,true);

		par.Parse();
		par.OutputResult();
		par.CheckResult();

		if(memory_reserve_size != 0)
		{
			p_matAllocator = auto_ptr<LocalComplexMatrixAllocator>(new LocalComplexMatrixAllocator(memory_reserve_size*memory_reserve_multiple));
		} // otherwise will wait until band is constructed.

		if(economy_mode_Hmat)
		{
			printSpecification[printVmat].first = false;
			printSpecification[printXCmat].first = false;
			Cout << "NOTE: economy mode of Hamiltonian is on. Vmat, XCmat, OffdiagVmat, OffdiagXCmat won\'t be printed even if specified." << endl;
		}

		if(vBandMin_all == 0) vBandMin_all = vBandMin;
		if(cBandMax_all == 0) cBandMax_all = cBandMax;
		if(xc_spin_internal_vBandMin == 0) xc_spin_internal_vBandMin = vBandMin;
		if(xc_spin_internal_cBandMax == 0) xc_spin_internal_cBandMax = cBandMax;

		if(em_omega_begin > em_omega_end) swap(em_omega_begin,em_omega_end);
		em_omega_step = fabs(em_omega_step);
		em_auto_offset = fabs(em_auto_offset);

		GlistParam[GlistParam_maxGlen] = maxGlen;
		GlistParam[GlistParam_ecut] = ecut;

		dir = static_cast<t_Direction>(tmpdir);

		ifstream iatom(atompos_input.c_str());
		if(!iatom) throw runtime_error(ErrorWithData(ERRMSG_MAIN_ATOMFILE,atompos_input.c_str()));
		readline(iatom,nspecies);

		ptr_psp_store = new auto_ptr<Pseudopotential>[nspecies]; // auto_ptr can't be put into containers,
									 // so I have to do this manually.
									 // If I have C++11 compiler, it is better
									 // to use map< unsigned,shared_ptr<...> >

		double CellVol = CalculateCellVolume(LatticeVector);
		for(unsigned species=0; species<nspecies; ++species)
		{
			unsigned Z;
			string psp_name, psp_type;

			readline3var(iatom,Z,psp_name,psp_type);
			if(psp.find(Z)!=psp.end()) throw runtime_error(ErrorWithData(ERRMSG_MAIN_DUPLICATE_PSP,Z));

			if(psp_type == "Troullier-Martins")
			{
				ptr_psp_store[species] = auto_ptr<Pseudopotential>(new TM_Pseudopotential(Z,CellVol));
				ptr_psp_store[species]->InitializeFromFile(psp_name);
				psp[Z] = ptr_psp_store[species].get();
			}
			else
			{
				throw runtime_error(ErrorWithData(ERRMSG_MAIN_NO_PSP_TYPE,psp_type.c_str()));
			}
		}

		readline(iatom,natom);
		for(unsigned atom=0; atom<natom; ++atom)
		{
			unsigned Z;
			tripdbl atompos;

			readline2var(iatom,Z,atompos);
			if(psp.find(Z)==psp.end()) throw runtime_error(ErrorWithData(ERRMSG_MAIN_NO_PSP,Z));
			AtomPosition[Z].push_back(rred_regularize(atompos));
		}

		bool bandAlreadyRead = false;

		if(auto_scissor)
		{
			Cout << "Scissor shift will be determined automatically. The scissor shift in the input file will be ignored." << endl;
			scissor_shift = 0;
		}

		// NOTICE: BandData should be constructed with ALL data, so use vBandMin_all and cBandMax_all
		if( readSpecification[readBand].first ) // we have data from previous run, read from file.
		{
		 try{
			// doesn't have to be BandData_ABINIT, just need a non-abstract class
			p_allIBZbands = auto_ptr<BandData>(new BandData_ABINIT(LatticeVector, AtomPosition, HOMO, vBandMin_all, cBandMax_all, IBZkpoints, scissor_shift));

			ifstreamAdapter bandFile(readSpecification[readBand].second.c_str(), mpi_io_everyone);
			bandFile >> *p_allIBZbands;
			Cout << "BandData is read from the file \"" << readSpecification[readBand].second << "\"." << endl;
			bandAlreadyRead = true;
		 }
		 catch(const runtime_error& runerr)
		 {
			errmsg = runerr.what();
			if( errmsg.find(ERRMSG_BANDDATA_INPUTOPER_FAIL)!=string::npos )
			{
				Cerr << errmsg << endl;
				Cout << "Will now try reading from raw files." << endl;
				bandAlreadyRead = false;
			}
			else throw;
		 }
		}

	       if(!bandAlreadyRead)
	       {
		if( banddata_format == "ABINIT" ) // new run. read from raw data.
		{
			p_allIBZbands = auto_ptr<BandData>(new BandData_ABINIT(LatticeVector, AtomPosition, HOMO, vBandMin_all, cBandMax_all, IBZkpoints, scissor_shift));
			p_allIBZbands->InitializeFromFile(banddata_input);
		}
		else
		{
			throw runtime_error(ErrorWithData(ERRMSG_MAIN_NOBANDDATA,banddata_format.c_str()));
		}
	       }

		if(auto_scissor)
		{
			BandData::t_GapInfo oldgap = p_allIBZbands->GetKSgap(KS_gamma_gap);
			p_allIBZbands->AutoScissor(expected_gap,KS_gamma_gap);
			BandData::t_GapInfo newgap = p_allIBZbands->GetKSgap(KS_gamma_gap);

			scissor_shift = p_allIBZbands->GetScissorShift();

			Cout << ForDisplay << "The scissor shift is determined automatically to be " << scissor_shift << ", so that old KS gap " << oldgap.omega_KSgap << " is corrected to " << newgap.omega_KSgap << '.' << endl;
		}

		// Only the selected bands in [vBandMin,cBandMax] will be used in main calculation
		p_bands = auto_ptr<BandDataBZ>(new BandDataBZ(*p_allIBZbands, GlistType, GlistParam, vBandMin, cBandMax));
	}
	catch(const runtime_error& runerr)
	{
		ostringstream oss;
		oss << Error("Runtime error: ") << runerr.what() << endl;
		Cerr << oss.str() << flush;
		if(ptr_psp_store) delete [] ptr_psp_store;
		return EXIT_FAILURE;
	}
	catch(const logic_error& logicerr)
	{
		ostringstream oss;
		oss << Error("Serious code bug happened.\n Error message: ") << logicerr.what() << endl;
		Cerr << oss.str() << flush;
		if(ptr_psp_store) delete [] ptr_psp_store;
		return EXIT_FAILURE;
	}
	catch(const exception& err)
	{
		ostringstream oss;
		oss << Error("Some error happened outside my code.\n Error message: ") << err.what() << endl;
		Cerr << oss.str() << flush;
		if(ptr_psp_store) delete [] ptr_psp_store;
		return EXIT_FAILURE;
	}
	catch(...)
	{
		ostringstream oss;
		oss << Error("Some non-standard error happened... Possibly related to input file.") << endl;
		if(inputFile.eof()) oss << "Possible reason: Reached end of file of input." << endl;
		else if(inputFile.fail()) oss << "Possible reason: Reading the input file failed." << endl;
		else if(inputFile.bad()) oss << "Possible reason: ifstream badbit is set." << endl;
		else oss << "Can\'t determine the reason..." << endl;

		Cerr << oss.str() << flush;
		if(ptr_psp_store) delete [] ptr_psp_store;
		return EXIT_FAILURE;
	}

	Cout << "Band structure data successfully read. A few informations:\n";
	(p_bands->OutputInfo(Cout)) << endl;

	if(myid == ID_Master)
	{
		timeStamp.push_back(mytime.elapsed());
		Cout << ForDisplay << "Time used until now(master): " << (*timeStamp.rbegin() - *(timeStamp.rbegin()+1)) << " seconds." << endl;
	}

	if(printSpecification[printBand].first)
	{
		ofstreamAdapter ofs(printSpecification[printBand].second.c_str(), mpi_io_onlymaster);

		ofs << *p_allIBZbands;
		Cout << "Finished writting to file \"" << printSpecification[printBand].second << "\"." << endl;
	}

	auto_ptr<BlacsContext> p_blacs_context(NULL);
	p_blacs_context = auto_ptr<BlacsContext>(new BlacsContext());
	p_blacs_context->OutputInfo();

	// Reserve a huge amount of memory now if we have been waiting for band data
	if(memory_reserve_size == 0)
	{
		p_matAllocator = auto_ptr<LocalComplexMatrixAllocator>(new LocalComplexMatrixAllocator(*p_bands, *p_blacs_context, memory_reserve_multiple));
	}

	// Construct various universally used properties
	auto_ptr<Prop_ExpIGr> p_expigr(NULL);
	auto_ptr<Prop_MomentumMatElem> p_momentum(NULL);
	auto_ptr<Prop_Commutator_r_Vnl> p_commutator(NULL);

	try{
		p_expigr = auto_ptr<Prop_ExpIGr>(new Prop_ExpIGr(*p_bands,!readSpecification[readExpIGr].first));
		try{
			if(readSpecification[readExpIGr].first)
			{
				ifstreamAdapter expigrFile(readSpecification[readExpIGr].second.c_str(), mpi_io_everyone);
				expigrFile >> *p_expigr;
				Cout << "Prop_ExpIGr is read from the file \"" << readSpecification[readExpIGr].second << "\"." << endl;
			}
		}
		catch(const runtime_error& runerr)
		{
			errmsg = runerr.what();
			if( errmsg.find(ERRMSG_PROP_EXPIGR_INPUTOPER_FAIL)!=string::npos ||
			    errmsg.find(ERRMSG_PROPERTIES_operator_read)!=string::npos )
			{
				Cerr << errmsg << endl;
				Cout << "Will need to calculate Prop_ExpIGr from scratch." << endl;
				p_expigr = auto_ptr<Prop_ExpIGr>(new Prop_ExpIGr(*p_bands,true));
			}
			else throw;
		}

		p_momentum = auto_ptr<Prop_MomentumMatElem>(new Prop_MomentumMatElem(*p_bands,!readSpecification[readMomentum].first));
		try{
			if(readSpecification[readMomentum].first)
			{
				ifstreamAdapter momentumFile(readSpecification[readMomentum].second.c_str(), mpi_io_everyone);
				momentumFile >> *p_momentum;
				Cout << "Prop_MomentumMatElem is read from the file \"" << readSpecification[readMomentum].second << "\"." << endl;
			}
		}
		catch(const runtime_error& runerr)
		{
			errmsg = runerr.what();
			if( errmsg.find(ERRMSG_PROP_MOMENTUMMATELEM_INPUTOPER_FAIL)!=string::npos ||
			    errmsg.find(ERRMSG_PROPERTIES_operator_read)!=string::npos )
			{
				Cerr << errmsg << endl;
				Cout << "Will need to calculate Prop_MomentumMatElem from scratch." << endl;
				p_momentum = auto_ptr<Prop_MomentumMatElem>(new Prop_MomentumMatElem(*p_bands,true));
			}
			else throw;
		}

		p_commutator = auto_ptr<Prop_Commutator_r_Vnl>(new Prop_Commutator_r_Vnl(*p_bands,psp,!readSpecification[readCommutator].first));
		try{
			if(readSpecification[readCommutator].first)
			{
				ifstreamAdapter commutatorFile(readSpecification[readCommutator].second.c_str(), mpi_io_everyone);
				commutatorFile >> *p_commutator;
				Cout << "Prop_Commutator_r_Vnl is read from the file \"" << readSpecification[readCommutator].second << "\"." << endl;
			}
		}
		catch(const runtime_error& runerr)
		{
			errmsg = runerr.what();
			if( errmsg.find(ERRMSG_PROP_COMMUTATOR_R_VNL_INPUTOPER_FAIL)!=string::npos ||
			    errmsg.find(ERRMSG_PROPERTIES_operator_read)!=string::npos )
			{
				Cerr << errmsg << endl;
				Cout << "Will need to calculate Prop_Commutator_r_Vnl from scratch." << endl;
				p_commutator = auto_ptr<Prop_Commutator_r_Vnl>(new Prop_Commutator_r_Vnl(*p_bands,psp,true));
			}
			else throw;
		}
		// save some memory, since pseudopotential is only used in [r,Vnl]
		for(unsigned species=0; species<nspecies; ++species)
			ptr_psp_store[species]->cleanup();
	}
	catch(const exception& e)
	{
		ostringstream oss;
		oss << Error("Error happened during constructing the properties.\n Error message: ") << e.what() << endl;
		Cerr << oss.str() << flush;
		if(ptr_psp_store) delete [] ptr_psp_store;
		return EXIT_FAILURE;
	}
	catch(...)
	{
		Cerr << "Unknown error happened during constructing the properties." << endl;
		if(ptr_psp_store) delete [] ptr_psp_store;
		return EXIT_FAILURE;
	}

	timeStamp.push_back(mytime.elapsed()); // record time on all processes(prepare for fxc time)
	Cout << ForDisplay << "Time used until now(master): " << (*timeStamp.rbegin() - *(timeStamp.rbegin()+1)) << " seconds." << endl;

	// Construct the xc object
	auto_ptr<fxc_spin> p_xc_spin(NULL);
	auto_ptr<Prop_OrbDen> p_orbden(NULL);
	auto_ptr<Prop_Chi0_q0_sym> p_chi0q0static(NULL);

	auto_ptr<fxc_spin> p_internal_xc_spin(NULL);

	auto_ptr<BandDataBZ> p_xc_spin_internal_bands(NULL), p_xc_spin_internal_bands_2(NULL);

	auto_ptr<fxc> p_mix_xc1(NULL);
	auto_ptr<fxc> p_mix_xc2(NULL);
	auto_ptr<fxc> p_mix_xc3(NULL);
	auto_ptr<fxc_spin> p_original_xc_bs(NULL);
	try{
		switch(XC_spin_type)
		{
			case xcSpin_Mix:
				p_mix_xc1 = auto_ptr<fxc>(fxc_simpleFactory::Createfxc_ptr(xc_mix_xc1_type, *p_bands, xc_mix_xc1_xca, xc_mix_xc1_xcb, xc_mix_xc1_xcc));
				p_mix_xc2 = auto_ptr<fxc>(fxc_simpleFactory::Createfxc_ptr(xc_mix_xc2_type, *p_bands, xc_mix_xc2_xca, xc_mix_xc2_xcb, xc_mix_xc2_xcc));
				p_xc_spin = auto_ptr<fxc_spin>(new fxc_spin_adapter(*p_mix_xc1, *p_mix_xc2));
				break;
			case xcSpin_Bootstrap:
				xc_spin_internal_GlistParam[GlistParam_maxGlen] = xc_spin_internal_maxGlen;
				xc_spin_internal_GlistParam[GlistParam_ecut] = xc_spin_internal_ecut;

				p_xc_spin_internal_bands = auto_ptr<BandDataBZ>(new BandDataBZ(*p_allIBZbands, xc_spin_internal_GlistType, xc_spin_internal_GlistParam, xc_spin_internal_vBandMin, xc_spin_internal_cBandMax));

				Cout << "NOTE: for the bootstrap kernel calculation, it uses all k-points no matter the value of k_center_point_reduced and k_len_cartesian." << endl;

				if(xc_spin_internal_type != xcSpin_Mix) throw runtime_error(ErrorWithData(ERRMSG_MAIN_UNSUPPORTED_INTERNAL_XC_SPIN,xc_spin_internal_type));

				p_mix_xc1 = auto_ptr<fxc>(fxc_simpleFactory::Createfxc_ptr(xc_mix_xc1_type, *p_xc_spin_internal_bands, xc_mix_xc1_xca, xc_mix_xc1_xcb, xc_mix_xc1_xcc));
				p_mix_xc2 = auto_ptr<fxc>(fxc_simpleFactory::Createfxc_ptr(xc_mix_xc2_type, *p_xc_spin_internal_bands, xc_mix_xc2_xca, xc_mix_xc2_xcb, xc_mix_xc2_xcc));
				p_internal_xc_spin = auto_ptr<fxc_spin>(new fxc_spin_adapter(*p_mix_xc1, *p_mix_xc2));

				if(chi_smearing<0) throw runtime_error(ErrorWithData(ERRMSG_MAIN_SMEARING_INVALID,xcc));

				p_chi0q0static = auto_ptr<Prop_Chi0_q0_sym>(new Prop_Chi0_q0_sym(*p_xc_spin_internal_bands,dir,chi_smearing,*p_expigr,*p_momentum,*p_commutator,0,!readSpecification[readChi0q0static].first));
				try{
					if(readSpecification[readChi0q0static].first)
					{
						ifstreamAdapter chi0q0file(readSpecification[readChi0q0static].second.c_str(), mpi_io_everyone);
						chi0q0file >> *p_chi0q0static;
						Cout << "Chi0(q=0,omega=0) is read from the file \"" << readSpecification[readChi0q0static].second << "\"." << endl;
					}
				}
				catch(const runtime_error& runerr)
				{
					errmsg = runerr.what();
					if( errmsg.find(ERRMSG_PROPCHI0Q0STATIC_INPUTOPER_FAIL)!=string::npos ||
					    errmsg.find(ERRMSG_PROPERTIES_operator_read)!=string::npos )
					{
						Cerr << errmsg << endl;
						Cout << "Will need to calculate Prop_Chi0_q0_static from scratch." << endl;
						p_chi0q0static = auto_ptr<Prop_Chi0_q0_sym>(new Prop_Chi0_q0_sym(*p_xc_spin_internal_bands,dir,chi_smearing,*p_expigr,*p_momentum,*p_commutator,0,true));
					}
					else throw;
				}

				p_xc_spin = auto_ptr<fxc_spin>(new fxc_spin_bootstrap(*p_xc_spin_internal_bands, xca, static_cast<unsigned>(xcb), *p_internal_xc_spin, *p_chi0q0static, !readSpecification[readfxc].first));

				break;
			case xcSpin_HybridBootstrap:
				xc_spin_internal_GlistParam[GlistParam_maxGlen] = xc_spin_internal_maxGlen;
				xc_spin_internal_GlistParam[GlistParam_ecut] = xc_spin_internal_ecut;

				p_xc_spin_internal_bands = auto_ptr<BandDataBZ>(new BandDataBZ(*p_allIBZbands, xc_spin_internal_GlistType, xc_spin_internal_GlistParam, xc_spin_internal_vBandMin, xc_spin_internal_cBandMax));

				p_chi0q0static = auto_ptr<Prop_Chi0_q0_sym>(new Prop_Chi0_q0_sym(*p_xc_spin_internal_bands,dir,chi_smearing,*p_expigr,*p_momentum,*p_commutator,0,!readSpecification[readChi0q0static].first));
				try{
					if(readSpecification[readChi0q0static].first)
					{
						ifstreamAdapter chi0q0file(readSpecification[readChi0q0static].second.c_str(), mpi_io_everyone);
						chi0q0file >> *p_chi0q0static;
						Cout << "Chi0(q=0,omega=0) is read from the file \"" << readSpecification[readChi0q0static].second << "\"." << endl;
					}
				}
				catch(const runtime_error& runerr)
				{
					errmsg = runerr.what();
					if( errmsg.find(ERRMSG_PROPCHI0Q0STATIC_INPUTOPER_FAIL)!=string::npos ||
					    errmsg.find(ERRMSG_PROPERTIES_operator_read)!=string::npos )
					{
						Cerr << errmsg << endl;
						Cout << "Will need to calculate Prop_Chi0_q0_static from scratch." << endl;
						p_chi0q0static = auto_ptr<Prop_Chi0_q0_sym>(new Prop_Chi0_q0_sym(*p_xc_spin_internal_bands,dir,chi_smearing,*p_expigr,*p_momentum,*p_commutator,0,true));
					}
					else throw;
				}

				p_mix_xc1 = auto_ptr<fxc>(new fxc_nothing(*p_xc_spin_internal_bands));
				p_mix_xc2 = auto_ptr<fxc>(new fxc_bootstrap(*p_xc_spin_internal_bands,1e-10,500,*p_mix_xc1,*p_chi0q0static,true));

				xc_spin_internal_GlistParam[GlistParam_maxGlen] = xcc;
				p_xc_spin_internal_bands_2 = auto_ptr<BandDataBZ>(new BandDataBZ(*p_allIBZbands, GlistType_maxGlen, xc_spin_internal_GlistParam, static_cast<unsigned>(xca), static_cast<unsigned>(xcb)));

				p_orbden = auto_ptr<Prop_OrbDen>(new Prop_OrbDen(*p_xc_spin_internal_bands_2,!readSpecification[readOrbDen].first));
				try{
					if(readSpecification[readOrbDen].first)
					{
						ifstreamAdapter orbdenfile(readSpecification[readOrbDen].second.c_str(), mpi_io_everyone);
						orbdenfile >> *p_orbden;
						Cout << "Prop_Orbden is read from the file \"" << readSpecification[readOrbDen].second << "\"." << endl;
					}
				}
				catch(const runtime_error& runerr)
				{
					errmsg = runerr.what();
					if( errmsg.find(ERRMSG_PROP_ORBDEN_INPUTOPER_FAIL)!=string::npos ||
					    errmsg.find(ERRMSG_PROPERTIES_operator_read)!=string::npos )
					{
						Cerr << errmsg << endl;
						Cout << "Will need to calculate Prop_OrbDen from scratch." << endl;
						p_orbden = auto_ptr<Prop_OrbDen>(new Prop_OrbDen(*p_xc_spin_internal_bands_2,true));
					}
					else throw;
				}

				p_mix_xc3 = auto_ptr<fxc>(new fxc_ALDA_PW92(*p_xc_spin_internal_bands_2,*p_orbden,psp,true,fxc_ALDA_PW92::alda_updown));

				p_xc_spin = auto_ptr<fxc_spin>(new fxc_hybrid_spin_bootstrap(*p_xc_spin_internal_bands,dynamic_cast<const fxc_bootstrap&>(*p_mix_xc2), dynamic_cast<const fxc_ALDA_PW92&>(*p_mix_xc3)));
				break;
			default:
				throw runtime_error(ErrorWithData(ERRMSG_MAIN_NOXC,XC_spin_type));
		}


		try{ // read already computed data if available
			if(readSpecification[readfxc].first)
			{
				ifstreamAdapter fxcfile(readSpecification[readfxc].second.c_str(), mpi_io_everyone);
				fxcfile >> *p_xc_spin;
				Cout << xc_spin_name[XC_spin_type] << " fxc is read from the file \"" << readSpecification[readfxc].second << "\"." << endl;
			}
		}
		catch(const runtime_error& runerr)
		{
			errmsg = runerr.what();
			if( errmsg.find(ERRMSG_FXC_operator_read)!=string::npos ||
			    errmsg.find(ERRMSG_FXC_operator_read_WRONGFORMAT)!=string::npos ||
			    errmsg.find(ERRMSG_FXCBOOTSTRAP_INPUTOPER_FAIL)!=string::npos )
			{
				Cerr << errmsg << endl;
				Cout << "Will need to calculate fxc from scratch." << endl;
			}
			else throw;
		}
	}
	catch(const exception& e)
	{
		ostringstream oss;
		oss << Error("Error happened during constructing xc kernel.\n Error message: ") << e.what() << endl;
		Cerr << oss.str() << flush;
		if(ptr_psp_store) delete [] ptr_psp_store;
		return EXIT_FAILURE;
	}
	catch(...)
	{
		Cerr << "Unknown error happened during constructing xc kernel." << endl;
		if(ptr_psp_store) delete [] ptr_psp_store;
		return EXIT_FAILURE;
	}
	Cout << "XC functional \"" << xc_spin_name[XC_spin_type] << "\" initialized.\n\n" << flush;

	timeStamp.push_back(mytime.elapsed()); // get time for xc, the first possibly long time stuff
	// First Sync point
	if(myid == ID_Master)
	{
		vector<double> xcBeginTimes, xcEndTimes;
		mpi::gather(world, *(timeStamp.rbegin()+1), xcBeginTimes, ID_Master);
		mpi::gather(world, *timeStamp.rbegin(), xcEndTimes, ID_Master);

		for(unsigned proc = 0; proc < nprocs; ++proc)
			Cout << ForDisplay << "Time used for xc kernel(Process " << proc << "): " << (xcEndTimes[proc] - xcBeginTimes[proc]) << " seconds." << endl;

	}
	else
	{
		mpi::gather(world, *(timeStamp.rbegin()+1), ID_Master);
		mpi::gather(world, *timeStamp.rbegin(), ID_Master);
	}
	world.barrier();

	// output properties(They are existing objects, no need for auto_ptr)
	typedef vector< pair< unsigned, const Properties* > > t_PropOutputQueue;
	typedef t_PropOutputQueue::const_iterator t_PropOutputQueue_cit;

	t_PropOutputQueue PropOutputQueue;

	if( p_expigr.get() && printSpecification[printExpIGr].first) PropOutputQueue.push_back(make_pair(printExpIGr,p_expigr.get()));
	if( p_orbden.get() && printSpecification[printOrbDen].first) PropOutputQueue.push_back(make_pair(printOrbDen,p_orbden.get()));
	if( p_momentum.get() && printSpecification[printMomentum].first) PropOutputQueue.push_back(make_pair(printMomentum,p_momentum.get()));
	if( p_commutator.get() && printSpecification[printCommutator].first) PropOutputQueue.push_back(make_pair(printCommutator,p_commutator.get()));
	if( p_chi0q0static.get() && printSpecification[printChi0q0static].first) PropOutputQueue.push_back(make_pair(printChi0q0static,p_chi0q0static.get()));
	// only p_em and p_em0 are not printed, since they are not available right now(and p_em0 has nothing to print for reuse)

	for(t_PropOutputQueue_cit iter = PropOutputQueue.begin(); iter != PropOutputQueue.end(); ++iter)
	{
		ofstreamAdapter ofs(printSpecification[iter->first].second.c_str(), mpi_io_onlymaster);
		ofs << *(iter->second);
		Cout << "Finished writting to file \"" << printSpecification[iter->first].second << "\"." << endl;
	}

	timeStamp.push_back(mytime.elapsed());

	// Construct the Hamiltonian
	auto_ptr<Hamiltonian> p_hamil(NULL);
	auto_ptr<EigenSolver> p_eigensolver(NULL);

	try{
		if(eigensolver == "LAPACK_simple") p_eigensolver = auto_ptr<EigenSolver>(new LAPACK_EigenSolver_simple(*p_blacs_context));
		else if(eigensolver == "LAPACK_DAC")  p_eigensolver = auto_ptr<EigenSolver>(new LAPACK_EigenSolver_DAC(*p_blacs_context));
		else if(eigensolver == "LAPACK_expert") p_eigensolver = auto_ptr<EigenSolver>(new LAPACK_EigenSolver_expert(eig_param1, eig_param2, eig_param3, *p_blacs_context));
		else if(eigensolver == "LAPACK_expert_n") p_eigensolver = auto_ptr<EigenSolver>(new LAPACK_EigenSolver_expert(static_cast<MKL_INT>(Round(eig_param1)), static_cast<MKL_INT>(Round(eig_param2)), eig_param3, *p_blacs_context));	
		else throw runtime_error(ErrorWithData(ERRMSG_MAIN_NOEIGSOL,eigensolver.c_str()));

		p_hamil = auto_ptr<Hamiltonian>(new Hamiltonian(*p_blacs_context,economy_mode_Hmat,printSpecification[printEigVectTDA].first,*p_xc_spin,*p_bands,*p_eigensolver,*p_expigr,*p_momentum, *p_commutator));
	}
	catch(const exception& e)
	{
		ostringstream oss;
		oss << "Error happened during constructing the Hamiltonian.\n Error message: " << e.what() << endl;
		Cerr << oss.str() << flush;
		if(ptr_psp_store) delete [] ptr_psp_store;
		return EXIT_FAILURE;
	}
	catch(...)
	{
		Cerr << "Unknown error happened during constructing the Hamiltonian." << endl;
		if(ptr_psp_store) delete [] ptr_psp_store;
		return EXIT_FAILURE;
	}

// carry out the TDDFT calculation

timeStamp.push_back(mytime.elapsed());

bool tryagain = false, isSinglet = true;
Hamiltonian::t_ExcitonInfo singletInfo, tripletInfo;
vector<double> frequencies;

Cout << "Beginning reciprocal space calculation.\n" << endl;

do
{
	tryagain = false;

	string postfix;
	if(isSinglet)
	{
		Cout << "Singlet calculation.\n" << flush;
		p_xc_spin->SetSingletMode();
		postfix = singlet_postfix;
		tryagain = true;
	}
	else
	{
		Cout << "Triplet calculation.\n" << flush;
		p_xc_spin->SetTripletMode();
		postfix = triplet_postfix;
		includeVmat = false;
		p_hamil->UncalculateVmat();
		tryagain = false;
	}

	try{
		bool EigenAlreadyRead = false;

		try{
			if(readSpecification[readEigValTDA].first && readSpecification[readEigVectTDA].first)
			{
				ostringstream oss_header;
				oss_header << readSpecification[readEigValTDA].second << matrix_header_postfix << postfix << '_' << myid;
				ifstreamAdapter eigvalFile_header(oss_header.str().c_str(), mpi_io_everyone);

				EigValTDAInOutAdapter eigvaladapt(*p_hamil);
				eigvaladapt.read(readSpecification[readEigValTDA].second + postfix, eigvalFile_header);

				Cout << "Eigenvalues(TDA) is read from the file \"" << readSpecification[readEigValTDA].second+postfix << "\"." << endl;

				oss_header.str(string());
				oss_header << readSpecification[readEigVectTDA].second << matrix_header_postfix << postfix << '_' << myid;
				ifstreamAdapter eigvectFile_header(oss_header.str().c_str(), mpi_io_everyone);

				EigVectTDAInOutAdapter eigvectadapt(*p_hamil);
				eigvectadapt.read(readSpecification[readEigVectTDA].second + postfix, eigvectFile_header);

				Cout << "Eigenvectors(TDA) is read from the file \"" << readSpecification[readEigVectTDA].second+postfix << "\"." << endl;

				EigenAlreadyRead = true;
			}
		}
		catch(const runtime_error& runerr)
		{
			errmsg = runerr.what();
			if( errmsg.find(ERRMSG_EIGVALTDAINOUTADAPTER_INPUTOPER_FAIL)!=string::npos ||
			    errmsg.find(ERRMSG_EIGVECTTDAINOUTADAPTER_INPUTOPER_FAIL)!=string::npos )
			{
				Cerr << errmsg << endl;
				EigenAlreadyRead = false;
			}
			else throw;
		}

		// check whether all processes correctly read the data
		if( readSpecification[readEigValTDA].first && readSpecification[readEigVectTDA].first )
		{
			bool readCheck;
			mpi::all_reduce(world,EigenAlreadyRead,readCheck,logical_and<bool>());

			if(!readCheck) Cout << "Will now try solving the eigensystem from scratch." << endl;
			EigenAlreadyRead = readCheck;
		}

		if(!EigenAlreadyRead)	// Solve eigensystem
		{
		 bool HmatAlreadyRead = false;

		 try{
			 if(readSpecification[readHmatTDA].first) // Read H matrix if specified
			 {
				ostringstream oss_header;
				oss_header << readSpecification[readHmatTDA].second << matrix_header_postfix << postfix << '_' << myid;
				ifstreamAdapter hmatFile_header(oss_header.str().c_str(), mpi_io_everyone);
#ifdef DEBUG
ostringstream tmposs;
tmposs << "[Process " << myid << "]begin read hmat.\n";
Cout_for_everyone << tmposs.str() << flush;
#endif
				HmatTDAInOutAdapter hadapt(*p_hamil);

#ifdef DEBUG
tmposs.str(string());
tmposs << "[Process " << myid << "]adapter constructed.\n";
Cout_for_everyone << tmposs.str() << flush;
#endif

				hadapt.read(readSpecification[readHmatTDA].second + postfix, hmatFile_header);
				Cout << "Hmat(TDA) is read from the file \"" << readSpecification[readHmatTDA].second+postfix << "\"." << endl;
				HmatAlreadyRead = true;
			 }
		 }
		 catch(const runtime_error& runerr)
		 {
			errmsg = runerr.what();
			if( errmsg.find(ERRMSG_HMATTDAINOUTADAPTER_INPUTOPER_FAIL)!=string::npos )
			{
				Cerr << errmsg << endl;
				HmatAlreadyRead = false;
			}
			else throw;
		 }

		// check whether all processes correctly read the data
		if( readSpecification[readHmatTDA].first )
		{
			bool readCheck;
			mpi::all_reduce(world,HmatAlreadyRead,readCheck,logical_and<bool>());

			if(!readCheck) Cout << "Will now try calculating Hmat from scratch." << endl;
			HmatAlreadyRead = readCheck;
		}

		 if(!HmatAlreadyRead) // Construct H
		 {
				if(includeVmat)
				{
					bool VmatAlreadyRead = false, OffdiagVmatAlreadyRead = false;

					Cout << "Calculation with Hartree:" << endl;

				       try{
					if(readSpecification[readVmat].first)
					{
						ostringstream oss_header;
						oss_header << readSpecification[readVmat].second << matrix_header_postfix << postfix << '_' << myid;
						ifstreamAdapter vmatFile_header(oss_header.str().c_str(), mpi_io_everyone);
						VmatInOutAdapter vadapt(*p_hamil);
						vadapt.read(readSpecification[readVmat].second+postfix, vmatFile_header);
						Cout << "Vmat is read from the file \"" << readSpecification[readVmat].second+postfix << "\"." << endl;
						VmatAlreadyRead = true;
					}
				       }
				       catch(const runtime_error& runerr)
				       {
					errmsg = runerr.what();
					if( errmsg.find(ERRMSG_VMATINOUTADAPTER_INPUTOPER_FAIL)!=string::npos )
					{
						Cerr << errmsg << endl;
						VmatAlreadyRead = false;
					}
					else throw;
				       }

					// check whether all processes correctly read the data
					if( readSpecification[readVmat].first )
					{
						bool readCheck;
						mpi::all_reduce(world,VmatAlreadyRead,readCheck,logical_and<bool>());

						if(!readCheck) Cout << "Will now try calculating Vmat from scratch." << endl;
						VmatAlreadyRead = readCheck;
					}

					if(!VmatAlreadyRead)
						p_hamil->CalculateVmat(intstr);

					if(myid == ID_Master)
					{
						timeStamp.push_back(mytime.elapsed());
						Cout << ForDisplay << "Vmat calculated. Time used for Vmat(master): " << (*timeStamp.rbegin()-*(timeStamp.rbegin()+1)) << " seconds." << endl;
					}
				}
				else
				{
					Cout << "Calculation without Hartree:" << endl;
				}

				bool XCmatAlreadyRead = false, OffdiagXCmatAlreadyRead = false;

			       try{
				if(readSpecification[readXCmat].first)
				{
					ostringstream oss_header;
					oss_header << readSpecification[readXCmat].second << matrix_header_postfix << postfix << '_' << myid;
					ifstreamAdapter xcmatFile_header(oss_header.str().c_str(), mpi_io_everyone);
					XCmatInOutAdapter xcadapt(*p_hamil);
					xcadapt.read(readSpecification[readXCmat].second + postfix, xcmatFile_header);
					Cout << "XCmat is read from the file \"" << readSpecification[readXCmat].second+postfix << "\"." << endl;
					XCmatAlreadyRead = true;
				}
			       }
			       catch(const runtime_error& runerr)
			       {
					errmsg = runerr.what();
					if( errmsg.find(ERRMSG_XCMATINOUTADAPTER_INPUTOPER_FAIL)!=string::npos )
					{
						Cerr << errmsg << endl;
						Cout << "Will now try calculating XCmat from scratch." << endl;
						XCmatAlreadyRead = false;
					}
					else throw;
			       }

				if( readSpecification[readXCmat].first )
				{
					bool readCheck;
					mpi::all_reduce(world,XCmatAlreadyRead,readCheck,logical_and<bool>());

					if(!readCheck) Cout << "Will now try calculating XCmat from scratch." << endl;
					XCmatAlreadyRead = readCheck;
				}

				if(!XCmatAlreadyRead)
					p_hamil->CalculateXCmat(scaling_param,dir);

				if(myid == ID_Master)
				{
					timeStamp.push_back(mytime.elapsed());
					Cout << ForDisplay << "XCmat calculated. Time used for XCmat(master): " << (*timeStamp.rbegin() - *(timeStamp.rbegin()+1)) << " seconds." << endl;
				}

				p_hamil->CalculateHmatTDA(intstr,scaling_param,dir);
				ostringstream hmatMessage;
				hmatMessage << "[Process " << myid << "]Hmat(TDA) calculated.\n";
				Cout_for_everyone << hmatMessage.str() << flush;

				timeStamp.push_back(mytime.elapsed());

				// Second Sync point
				if(myid == ID_Master)
				{
					vector<double> hmatBeginTimes;
					vector<double> hmatEndTimes;
					mpi::gather(world, *timeStamp.rbegin(), hmatEndTimes, ID_Master);
					mpi::gather(world, *(timeStamp.rbegin()+1), hmatBeginTimes, ID_Master);

					for(unsigned proc = 0; proc < nprocs; ++proc)
						Cout << ForDisplay << "Time used(Process " << proc << "): " << hmatEndTimes[proc] - hmatBeginTimes[proc] << " Total time until now: " << (hmatEndTimes[proc] - allBeginTimes[proc]) << " seconds." << endl;
				}
				else
				{
					mpi::gather(world, *timeStamp.rbegin(), ID_Master);
					mpi::gather(world, *(timeStamp.rbegin()+1), ID_Master);
				}

				world.barrier();

#ifdef DEBUG
ostringstream tmposs;
tmposs << "[Process " << myid << "]after hmat timing synchronization.\n";
Cout_for_everyone << tmposs.str() << flush;
#endif
		 } // construct H mat

		 // output the matrices
		 typedef map< int, const HamilInOutAdapter * > t_MatrixOutputQueue;
		 typedef t_MatrixOutputQueue::const_iterator t_MatrixOutputQueue_cit;

		 t_MatrixOutputQueue MatrixOutputQueue;

		 if(printSpecification[printVmat].first) MatrixOutputQueue[printVmat] = new VmatInOutAdapter(*p_hamil);
		 if(printSpecification[printXCmat].first) MatrixOutputQueue[printXCmat] = new XCmatInOutAdapter(*p_hamil);
		 if(printSpecification[printHmatTDA].first) MatrixOutputQueue[printHmatTDA] = new HmatTDAInOutAdapter(*p_hamil);

		 for(t_MatrixOutputQueue_cit iter = MatrixOutputQueue.begin(); iter != MatrixOutputQueue.end(); ++iter)
		 {
			ostringstream oss_header;
			oss_header << printSpecification[iter->first].second << matrix_header_postfix << postfix << '_' << myid;
			ofstreamAdapter ofs_header(oss_header.str().c_str(), mpi_io_everyone);

			iter->second->print(printSpecification[iter->first].second+postfix, ofs_header);
			Cout << "Finished writting to file \"" << printSpecification[iter->first].second+postfix << '.' << endl;
			delete iter->second;
		 }

		 // diagonalize (if eigensystem is required)
		 if( printSpecification[printEigValTDA].first )
		 {
			p_hamil->DiagonalizeTDA();

			timeStamp.push_back(mytime.elapsed());
			// Third Sync point
			if(myid == ID_Master)
			{
				vector<double> diagBeginTimes, diagEndTimes;
				mpi::gather(world, *(timeStamp.rbegin()+1), diagBeginTimes, ID_Master);
				mpi::gather(world, *timeStamp.rbegin(), diagEndTimes, ID_Master);

				Cout << "Hamiltonian(TDA) diagonalized." << endl;
				for(unsigned proc = 0; proc < nprocs; ++proc)
					Cout << ForDisplay << "Time used(Process " << proc << "): " << (diagEndTimes[proc] - diagBeginTimes[proc]) << " seconds. Total time used(Process " << proc << "): " << (diagEndTimes[proc] - allBeginTimes[proc]) << endl;
				Cout << "Number of eigenvalues: " << p_hamil->GetnEigValTDA() << endl;

				Hamiltonian::t_ExcitonInfo &info( isSinglet? singletInfo : tripletInfo );

				info = p_hamil->FirstExcitonTDA(KS_gamma_gap);
				Cout << "\n\n----------------" << (isSinglet? "Singlet" : "Triplet") << " Exciton Info(TDA)----------------\nKS gap(scissor=" << scissor_shift << ") at k point (" << info.KSgap_IBZk << "):\t" << setw(display_dblwidth) << info.omega_KSgap << "\nFirst exciton frequency:\t" << setw(display_dblwidth) << info.omega_exciton << "\nFirst exciton binding energy:\t" << setw(display_dblwidth) << info.exciton_binding_energy << '\n' << endl;

				Cout << "\n----------------First few eigenvalues----------------\n";
				for(unsigned ii = 0; ii < (p_hamil->GetnEigValTDA()<20? p_hamil->GetnEigValTDA():20); ++ii)
					Cout << p_hamil->GetEvalTDA(ii) << ' ';
				Cout << '\n' << endl;
			}
			else
			{
				mpi::gather(world, *(timeStamp.rbegin()+1), ID_Master);
				mpi::gather(world, *timeStamp.rbegin(), ID_Master);
			}
			world.barrier();
		 }
		 else
		 {
			Cout << "Eigensystem output is not required." << endl;
		 }
		} // eigensystem

		// output the eigensystem
		if(printSpecification[printEigValTDA].first)
		{
			ostringstream oss_header;
			oss_header << printSpecification[printEigValTDA].second  << matrix_header_postfix << postfix << '_' << myid;
			ofstreamAdapter ofs_header(oss_header.str().c_str(), mpi_io_onlymaster);
			EigValTDAInOutAdapter eigvaladapter(*p_hamil);
			eigvaladapter.print(printSpecification[printEigValTDA].second + postfix, ofs_header);
			Cout << "Finished writting to file \"" << printSpecification[printEigValTDA].second+postfix << "\"." << endl;
		}
		if(printSpecification[printEigVectTDA].first)
		{
			ostringstream oss_header;
			oss_header << printSpecification[printEigVectTDA].second  << matrix_header_postfix << postfix << '_' << myid;
			ofstreamAdapter ofs_header(oss_header.str().c_str(), mpi_io_onlymaster);
			EigVectTDAInOutAdapter eigvectadapter(*p_hamil);
			eigvectadapter.print(printSpecification[printEigVectTDA].second + postfix, ofs_header);
			Cout << "Finished writting to file \"" << printSpecification[printEigVectTDA].second+postfix << "\"." << endl;
		}

		// \epsilon_m
		if(auto_em_range && printSpecification[printEm].first ) // determine frequencies for em
		{
			double minomega = numeric_limits<double>::max(), maxomega = numeric_limits<double>::min();

			const unsigned nEigVal = ( p_hamil->GetnEigValTDA() );
			const vector<double> evalTDA = p_hamil->GetEvalTDA();
			for(unsigned n = 0; n < nEigVal; ++n)
			{
				const double omega = ( evalTDA[n] );
				if(omega > 0 && omega < minomega) minomega = omega;
				if(omega > maxomega) maxomega = omega;
			}

			em_omega_begin = ((minomega - em_auto_offset > 0)? minomega - em_auto_offset : 0);
			em_omega_end = maxomega + em_auto_offset;
			em_omega_step = (em_omega_end - em_omega_begin) / static_cast<double>(em_auto_nsteps+1);

			Cout << ForDisplay << "em: frequency range is " << minomega << " ~ " << maxomega << ".\nem: automatically determined range is " << em_omega_begin << " ~ " << em_omega_end << '.' <<endl;

			frequencies.clear();
			for(double omega = em_omega_begin; omega <= em_omega_end; omega += em_omega_step)
				frequencies.push_back(omega);
		}

		auto_ptr<Prop_em> p_em(NULL);
		if( printSpecification[printEm].first )
		{
			ofstreamAdapter ofs_em_output((em_output_file+postfix).c_str(), mpi_io_onlymaster);
			ofs_em_output << ForData;

			if(isZero(em_omega_step)) Cout << "em_omega_step seems to be 0. Won\'t calculate em." << endl;
			else if(isZero(em_smearing)) Cout << "em_smearing seems to be 0. Won\'t calculate em." << endl;
			else
			{
				p_em = auto_ptr<Prop_em>(new Prop_em(*p_bands,*p_hamil,dir,em_smearing,*p_momentum,*p_commutator,!readSpecification[readEm].first)); // if need to read, don't need to initialize
				// Notice that Prop_em must be called by all process, since it requires taking eigenvector
				// from other processes.

				try{
					if(readSpecification[readEm].first)
					{
						ifstreamAdapter emstoreFile((readSpecification[readEm].second+postfix).c_str(), mpi_io_everyone);
						emstoreFile >> *p_em;
						Cout << "Prop_em is read from the file \"" << readSpecification[readEm].second+postfix << "\"." << endl;
					}
				}
				catch(const runtime_error& runerr)
				{
					errmsg = runerr.what();
					if( errmsg.find(ERRMSG_PROP_EM_INPUTOPER_FAIL)!=string::npos ||
					    errmsg.find(ERRMSG_PROPERTIES_operator_read)!=string::npos )
					{
						Cerr << errmsg << endl;
						Cout << "Will need to calculate Prop_em from scratch." << endl;
						p_em = auto_ptr<Prop_em>(new Prop_em(*p_bands,*p_hamil,dir,em_smearing,*p_momentum,*p_commutator,true));
					}
					else throw;
				}

				if(myid == ID_Master) // this is human-readable output, and em for slave will throw.
				{
					for(vector<double>::const_iterator iter = frequencies.begin(); iter != frequencies.end(); ++iter)
					{
						complexdbl res = p_em->em(*iter);
						ofs_em_output << setw(data_dblwidth) << *iter << ' ' << setw(data_dblwidth) << res.real() << ' ' << setw(data_dblwidth) << res.imag() << '\n';
					}
				}
		 	}
			Cout << "The macroscopic dielectric function is written to file \"" << em_output_file+postfix << "\"." << endl;
		}

		// print em here
		if( p_em.get() && printSpecification[printEm].first)
		{
			ofstreamAdapter ofs((printSpecification[printEm].second+postfix).c_str(), mpi_io_onlymaster);
			ofs << *p_em;
			Cout << "Finished writting to file \"" << printSpecification[printEm].second+postfix << "\"." << endl;
		}

		isSinglet = false;
	}
	catch(const logic_error& logicerr)
	{
		ostringstream oss;
		oss << "Serious error happened during TDDFT calculation.\n Error message: " << errmsg << endl;
		Cerr << oss.str() << flush;
		if(ptr_psp_store) delete [] ptr_psp_store;
		return EXIT_FAILURE;
	}
	catch(const exception& e)
	{
		ostringstream oss;
		oss << "Error happened during TDDFT calculation.\n Error message: " << e.what() << endl;
		Cerr << oss.str() << flush;
		if(ptr_psp_store) delete [] ptr_psp_store;
		return EXIT_FAILURE;
	}
	catch(...)
	{
		Cerr << "Unknown error happened during TDDFT calculation." << endl;
		if(ptr_psp_store) delete [] ptr_psp_store;
		return EXIT_FAILURE;
	}
}while(tryagain);

// Output the singlet-triplet splitting
	Cout << "\n\n---------------------- Singlet-Triplet Splitting ----------------------\nSinglet exciton frequency: " << singletInfo.omega_exciton << "\nTriplet exciton frequency: " << tripletInfo.omega_exciton << "\nSplitting = singlet-triplet: " << singletInfo.omega_exciton - tripletInfo.omega_exciton << '\n' << endl;


	// Generate the frequency range for em0(will also be that of em if !isCasida)
	if(auto_em_range)
	{
		double minomega = numeric_limits<double>::max(), maxomega = numeric_limits<double>::min();
		for(unsigned bandv = p_bands->GetvBandMin(); bandv <= p_bands->GetHOMO(); ++bandv)
		 for(unsigned bandc = p_bands->GetHOMO() + 1; bandc <= p_bands->GetcBandMax(); ++bandc)
		  for(unsigned IBZk = 0; IBZk < p_bands->nIBZkpoints(); ++IBZk)
		  {
			const double omega = p_bands->GetOrbitalEnergyIBZ(bandc,IBZk) - p_bands->GetOrbitalEnergyIBZ(bandv,IBZk);
			if(omega < minomega) minomega = omega;
			if(omega > maxomega) maxomega = omega;
		  }
		em_omega_begin = minomega - em_auto_offset;
		em_omega_end = maxomega + em_auto_offset;
		em_omega_step = (em_omega_end - em_omega_begin) / static_cast<double>(em_auto_nsteps+1);

		Cout << ForDisplay << "em0: frequency range is " << minomega << " ~ " << maxomega << ".\nem0: automatically determined range is " << em_omega_begin << " ~ " << em_omega_end << '.' << endl;
	}

	// If there is need to calculate the macroscopic dielectric function, do it here
	// Macroscopic dielectric function is human-readable stuff, so only do it on master
	// \epsilon_m^{(0)}
	if( printSpecification[printEm0].first )
	{
		if(em_omega_begin > em_omega_end || em_omega_step < 0 || isZero(em_omega_step))
		{
			Cout << "Frequency range is ill-defined. Macroscopic dielectric functions won\'t be printed." << endl;
			printSpecification[printEm0].first = false;
			printSpecification[printEm].first = false;
		}
		else
		{
			for(double omega = em_omega_begin; omega <= em_omega_end; omega += em_omega_step)
				frequencies.push_back(omega);
		}

		ofstreamAdapter ofs_em0(printSpecification[printEm0].second.c_str(), mpi_io_onlymaster);
		ofs_em0 << ForData;

		if(isZero(em_omega_step)) Cout << "em_omega_step seems to be 0. Won\'t calculate em0." << endl;
		else if(isZero(em_smearing)) Cout << "em_smearing seems to be 0. Won\'t calculate em0." << endl;
		else
		{
			//  index    freq.
			map<unsigned,double> local_frequencies;
			if(myid == ID_Master)
			{
				map<unsigned,double> frequencies_map;
				for(unsigned i = 0; i < frequencies.size(); ++i)
					frequencies_map[i] = frequencies[i];

				vector< map<unsigned,double> > splitted_frequencies = SplitAssociativeContainer(frequencies_map,nprocs);
				mpi::scatter(world,splitted_frequencies,local_frequencies,ID_Master);
			}
			else mpi::scatter(world,local_frequencies,ID_Master);

			// index     em0
			map<unsigned,complexdbl> local_em0;

			Prop_em0 em0(*p_bands,dir,em_smearing,*p_momentum,*p_commutator);
			map<unsigned,double>::const_iterator freqIter;

			for(freqIter = local_frequencies.begin(); freqIter != local_frequencies.end(); ++freqIter)
				local_em0[freqIter->first] = em0.em0(freqIter->second);

			if(myid == ID_Master)
			{
				map<unsigned,complexdbl> global_em0;
				mpi::reduce(world,local_em0,global_em0,map_combine< map<unsigned,complexdbl> >(),ID_Master);
				map<unsigned,complexdbl>::const_iterator em0Iter;
				for(em0Iter = global_em0.begin(); em0Iter != global_em0.end(); ++em0Iter)
					ofs_em0 << setw(data_dblwidth) << frequencies[em0Iter->first] << ' ' << setw(data_dblwidth) << em0Iter->second.real() << ' ' << setw(data_dblwidth) << em0Iter->second.imag() << '\n';
			}
			else mpi::reduce(world,local_em0,map_combine< map<unsigned,complexdbl> >(),ID_Master);
		}
		Cout << "The bare macroscopic dielectric function is written to file \"" << printSpecification[printEm0].second << "\"." << endl;
	}

	// all done, clean up
	if(ptr_psp_store) delete [] ptr_psp_store;

	timeStamp.push_back(mytime.elapsed());
	// Final Sync point
	if(myid == ID_Master)
	{
		vector<double> allEndTimes;
		mpi::gather(world, *timeStamp.rbegin(), allEndTimes, ID_Master);

		for(unsigned proc = 0; proc < nprocs; ++proc)
			Cout << ForDisplay << "Total time used by this program(Process " << proc << "): " << (allEndTimes[proc] - allBeginTimes[proc]) << endl;
		Cout << "All finished." << endl;
	}
	else mpi::gather(world, *timeStamp.rbegin(), ID_Master);

	world.barrier(); // Exit together

	return EXIT_SUCCESS;
}


==> supplemental/fftw_helper.cpp <==
#include "defines.h"

#include <mpi.h>
#include <boost/mpi.hpp>

#include <algorithm>
#include <numeric>
#include <cstddef>
#include <cstdlib>
#include <utility>

#ifdef DEBUG
#include <iostream>
#include <string>
#include <sstream>
#endif

#include <boost/serialization/vector.hpp>
#include <boost/serialization/utility.hpp>

#include <math.h>

#include <gsl/gsl_math.h>

#include "fftw_helper.h"

#ifdef DEBUG
#include "io.h"
#endif

namespace exciton{

using std::vector; using std::runtime_error; using std::logic_error; using std::accumulate; using std::multiplies; using std::fill;
using std::abs; using std::conj; using std::pair; using std::make_pair; using std::partial_sum;

#ifdef DEBUG
using std::flush; using std::endl; using std::ostringstream; using std::string;
#endif

FFTW_environment :: FFTW_environment()
{
	if(!fftw_init_threads()) throw std::logic_error(Error(ERRMSG_FFTW_ENVIRONMENT_FFTW_environment_INITERR));
#ifdef DEBUG
Cout << "FFTW_environment:FFTW_environment: initialized.\n";
#endif
	// Later may need to load wisdom here
}

const FFTW_environment& FFTW_environment :: GetFFTWEnv()
{
	static FFTW_environment env;
	return env;
}


FFT3D :: FFT3D(const Glist& glist_val, const vecttri& LatticeVector_val) :
 glist(glist_val), LatticeVector(LatticeVector_val), nGridPoints(0,0,0)
{
	if(LatticeVector.size() < 3) throw logic_error(Error(ERRMSG_FFT3D_FFT3D_TOOFEWVECT));
	if(glist.GetAllAllowedG().size() <= 1) throw logic_error(Error(ERRMSG_FFT3D_FFT3D_TOOFEWGVECT));

	CellVolume = CalculateCellVolume(LatticeVector);
	ConstructReciLatticeVector(LatticeVector,ReciLatticeVector);

	determine_G_Box();
	determine_rgrid();
}

FFT3D :: FFT3D(const FFT3D& inst) :
 glist(inst.glist), CellVolume(inst.CellVolume), LatticeVector(inst.LatticeVector), ReciLatticeVector(inst.ReciLatticeVector), nGridPoints(inst.nGridPoints),
 Ggrid_red(inst.Ggrid_red), rgrid_cart(inst.rgrid_cart)
{}

FFT3D :: ~FFT3D()
{}

void FFT3D :: determine_G_Box()
{
	tripint maxExtent(0,0,0);
	const Glist::t_AllowedG& allowedG = glist.GetAllAllowedG();

	for(Glist::t_AllowedG_cit iter = allowedG.begin(); iter != allowedG.end(); ++iter)
	{
		if(abs(iter->x()) > maxExtent.x()) maxExtent.setx(abs(iter->x()));
		if(abs(iter->y()) > maxExtent.y()) maxExtent.sety(abs(iter->y()));
		if(abs(iter->z()) > maxExtent.z()) maxExtent.setz(abs(iter->z()));
	}

	nGridPoints = 2*maxExtent + tripint(1,1,1);

	// Notice FFTW store "negative" ones in backwards order in the second half of the array.
	Ggrid_red.clear();
	for(int i = 0; i < nGridPoints.x(); ++i)
	 for(int j = 0; j < nGridPoints.y(); ++j)
	  for(int k = 0; k < nGridPoints.z(); ++k) // Row-major ordering
		Ggrid_red.push_back(tripint( i>maxExtent.x()? i-nGridPoints.x() : i,
					     j>maxExtent.y()? j-nGridPoints.y() : j,
					     k>maxExtent.z()? k-nGridPoints.z() : k ));
}

void FFT3D :: determine_rgrid()
{
	// r grid start from (0,0,0), so there are no negative ones and no special treatment is needed.
	rgrid_cart.clear();
	for(int i = 0; i < nGridPoints.x(); ++i)
	 for(int j = 0; j < nGridPoints.y(); ++j)
	  for(int k = 0; k < nGridPoints.z(); ++k) // Row-major ordering
		rgrid_cart.push_back(red2cart( tripdbl( static_cast<double>(i)/static_cast<double>(nGridPoints.x()),
							static_cast<double>(j)/static_cast<double>(nGridPoints.y()),
							static_cast<double>(k)/static_cast<double>(nGridPoints.z()) ), LatticeVector ));
}

double FFT3D :: W(double theta) const
{
	return isZero(theta) ? 1.0 : (( (6.0+gsl_pow_2(theta))/(3.0*gsl_pow_4(theta)) ) * (3.0-4.0*cos(theta)+cos(2*theta)));
}

complexdbl FFT3D :: alpha0(double theta) const
{
	return isZero(theta) ? -2.0/3.0 : (( (-6.0-gsl_pow_2(theta))*exp(complexdbl(0,-2.0*theta)) + 8.0*(6.0+gsl_pow_2(theta))*cos(theta) + complexdbl(-42.0+5.0*gsl_pow_2(theta),-12.0*theta+6.0*gsl_pow_3(theta)) )/(6.0*gsl_pow_4(theta)));
}

complexdbl FFT3D :: alpha1(double theta) const
{
	return isZero(theta) ? 7.0/24.0 : (( (-6.0-gsl_pow_2(theta))*complexdbl(7*cos(theta),5*sin(theta)) + complexdbl(42.0-14*gsl_pow_2(theta),30.0*theta) )/(6.0*gsl_pow_4(theta)));
}

complexdbl FFT3D :: alpha2(double theta) const
{
	return isZero(theta) ? -1.0/6.0 : (( exp(complexdbl(0,theta))*(12.0+2.0*gsl_pow_2(theta)) + complexdbl(-12.0+4.0*gsl_pow_2(theta),-12.0*theta) )/(3.0*gsl_pow_4(theta)));
}

complexdbl FFT3D :: alpha3(double theta) const
{
	return isZero(theta) ? 1.0/24.0 : (( complexdbl(6.0-2.0*gsl_pow_2(theta),6.0*theta) - exp(complexdbl(0,theta))*(6.0+gsl_pow_2(theta)) )/(6.0*gsl_pow_4(theta)));
}

complexdbl FFT3D :: A(double theta) const
{
	return isZero(theta) ? 1.0/3.0 : (( (6.0+gsl_pow_2(theta))*exp(complexdbl(0,-2.0*theta)) + complexdbl(-6.0+11.0*gsl_pow_2(theta), 12.0*theta-6.0*gsl_pow_3(theta)) )/(6.0*gsl_pow_4(theta)));
}

unsigned FFT3D :: GtoIndex(const tripint& Gred) const
{
	return static_cast<unsigned>( (Gred.z() < 0? nGridPoints.z() + Gred.z() : Gred.z())
				    + (Gred.y() < 0? nGridPoints.y() + Gred.y() : Gred.y())*nGridPoints.z()
				    + (Gred.x() < 0? nGridPoints.x() + Gred.x() : Gred.x())*nGridPoints.y()*nGridPoints.z() );
}

complexdbl FFT3D :: interpolate_forward(double omega_m, double a, double b, double theta, double Delta, complexdbl DFT_m, double h0, double h1, double h2, double h3, double hM, double hM_1, double hM_2, double hM_3) const
{
	// (See Numerical Recipes ch. 13.9)
	// Notice the forward transform in FFTW is actually backward transform in Numerical recipes, so the interpolation formula should be
	// I(w_m)=Delta exp[-i w_m a]{ W(theta)[DFT]_m + alpha_0^*(theta)h0 + alpha_1^*(theta)h1 + alpha_2^*(theta)h2 + alpha_3^*(theta)h3
	//                             + exp[-iw(b-a)][A^*(theta)h_M + alpha_1(theta)h_{M-1} + alpha_2(theta)h_{M-2} + alpha_3(theta)h_{M-3}] }
	const complexdbl a0c = conj(alpha0(theta)), a1c = conj(alpha1(theta)), a2c = conj(alpha2(theta)), a3c = conj(alpha3(theta));

	return Delta * exp(complexdbl(0,-omega_m*a)) * ( W(theta)*DFT_m + a0c*h0 + a1c*h1 + a2c*h2 + a3c*h3 + exp(complexdbl(0,-omega_m*(b-a)))*(conj(A(theta))*hM + conj(a1c)*hM_1 + conj(a2c)*hM_2 + conj(a3c)*hM_3) );
}

complexdbl FFT3D :: interpolate_backward(double omega_m, double a, double b, double theta, double Delta, complexdbl DFT_m, double h0, double h1, double h2, double h3, double hM, double hM_1, double hM_2, double hM_3) const
{
	// backward transfom in FFTW is forward transform in Numerical recipes.
	const complexdbl a0 = alpha0(theta), a1 = alpha1(theta), a2 = alpha2(theta), a3 = alpha3(theta);

	return Delta * exp(complexdbl(0,omega_m*a)) * ( W(theta)*DFT_m + a0*h0 + a1*h1 + a2*h2 + a3*h3 + exp(complexdbl(0,omega_m*(b-a)))*(A(theta)*hM + conj(a1)*hM_1 + conj(a2)*hM_2 + conj(a3)*hM_3) );
}



FFT3D_Complex :: FFT3D_Complex(const Glist& glist_val, const vecttri& LatticeVector_val) :
 FFT3D(glist_val, LatticeVector_val), plan_forward(NULL), plan_backward(NULL)
{
	buffer = fftw_alloc_complex(Ggrid_red.size() * Ggrid_red.size());
}

FFT3D_Complex :: FFT3D_Complex(const FFT3D_Complex& inst) :
 FFT3D(inst)
{
	buffer = fftw_alloc_complex(Ggrid_red.size() * Ggrid_red.size());
	if(inst.plan_forward)
		plan_forward = fftw_plan_dft_3d(nGridPoints.x(), nGridPoints.y(), nGridPoints.z(), buffer, buffer, FFTW_FORWARD, FFTW_ESTIMATE);
	if(inst.plan_backward)
	{
		const int n[3] = {nGridPoints.x(), nGridPoints.y(), nGridPoints.z()};

		//                                 rank n howmany          in     inembed istride          idist out     onembed ostride          odist
		plan_backward = fftw_plan_many_dft(3,   n,Ggrid_red.size(),buffer,NULL,   Ggrid_red.size(),1,    buffer, NULL,   Ggrid_red.size(),1,
						   FFTW_BACKWARD, FFTW_ESTIMATE);
		if(!plan_backward) throw logic_error(Error(ERRMSG_FFT3D_COMPLEX_FFT3D_Complex_PLANFAIL));
	}
}

FFT3D_Complex :: ~FFT3D_Complex()
{
	if(plan_forward) fftw_destroy_plan(plan_forward);
	if(plan_backward) fftw_destroy_plan(plan_backward);
	if(buffer) fftw_free(buffer);
}

void FFT3D_Complex :: OneIndexTransform(const oneIndexFuncType_Complex& func, oneIndexResType& res) const
{
	if(!plan_forward) plan_forward = fftw_plan_dft_3d(nGridPoints.x(), nGridPoints.y(), nGridPoints.z(), buffer, buffer, FFTW_FORWARD, FFTW_MEASURE);

	fftw_complex *ptr = buffer;
	for(vecttri_cit iter = rgrid_cart.begin(); iter != rgrid_cart.end(); ++iter, ++ptr)
	{
		complexdbl temp = func(*iter);
		(*ptr)[0] = temp.real();
		(*ptr)[1] = temp.imag();
	}

	DoOneIndexTransform(res);
}

void FFT3D_Complex :: OneIndexTransform(const oneIndexFuncTypeIndexed_Complex& func, oneIndexResType& res) const
{
	if(!plan_forward) plan_forward = fftw_plan_dft_3d(nGridPoints.x(), nGridPoints.y(), nGridPoints.z(), buffer, buffer, FFTW_FORWARD, FFTW_MEASURE);

	fftw_complex *ptr = buffer;
	for(unsigned i = 0; i < rgrid_cart.size(); ++i, ++ptr)
	{
		complexdbl temp = func(i);
		(*ptr)[0] = temp.real();
		(*ptr)[1] = temp.imag();
	}

	DoOneIndexTransform(res);
}

void FFT3D_Complex :: DoOneIndexTransform(oneIndexResType& res) const
{
	fftw_execute(plan_forward);

	// Notice that when the integration region is a parallelepiped, it is COMPLETELY equivalent to a cubic box!
	const double Delta = CellVolume / static_cast<double>( nGridPoints.x()*nGridPoints.y()*nGridPoints.z() );

	res.clear();
	const fftw_complex *ptr = buffer;
	for(vector<tripint>::const_iterator it = Ggrid_red.begin(); it != Ggrid_red.end(); ++it, ++ptr)
	{
		res[*it] = Delta * complexdbl((*ptr)[0],(*ptr)[1]);
	}
}

void FFT3D_Complex :: TwoIndexTransform(const twoIndexFuncType_Complex& func, twoIndexResType& res) const
{
	if(!plan_forward) plan_forward = fftw_plan_dft_3d(nGridPoints.x(), nGridPoints.y(), nGridPoints.z(), buffer, buffer, FFTW_FORWARD, FFTW_MEASURE);
	if(!plan_backward)
	{
		const int n[3] = {nGridPoints.x(), nGridPoints.y(), nGridPoints.z()};

		// From [r2, G1] To [G2, G1]
		//                                 rank n howmany          in     inembed istride          idist out     onembed ostride          odist
		plan_backward = fftw_plan_many_dft(3,   n,Ggrid_red.size(),buffer,NULL,   Ggrid_red.size(),1,    buffer, NULL,   Ggrid_red.size(),1,
						   FFTW_BACKWARD, FFTW_MEASURE);
		if(!plan_backward) throw logic_error(Error(ERRMSG_FFT3D_COMPLEX_TwoIndexTransform_PLANFAIL));
	}

	fftw_complex *ptr = buffer, *ptr2; // ptr is the start of an r2 block, ptr2 points to each r1/G1's in the block
	for(vecttri_cit iter_r2 = rgrid_cart.begin(); iter_r2 != rgrid_cart.end(); ++iter_r2, ptr += Ggrid_red.size())
	{
		ptr2 = ptr;
		for(vecttri_cit iter_r1 = rgrid_cart.begin(); iter_r1 != rgrid_cart.end(); ++iter_r1, ++ptr2)
		{
			complexdbl temp = func(*iter_r1,*iter_r2);
			(*ptr2)[0] = temp.real();
			(*ptr2)[1] = temp.imag();
		}


		fftw_execute_dft(plan_forward, ptr, ptr); // Do the r1 -> G1 transform
	}

	DoTwoIndexTransform(res);
}

void FFT3D_Complex :: TwoIndexTransform(const twoIndexFuncTypeIndexed_Complex& func, twoIndexResType& res) const
{
	if(!plan_forward) plan_forward = fftw_plan_dft_3d(nGridPoints.x(), nGridPoints.y(), nGridPoints.z(), buffer, buffer, FFTW_FORWARD, FFTW_MEASURE);
	if(!plan_backward)
	{
		const int n[3] = {nGridPoints.x(), nGridPoints.y(), nGridPoints.z()};

		// From [r2, G1] To [G2, G1]
		//                                 rank n howmany          in     inembed istride          idist out     onembed ostride          odist
		plan_backward = fftw_plan_many_dft(3,   n,Ggrid_red.size(),buffer,NULL,   Ggrid_red.size(),1,    buffer, NULL,   Ggrid_red.size(),1,
						   FFTW_BACKWARD, FFTW_MEASURE);
		if(!plan_backward) throw logic_error(Error(ERRMSG_FFT3D_COMPLEX_TwoIndexTransform_PLANFAIL));
	}

	fftw_complex *ptr = buffer, *ptr2; // ptr is the start of an r2 block, ptr2 points to each r1/G1's in the block
	for(unsigned j = 0; j < rgrid_cart.size(); ++j, ptr += Ggrid_red.size())
	{
		ptr2 = ptr;
		for(unsigned i = 0; i < rgrid_cart.size(); ++i, ++ptr2)
		{
			complexdbl temp = func(i,j);
			(*ptr2)[0] = temp.real();
			(*ptr2)[1] = temp.imag();
		}

		fftw_execute_dft(plan_forward, ptr, ptr); // Do the r1 -> G1 transform
	}

	DoTwoIndexTransform(res);
}

void FFT3D_Complex :: DoTwoIndexTransform(twoIndexResType& res) const
{

	fftw_execute(plan_backward); // Do ALL the r2 -> G2 transform


	//const double Delta = CellVolume / static_cast<double>( nGridPoints.x()*nGridPoints.y()*nGridPoints.z() );
	//const double cnst = gsl_pow_2(Delta) / CellVolume;

	const double cnst = CellVolume / gsl_pow_2(static_cast<double>( nGridPoints.x()*nGridPoints.y()*nGridPoints.z() ));

	res.clear();
	const fftw_complex *ptr = buffer;
	for(vector<tripint>::const_iterator iter_G2 = Ggrid_red.begin(); iter_G2 != Ggrid_red.end(); ++iter_G2)
	 for(vector<tripint>::const_iterator iter_G1 = Ggrid_red.begin(); iter_G1 != Ggrid_red.end(); ++iter_G1, ++ptr) // [G2, G1] order due to inplace plan
	 {
		res[make_pair(*iter_G1,*iter_G2)] = cnst * complexdbl((*ptr)[0],(*ptr)[1]);
	 }

}

FFT3D_Complex_WithMPI :: FFT3D_Complex_WithMPI(const Glist& glist_val, const vecttri& LatticeVector_val) : FFT3D_Complex(glist_val,LatticeVector_val)
{
}

FFT3D_Complex_WithMPI :: FFT3D_Complex_WithMPI(const FFT3D_Complex_WithMPI& inst) : FFT3D_Complex(inst)
{
}

FFT3D_Complex_WithMPI :: ~FFT3D_Complex_WithMPI()
{
}

void FFT3D_Complex_WithMPI :: OneIndexTransform(const oneIndexFuncType_Complex& func, oneIndexResType& res) const
{
	if(!plan_forward) plan_forward = fftw_plan_dft_3d(nGridPoints.x(), nGridPoints.y(), nGridPoints.z(), buffer, buffer, FFTW_FORWARD, FFTW_MEASURE);

	mpi::communicator world;
	pair<unsigned,unsigned> myjob; // range in rgrid_cart is [myjob.first, myjob.second]
	if(myid == ID_Master)
	{
		vector<unsigned> lengthCount(nprocs,0), past_end_pos(nprocs,0);
		unsigned i = 0;
		for(vecttri_cit iter = rgrid_cart.begin(); iter != rgrid_cart.end(); ++iter, ++i)
		{
			if(i >= nprocs) i = 0;
			++lengthCount[i];
		}

		partial_sum(lengthCount.begin(),lengthCount.end(),past_end_pos.begin());

		vector< pair<unsigned,unsigned> > splitted_jobs(nprocs);
		splitted_jobs[0] = make_pair(0,past_end_pos[0]-1);
		for(i = 1; i < nprocs; ++i)
			splitted_jobs[i] = make_pair(past_end_pos[i-1],past_end_pos[i]-1);

		mpi::scatter(world, splitted_jobs, myjob, ID_Master);
		
	}
	else mpi::scatter(world, myjob, ID_Master);

#ifdef DEBUG
ostringstream oss;
oss << "[Process " << myid << "]FFT3D_Complex_WithMPI:OneIndexTransform: jobs scattered. myjob: [" << myjob.first << ',' << myjob.second << "]\n";
Cout_for_everyone << oss.str() << flush;
#endif

	{
		vector<complexdbl> temp_buffer(rgrid_cart.size(), complexdbl_zero);

		for(unsigned pos = myjob.first; pos <= myjob.second; ++pos)
			temp_buffer[pos] = func(rgrid_cart[pos]);

#ifdef DEBUG
oss.str(string());
oss << "[Process " << myid << "]FFT3D_Complex_WithMPI:OneIndexTransform: myjob calculated.\n";
Cout_for_everyone << oss.str() << flush;
#endif

		world.barrier();

		vector<complexdbl> all_buffer(rgrid_cart.size(), complexdbl_zero);

		mpi::all_reduce(world, temp_buffer, all_buffer, vector_combine_add< vector<complexdbl> >());

#ifdef DEBUG
oss.str(string());
oss << "[Process " << myid << "]FFT3D_Complex_WithMPI:OneIndexTransform: jobs reduced. size=" << all_buffer.size() << '\n';
Cout_for_everyone << oss.str() << flush;
#endif

		fftw_complex *ptr = buffer;
		for(unsigned pos = 0; pos < rgrid_cart.size(); ++pos, ++ptr)
		{
			(*ptr)[0] = all_buffer[pos].real();
			(*ptr)[1] = all_buffer[pos].imag();
		}
	}

	if(myid == ID_Master) DoOneIndexTransform(res);
}

void FFT3D_Complex_WithMPI :: OneIndexTransform(const oneIndexFuncTypeIndexed_Complex& func, oneIndexResType& res) const
{
	if(!plan_forward) plan_forward = fftw_plan_dft_3d(nGridPoints.x(), nGridPoints.y(), nGridPoints.z(), buffer, buffer, FFTW_FORWARD, FFTW_MEASURE);

	mpi::communicator world;
	pair<unsigned,unsigned> myjob; // range in rgrid_cart is [myjob.first, myjob.second]
	if(myid == ID_Master)
	{
		vector<unsigned> lengthCount(nprocs,0), past_end_pos(nprocs,0);
		unsigned i = 0;
		for(vecttri_cit iter = rgrid_cart.begin(); iter != rgrid_cart.end(); ++iter, ++i)
		{
			if(i >= nprocs) i = 0;
			++lengthCount[i];
		}

		partial_sum(lengthCount.begin(),lengthCount.end(),past_end_pos.begin());

		vector< pair<unsigned,unsigned> > splitted_jobs(nprocs);
		splitted_jobs[0] = make_pair(0,past_end_pos[0]-1);
		for(i = 1; i < nprocs; ++i)
			splitted_jobs[i] = make_pair(past_end_pos[i-1],past_end_pos[i]-1);

		mpi::scatter(world, splitted_jobs, myjob, ID_Master);
		
	}
	else mpi::scatter(world, myjob, ID_Master);

#ifdef DEBUG
ostringstream oss;
oss << "[Process " << myid << "]FFT3D_Complex_WithMPI:OneIndexTransform: jobs scattered. myjob: [" << myjob.first << ',' << myjob.second << "]\n";
Cout_for_everyone << oss.str() << flush;
#endif

	{
		vector<complexdbl> temp_buffer(rgrid_cart.size(), complexdbl_zero);

		for(unsigned pos = myjob.first; pos <= myjob.second; ++pos)
			temp_buffer[pos] = func(pos);

#ifdef DEBUG
oss.str(string());
oss << "[Process " << myid << "]FFT3D_Complex_WithMPI:OneIndexTransform: myjob calculated.\n";
Cout_for_everyone << oss.str() << flush;
#endif

		world.barrier();

		vector<complexdbl> all_buffer(rgrid_cart.size(), complexdbl_zero);

		mpi::all_reduce(world, temp_buffer, all_buffer, vector_combine_add< vector<complexdbl> >());

#ifdef DEBUG
oss.str(string());
oss << "[Process " << myid << "]FFT3D_Complex_WithMPI:OneIndexTransform: jobs reduced. size=" << all_buffer.size() << '\n';
Cout_for_everyone << oss.str() << flush;
#endif

		fftw_complex *ptr = buffer;
		for(unsigned pos = 0; pos < rgrid_cart.size(); ++pos, ++ptr)
		{
			(*ptr)[0] = all_buffer[pos].real();
			(*ptr)[1] = all_buffer[pos].imag();
		}
	}

	if(myid == ID_Master) DoOneIndexTransform(res);
}



void FFT3D_Complex_WithMPI :: TwoIndexTransform(const twoIndexFuncType_Complex& func, twoIndexResType& res) const
{
	if(!plan_forward) plan_forward = fftw_plan_dft_3d(nGridPoints.x(), nGridPoints.y(), nGridPoints.z(), buffer, buffer, FFTW_FORWARD, FFTW_MEASURE);
	if(!plan_backward)
	{
		const int n[3] = {nGridPoints.x(), nGridPoints.y(), nGridPoints.z()};

		// From [r2, G1] To [G2, G1]
		//                                 rank n howmany          in     inembed istride          idist out     onembed ostride          odist
		plan_backward = fftw_plan_many_dft(3,   n,Ggrid_red.size(),buffer,NULL,   Ggrid_red.size(),1,    buffer, NULL,   Ggrid_red.size(),1,
						   FFTW_BACKWARD, FFTW_MEASURE);
		if(!plan_backward) throw logic_error(Error(ERRMSG_FFT3D_COMPLEX_TwoIndexTransform_PLANFAIL));
	}

#ifdef DEBUG
ostringstream oss;
oss << "[Process " << myid << "]FFT3D_Complex_WithMPI:TwoIndexTransform: plans initialized.\n";
Cout_for_everyone << oss.str() << flush;
#endif

	mpi::communicator world;
	pair<unsigned,unsigned> myjob; // range in rgrid_cart is [myjob.first, myjob.second]
	if(myid == ID_Master)
	{
		vector<unsigned> lengthCount(nprocs,0), past_end_pos(nprocs,0);
		unsigned i = 0;
		for(vecttri_cit iter = rgrid_cart.begin(); iter != rgrid_cart.end(); ++iter, ++i)
		{
			if(i >= nprocs) i = 0;
			++lengthCount[i];
		}

		partial_sum(lengthCount.begin(),lengthCount.end(),past_end_pos.begin());

		vector< pair<unsigned,unsigned> > splitted_jobs(nprocs);
		splitted_jobs[0] = make_pair(0,past_end_pos[0]-1);
		for(i = 1; i < nprocs; ++i)
			splitted_jobs[i] = make_pair(past_end_pos[i-1],past_end_pos[i]-1);

		mpi::scatter(world, splitted_jobs, myjob, ID_Master);
		
	}
	else mpi::scatter(world, myjob, ID_Master);

#ifdef DEBUG
oss.str(string());
oss << "[Process " << myid << "]FFT3D_Complex_WithMPI:TwoIndexTransform: jobs scattered. myjob: [" << myjob.first << ',' << myjob.second << "]\n";
Cout_for_everyone << oss.str() << flush;
#endif

	vector<complexdbl> temp_buffer(rgrid_cart.size()), all_buffer(rgrid_cart.size());

	fftw_complex *ptr = buffer, *ptr2; // ptr is the start of an r2 block, ptr2 points to each r1/G1's in the block
	for(vecttri_cit iter_r2 = rgrid_cart.begin(); iter_r2 != rgrid_cart.end(); ++iter_r2, ptr += Ggrid_red.size())
	{
		ptr2 = ptr;

		{
			fill(temp_buffer.begin(),temp_buffer.end(),complexdbl_zero);

			// for a specified r2, do my part of r1 job
			for(unsigned pos = myjob.first; pos <= myjob.second; ++pos)
				temp_buffer[pos] = func(rgrid_cart[pos],*iter_r2);

			world.barrier();

			if(myid == ID_Master) fill(all_buffer.begin(),all_buffer.end(),complexdbl_zero);

			//gather r1 jobs on all nodes to master
			mpi::reduce(world, temp_buffer, all_buffer, vector_combine_add< vector<complexdbl> >(), ID_Master);

			// fill the buffer for master
			if(myid == ID_Master)
				for(unsigned pos = 0; pos < rgrid_cart.size(); ++pos, ++ptr2)
				{
					(*ptr2)[0] = all_buffer[pos].real();
					(*ptr2)[1] = all_buffer[pos].imag();
				}
		}

		if(myid == ID_Master) fftw_execute_dft(plan_forward, ptr, ptr); // Do the r1 -> G1 transform(only on master)
#ifdef DEBUG
oss.str(string());
oss << "FFT3D_Complex:TwoIndexTransform: forward transform for r2=" << *iter_r2 << " is done.\n";
Cout << oss.str() << flush;
#endif
	}

	if(myid == ID_Master) DoTwoIndexTransform(res);
}


void FFT3D_Complex_WithMPI :: TwoIndexTransform(const twoIndexFuncTypeIndexed_Complex& func, twoIndexResType& res) const
{
	if(!plan_forward) plan_forward = fftw_plan_dft_3d(nGridPoints.x(), nGridPoints.y(), nGridPoints.z(), buffer, buffer, FFTW_FORWARD, FFTW_MEASURE);
	if(!plan_backward)
	{
		const int n[3] = {nGridPoints.x(), nGridPoints.y(), nGridPoints.z()};

		// From [r2, G1] To [G2, G1]
		//                                 rank n howmany          in     inembed istride          idist out     onembed ostride          odist
		plan_backward = fftw_plan_many_dft(3,   n,Ggrid_red.size(),buffer,NULL,   Ggrid_red.size(),1,    buffer, NULL,   Ggrid_red.size(),1,
						   FFTW_BACKWARD, FFTW_MEASURE);
		if(!plan_backward) throw logic_error(Error(ERRMSG_FFT3D_COMPLEX_TwoIndexTransform_PLANFAIL));
	}

#ifdef DEBUG
ostringstream oss;
oss << "[Process " << myid << "]FFT3D_Complex_WithMPI:TwoIndexTransform: plans initialized.\n";
Cout_for_everyone << oss.str() << flush;
#endif

	mpi::communicator world;
	pair<unsigned,unsigned> myjob; // range in rgrid_cart is [myjob.first, myjob.second]
	if(myid == ID_Master)
	{
		vector<unsigned> lengthCount(nprocs,0), past_end_pos(nprocs,0);
		unsigned i = 0;
		for(vecttri_cit iter = rgrid_cart.begin(); iter != rgrid_cart.end(); ++iter, ++i)
		{
			if(i >= nprocs) i = 0;
			++lengthCount[i];
		}

		partial_sum(lengthCount.begin(),lengthCount.end(),past_end_pos.begin());

		vector< pair<unsigned,unsigned> > splitted_jobs(nprocs);
		splitted_jobs[0] = make_pair(0,past_end_pos[0]-1);
		for(i = 1; i < nprocs; ++i)
			splitted_jobs[i] = make_pair(past_end_pos[i-1],past_end_pos[i]-1);

		mpi::scatter(world, splitted_jobs, myjob, ID_Master);
		
	}
	else mpi::scatter(world, myjob, ID_Master);

#ifdef DEBUG
oss.str(string());
oss << "[Process " << myid << "]FFT3D_Complex_WithMPI:TwoIndexTransform: jobs scattered. myjob: [" << myjob.first << ',' << myjob.second << "]\n";
Cout_for_everyone << oss.str() << flush;
#endif

	vector<complexdbl> temp_buffer(rgrid_cart.size()), all_buffer(rgrid_cart.size());

	fftw_complex *ptr = buffer, *ptr2; // ptr is the start of an r2 block, ptr2 points to each r1/G1's in the block
	for(unsigned j = 0; j < rgrid_cart.size(); ++j, ptr += Ggrid_red.size())
	{
		ptr2 = ptr;

		{
			fill(temp_buffer.begin(),temp_buffer.end(),complexdbl_zero);

			// for a specified r2, do my part of r1 job
			for(unsigned pos = myjob.first; pos <= myjob.second; ++pos)
				temp_buffer[pos] = func(pos,j);

			world.barrier();

			if(myid == ID_Master) fill(all_buffer.begin(),all_buffer.end(),complexdbl_zero);

			//gather r1 jobs on all nodes to master
			mpi::reduce(world, temp_buffer, all_buffer, vector_combine_add< vector<complexdbl> >(), ID_Master);

			// fill the buffer for master
			if(myid == ID_Master)
				for(unsigned pos = 0; pos < rgrid_cart.size(); ++pos, ++ptr2)
				{
					(*ptr2)[0] = all_buffer[pos].real();
					(*ptr2)[1] = all_buffer[pos].imag();
				}
		}

		if(myid == ID_Master) fftw_execute_dft(plan_forward, ptr, ptr); // Do the r1 -> G1 transform(only on master)
#ifdef DEBUG
oss.str(string());
oss << "FFT3D_Complex:TwoIndexTransform: forward transform for r2_index=" << j << " is done.\n";
Cout << oss.str() << flush;
#endif
	}

	if(myid == ID_Master) DoTwoIndexTransform(res);
}


}


==> supplemental/fftw_helper.h <==
#ifndef EXCITON_FFTW_HELPER_H
#define EXCITON_FFTW_HELPER_H

#include "defines.h"

#include <vector>
#include <map>
#include <stdexcept>

#include <fftw3.h>

#include "io.h"
#include "util.h"
#include "glist.h"

// Do FFT on a 3D real space parallelpiped region, obtain the function in reciprocal space
// - The real space grid will be determined by available G's. A parallelpiped will be constructed from available G's, and if it's not in the Glist, the data
//   will be just zero(equivalent to padding by zero)
// - The real space grid start from (0,0,0)
// - Considering the size of my problems, MPI will NOT be used. OpenMP version of FFTW will be used, and requires linking the correct library.
// - Right now not suitable for transfroms of entire crystal(like PGG), since only G vectors are considered

// Important note: I tested several cases with Mathematica, and it seems there is no need to use the interpolation method described in Numerical recipes ch.
// 13.9. Especially since the functions here are assumed to be periodic w.r.t. one cell and only the values at G vectors are needed. Still, interpolation
// codes are included for possible later use.

// Note: The following code uses CellVolume as V, which means only functions that are trully periodic with respect to a single cell can be treated.
// For two-variable functions, this means f(r+R,r')=f(r,r')   (only f(r+R,r'+R)=f(r,r') is not enough)

namespace exciton{

// A singleton for initializing FFTW
class FFTW_environment
{
	public:
		~FFTW_environment() {} // Later may need to save wisdom here

		inline void SetNThreads(int nthreads) const { fftw_plan_with_nthreads(nthreads); }

		static const FFTW_environment& GetFFTWEnv();
	private:
		FFTW_environment();
};


class FFT3D
{
	public:
		FFT3D(const Glist& glist_val, const vecttri& LatticeVector_val);
		FFT3D(const FFT3D& inst);
		virtual ~FFT3D() = 0;
	private:
		FFT3D& operator=(const FFT3D& other);

		void determine_G_Box();
		void determine_rgrid();

		double W(double theta) const;
		complexdbl alpha0(double theta) const;
		complexdbl alpha1(double theta) const;
		complexdbl alpha2(double theta) const;
		complexdbl alpha3(double theta) const;
		complexdbl A(double theta) const;
	protected:
		const Glist& glist;
		double CellVolume;
		const vecttri& LatticeVector;
		vecttri ReciLatticeVector;

		tripint nGridPoints;
		std::vector<tripint> Ggrid_red;
		vecttri rgrid_cart;

		inline const vecttri& GetrGrid() const { return rgrid_cart; }
		unsigned GtoIndex(const tripint& Gred) const;

		complexdbl interpolate_forward(double omega_m, double a, double b, double theta, double Delta, complexdbl DFT_m, double h0, double h1, double h2, double h3, double hM, double hM_1, double hM_2, double hM_3) const;
		complexdbl interpolate_backward(double omega_m, double a, double b, double theta, double Delta, complexdbl DFT_m, double h0, double h1, double h2, double h3, double hM, double hM_1, double hM_2, double hM_3) const;
};

class oneIndexFuncType_Complex
{
	public:
		virtual ~oneIndexFuncType_Complex() {}
		virtual complexdbl operator()(const tripdbl&) const = 0;
};

class twoIndexFuncType_Complex
{
	public:
		virtual ~twoIndexFuncType_Complex() {}
		virtual complexdbl operator()(const tripdbl&, const tripdbl&) const = 0;
};

class oneIndexFuncTypeIndexed_Complex
{
	public:
		virtual ~oneIndexFuncTypeIndexed_Complex() {}
		virtual complexdbl operator()(unsigned) const = 0;
};

class twoIndexFuncTypeIndexed_Complex
{
	public:
		virtual ~twoIndexFuncTypeIndexed_Complex() {}
		virtual complexdbl operator()(unsigned, unsigned) const = 0;
};


class FFT3D_Complex : private FFT3D
{
	public:
		FFT3D_Complex(const Glist& glist_val, const vecttri& LatticeVector_val);
		FFT3D_Complex(const FFT3D_Complex& inst);
		virtual ~FFT3D_Complex();

		typedef std::map< tripint, complexdbl > oneIndexResType;
		typedef std::map< std::pair< tripint, tripint >, complexdbl > twoIndexResType;

		virtual void OneIndexTransform(const oneIndexFuncType_Complex&, oneIndexResType&) const; // f(k=0,G) = \int_Vcell dr f(r) exp(-iGr)
		virtual void TwoIndexTransform(const twoIndexFuncType_Complex&, twoIndexResType&) const; // f(q=0,G,G') = (1/Vcell) \int_Vcell drdr' exp(-iGr)exp(iG'r')f(r,r')
		virtual void OneIndexTransform(const oneIndexFuncTypeIndexed_Complex&, oneIndexResType&) const; // f(k=0,G) = \int_Vcell dr f(r) exp(-iGr)
		virtual void TwoIndexTransform(const twoIndexFuncTypeIndexed_Complex&, twoIndexResType&) const; // f(q=0,G,G') = (1/Vcell) \int_Vcell drdr' exp(-iGr)exp(iG'r')f(r,r')

		using FFT3D::GetrGrid;
	private:
		FFT3D_Complex& operator=(const FFT3D_Complex& other);
	protected:
		using FFT3D::glist; using FFT3D::CellVolume; using FFT3D::LatticeVector; using FFT3D::ReciLatticeVector; using FFT3D::nGridPoints;
		using FFT3D::Ggrid_red; using FFT3D::rgrid_cart;
		mutable fftw_plan plan_forward, plan_backward;
		mutable fftw_complex *buffer;

		void DoOneIndexTransform(oneIndexResType&) const;
		void DoTwoIndexTransform(twoIndexResType&) const;
};

// NOT MPI-FFT3D, but rather uses mpi to initialize the function. Result is only on Master
class FFT3D_Complex_WithMPI : public FFT3D_Complex
{
	public:
		FFT3D_Complex_WithMPI(const Glist& glist_val, const vecttri& LatticeVector_val);
		FFT3D_Complex_WithMPI(const FFT3D_Complex_WithMPI& inst);
		virtual ~FFT3D_Complex_WithMPI();

		virtual void OneIndexTransform(const oneIndexFuncType_Complex&, oneIndexResType&) const;
		virtual void TwoIndexTransform(const twoIndexFuncType_Complex&, twoIndexResType&) const;
		virtual void OneIndexTransform(const oneIndexFuncTypeIndexed_Complex&, oneIndexResType&) const;
		virtual void TwoIndexTransform(const twoIndexFuncTypeIndexed_Complex&, twoIndexResType&) const;
};


}

#endif


==> supplemental/fmat.cpp <==
#include "defines.h"

#include <mpi.h>
#include <boost/mpi.hpp>

#include <iostream>
#include <iomanip>
#include <sstream>
#include <limits>
#include <exception>
#include <functional>
#include <new>
#include <algorithm>

#include <boost/serialization/vector.hpp>
#include <boost/serialization/utility.hpp>
#include <boost/serialization/complex.hpp>

#include <mkl_types.h>

#include "bands_bz.h"
#include "glist.h"
#include "xc.h"
#include "fmat.h"
#include "prop.h"
#include "eigensol.h"
#include "io.h"

namespace mpi = boost::mpi;

namespace exciton{

using std::ios_base; using std::setw; using std::fixed; using std::showpos; using std::make_pair; using std::istream; using std::ostream;
using std::endl; using std::numeric_limits; using std::ostringstream; using std::flush; using std::map; using std::vector; using std::auto_ptr;
using std::runtime_error; using std::range_error; using std::exception; using std::logic_error; using std::string; using std::pair;
using std::binary_function; using std::bad_alloc; using std::find;

Hamiltonian :: Hamiltonian(const BlacsContext& blacs_context_val, bool economyMode_val, bool needEvec_val, const fxc& xc, const BandDataBZ& data, const EigenSolver& eigenSolver_val, const Prop_ExpIGr& expigr, const Prop_MomentumMatElem& matelem, const Prop_Commutator_r_Vnl& commutator) :
 blacs_context(blacs_context_val), economyMode(economyMode_val), needEvec(needEvec_val),
 VmatCalculated(false), XCmatCalculated(false), HmatTDACalculated(false), DiagonalizedTDA(false),
 bands(data), xcfunc(xc), p_Hfunc(new fxc_Hartree(data)),
 p_LocalVmat(NULL), p_LocalXCmat(NULL), p_LocalHmatTDA(NULL), nEigValTDA(0), EvalTDA(), p_LocalEvecTDA(NULL),
 eigenSolver(eigenSolver_val), prop_expigr(expigr),
 prop_momentummatelem(matelem), prop_commutator_r_vnl(commutator)
{
	global_dim = determineGlobalDim(bands);
	ConstructConvTable(); // no matter read or not, conv tables will be constructed. They only depend on band,
			      // so there is no need to read/write these.
}

Hamiltonian :: Hamiltonian(const Hamiltonian& inst) :
 blacs_context(inst.blacs_context), economyMode(inst.economyMode),
 needEvec(inst.needEvec), global_dim(inst.global_dim), VmatCalculated(inst.VmatCalculated),
 XCmatCalculated(inst.XCmatCalculated), HmatTDACalculated(inst.HmatTDACalculated),
 DiagonalizedTDA(inst.DiagonalizedTDA), bands(inst.bands), xcfunc(inst.xcfunc),
 p_Hfunc(new fxc_Hartree(*(inst.p_Hfunc))), p_LocalVmat(NULL), p_LocalXCmat(NULL), p_LocalHmatTDA(NULL),
 nEigValTDA(inst.nEigValTDA), EvalTDA(), p_LocalEvecTDA(NULL), eigenSolver(inst.eigenSolver),
 OneToThree(inst.OneToThree), ThreeToOne(inst.ThreeToOne),
 prop_expigr(inst.prop_expigr), prop_momentummatelem(inst.prop_momentummatelem),
 prop_commutator_r_vnl(inst.prop_commutator_r_vnl)
{
	if(VmatCalculated && !economyMode)
		p_LocalVmat = auto_ptr<LocalComplexMatrix>(new LocalComplexMatrix(*(inst.p_LocalVmat)));

	if(XCmatCalculated && !economyMode)
		p_LocalXCmat = auto_ptr<LocalComplexMatrix>(new LocalComplexMatrix(*(inst.p_LocalXCmat)));

	if(HmatTDACalculated)
		p_LocalHmatTDA = auto_ptr<LocalComplexMatrix>(new LocalComplexMatrix(*(inst.p_LocalHmatTDA)));

	if(DiagonalizedTDA)
	{
		EvalTDA = inst.EvalTDA;
		if(needEvec) p_LocalEvecTDA = auto_ptr<LocalComplexMatrix>(new LocalComplexMatrix(*(inst.p_LocalEvecTDA)));
	}
}

Hamiltonian :: ~Hamiltonian()
{
}

void Hamiltonian :: CalculateVmat(double intstr)
{
	if(!economyMode)
	{
		p_LocalVmat = auto_ptr<LocalComplexMatrix>(new LocalComplexMatrix(global_dim,global_dim,blacs_context));
		// notice it's initialized to zero when allocation happens
		ConstructVmatQSpace(intstr,*p_LocalVmat);
	}
	else
	{
		if(p_LocalVmat.get()) p_LocalVmat = auto_ptr<LocalComplexMatrix>(NULL);
	}

	VmatCalculated = true;
}


void Hamiltonian :: CalculateXCmat(double scaling_param, t_Direction dir)
{
	if(!economyMode)
	{
		p_LocalXCmat = auto_ptr<LocalComplexMatrix>(new LocalComplexMatrix(global_dim,global_dim,blacs_context));
		// notice it's initialized to zero when allocation happens

		ConstructXCmatQSpace(scaling_param,dir,*p_LocalXCmat);
	}
	else
	{
		if(p_LocalXCmat.get()) p_LocalXCmat = auto_ptr<LocalComplexMatrix>(NULL);
	}

	XCmatCalculated = true;
}


void Hamiltonian :: CalculateHmatTDA(double intstr, double scaling_param, t_Direction dir)
{
	// use what is available now. e.g., if I call CalculateHmat before Vmat and XCmat, I'll get H0; if I call it after Vmat but before XCmat, I'll get RPA; if I call it after XCmat but before Vmat, I'll get the approximation in Vladmir & Aritz & Carsten's 2009 paper; if I call it after both Vmat and XCmat, I'll get the full H.

	// always set the HmatCalculated flag.
#ifdef DEBUG
ostringstream oss;
oss << "[Process " << myid << "]CalculateHmatTDA called.\n";
Cout_for_everyone << oss.str() << flush;
#endif

	p_LocalHmatTDA = auto_ptr<LocalComplexMatrix>(new LocalComplexMatrix(global_dim,global_dim,blacs_context));

	// notice LocalComplexMatrix is initialized to zero when allocation happens

#ifdef DEBUG
oss.str(string());
oss << "[Process " << myid << "]Before constructing Vmat.\n";
Cout_for_everyone << oss.str() << flush;
#endif
	if(VmatCalculated)
	{
		if(!economyMode) *p_LocalHmatTDA = *p_LocalVmat;
		else
		{
			if(!p_LocalVmat.get())
				ConstructVmatQSpace(intstr,*p_LocalHmatTDA);
			else // already have Vmat from file
				*p_LocalHmatTDA = *p_LocalVmat;
		}
	}

#ifdef DEBUG
oss.str(string());
oss << "[Process " << myid << "]Before constructing XCmat.\n";
Cout_for_everyone << oss.str() << flush;
#endif
	if(XCmatCalculated)
	{
		if(!economyMode) *p_LocalHmatTDA += *p_LocalXCmat;
		else
		{
			if(!p_LocalXCmat.get())
				ConstructXCmatQSpace(scaling_param,dir,*p_LocalHmatTDA);
			else // already get it from file
				*p_LocalHmatTDA += *p_LocalXCmat;
		}
	}

	*p_LocalHmatTDA *= 2; // 2*(fH+fXC), 2 for spin

#ifdef DEBUG
oss.str(string());
oss << "[Process " << myid << "]Vmat and XCmat constructed.\n";
Cout_for_everyone << oss.str() << flush;
#endif

	MKL_Complex16 *hmatPtr = p_LocalHmatTDA->begin();
	const MKL_Complex16 * const hmatEnd = p_LocalHmatTDA->end();
	for(; hmatPtr != hmatEnd; ++hmatPtr)
	{
		const ComplexMatrix::t_index globalPos = p_LocalHmatTDA->PointerToGlobalIndex(hmatPtr);
		if(globalPos.first == globalPos.second) // on the global diagonal of Hmat
			hmatPtr->real += omega0(OneToThree.at(globalPos.first)); // add the KS frequency
	}

	HmatTDACalculated = true;
}

void Hamiltonian :: DiagonalizeTDA()
{
	if(!HmatTDACalculated) throw runtime_error(Error(ERRMSG_HAMILTONIAN_DiagonalizeTDA_NOHMAT));

	// clean up old data
	EvalTDA.clear();
	EvalTDA.resize(global_dim);

	if(needEvec)
	{
		p_LocalEvecTDA = auto_ptr<LocalComplexMatrix>(new LocalComplexMatrix(global_dim,eigenSolver.ColumnsForEvec(global_dim),blacs_context));
		// notice it's initialized to zero when allocation happens
	}

	eigenSolver.SetVariables(needEvec, p_LocalHmatTDA.get(), (needEvec?p_LocalEvecTDA.get():NULL), &EvalTDA, &nEigValTDA);
	eigenSolver.Solve(needEvec);

	p_LocalHmatTDA = auto_ptr<LocalComplexMatrix>(NULL);

	HmatTDACalculated = false; // since Hmat is destroyed during diagonalization
	DiagonalizedTDA = true;
}

unsigned Hamiltonian :: GetnEigValTDA() const
{
	if(!DiagonalizedTDA) throw runtime_error(Error(ERRMSG_HAMILTONIAN_GetnEigValTDA_NOTDIAG));
	return nEigValTDA;
}

const vector<double>& Hamiltonian :: GetEvalTDA() const
{
	if(!DiagonalizedTDA) throw runtime_error(Error(ERRMSG_HAMILTONIAN_GetEvalTDA_NOTDIAG));
	return EvalTDA;
}

double Hamiltonian :: GetEvalTDA(unsigned ind) const
{
	if(!DiagonalizedTDA) throw runtime_error(Error(ERRMSG_HAMILTONIAN_GetEvalTDA_NOTDIAG));
	return EvalTDA.at(ind);
}

const LocalComplexMatrix& Hamiltonian :: GetLocalEvecTDA() const
{
	if(!DiagonalizedTDA) throw runtime_error(Error(ERRMSG_HAMILTONIAN_GetLocalEvecTDA_NOTDIAG));
	if(!needEvec) throw logic_error(Error(ERRMSG_HAMILTONIAN_GetLocalEvecTDA_NOTNEEDED));
	return *p_LocalEvecTDA;
}

void Hamiltonian :: GetLocalEvecTDASorted(map<unsigned, map<unsigned, complexdbl> >& res) const
{
	if(!DiagonalizedTDA) throw runtime_error(Error(ERRMSG_HAMILTONIAN_GetLocalEvecTDA_NOTDIAG));
	if(!needEvec) throw logic_error(Error(ERRMSG_HAMILTONIAN_GetLocalEvecTDA_NOTNEEDED));
#ifdef DEBUG
ostringstream oss;
oss << "[Process " << myid << "]Hamiltonian::GetLocalEvecTDASorted called.\n";
Cout_for_everyone << oss.str() << flush;
#endif
	res.clear();
	const MKL_Complex16 *evecTDAPtr = p_LocalEvecTDA->begin();
	const MKL_Complex16 * const evecTDAEnd = p_LocalEvecTDA->end();
	for(; evecTDAPtr != evecTDAEnd; ++evecTDAPtr)
	{
		const ComplexMatrix::t_index globalPos = p_LocalEvecTDA->PointerToGlobalIndex(evecTDAPtr);
		res[globalPos.second][globalPos.first] = complexconv(*evecTDAPtr);
	}
#ifdef DEBUG
oss.str(string());
oss << "[Process " << myid << "]Hamiltonian::GetLocalEvecTDASorted finished.\n";
Cout_for_everyone << oss.str() << flush;
#endif
}

Hamiltonian::t_three Hamiltonian :: WhichTransition(unsigned ind) const
{
	if(ind >= OneToThree.size()) throw range_error(ErrorWith2Data(ERRMSG_HAMILTONIAN_WhichTransition_OUTOFRANGE,ind,OneToThree.size()));
	return OneToThree[ind];
}

unsigned Hamiltonian :: WhichTransition(const t_three& three) const
{
	map<t_three,unsigned>::const_iterator iter = ThreeToOne.find(three);
	if(iter == ThreeToOne.end()) throw runtime_error(ErrorWith3Data(ERRMSG_HAMILTONIAN_WhichTransition_NOTFOUND,three.i,three.j,three.BZk));
	return iter->second;
}

unsigned Hamiltonian :: determineGlobalDim(const BandDataBZ& bands)
{
	return (bands.GetHOMO() - bands.GetvBandMin() + 1) * (bands.GetcBandMax() - bands.GetHOMO()) * bands.nBZkpoints();
}


void Hamiltonian :: ConstructConvTable()
{
	unsigned v, c, BZk;
	unsigned index = 0;

	OneToThree.resize( 2*global_dim );

	// put the same BZk together, as an attempt to better use cache(as Glist depend on BZk, but not on v and c)
	for(BZk = 0; BZk < bands.nBZkpoints(); ++BZk)
	 for(v = bands.GetvBandMin(); v <= bands.GetHOMO(); ++v)
	  for(c = bands.GetHOMO()+1; c <= bands.GetcBandMax(); ++c)
	  {
		t_three temp(v,c,BZk), temp2(c,v,BZk);

		OneToThree[index] = temp; // excitation
		OneToThree[index+global_dim] = temp2; // de-excitation
		ThreeToOne[temp] = index; // excitation
		ThreeToOne[temp2] = index+global_dim; // de-excitation

		++index;
	  }
}

double Hamiltonian :: omega0(const t_three& three)
{
	return bands.GetOrbitalEnergyBZ(three.j, three.BZk) - bands.GetOrbitalEnergyBZ(three.i, three.BZk);
}


void Hamiltonian :: ConstructVmatQSpace(double intstr, LocalComplexMatrix& mat)
{
	if(bands.GetGlist().GetAllAllowedG().size() <= 1 && bands.GetGlist().GetAllAllowedG()[0] == tripint_zero)
		return;

#ifdef DEBUG
ostringstream oss;
oss << "[Process " << myid << "]ConstructVmatQSpace called. Available indices: " << mat.end()-mat.begin() << '\n';
Cout_for_everyone << oss.str() << flush;
#endif
	// initialize shared variables
	const double scaling = intstr / (bands.GetCellVolume()*bands.nBZkpoints());
	const MKL_Complex16 * const matEnd = mat.end();
	const t_uplo uplo = eigenSolver.uplo();

	// private variables
	complexdbl v_val;
	MKL_Complex16 *matPtr;

 #pragma omp parallel default(none) private(v_val,matPtr) shared(intstr,mat,matEnd,scaling,uplo)
 {
	// use guided schedule since upper half of matrix is not calculated
	#pragma omp for schedule(guided)
	for(matPtr = mat.begin(); matPtr < matEnd; ++matPtr)
	{
		const ComplexMatrix::t_index globalPos = mat.PointerToGlobalIndex(matPtr);
		const unsigned t1 = globalPos.first, t2 = globalPos.second;
		if( (uplo==lower_triangular && t1 < t2) ||
		    (uplo==upper_triangular && t2 < t1) ) continue;

		const t_three &trans1 = OneToThree.at(t1), &trans2 = OneToThree.at(t2);
		const Glist::t_AllowedG &AllowedG1 = bands.GetGlist().GetAllowedG(trans1.BZk),
					&AllowedG2 = bands.GetGlist().GetAllowedG(trans2.BZk);

		for(Glist::t_AllowedG_cit i = AllowedG1.begin(); i != AllowedG1.end(); ++i) // V have delta_{G,G'}
		{
			if(find(AllowedG2.begin(),AllowedG2.end(),*i) == AllowedG2.end()) continue;
			if( (v_val = p_Hfunc->fxcQspace(tripdbl_zero,*i,*i)) == complexdbl_zero ) continue;

			const complexdbl res = scaling * prop_expigr.ExpIGr(trans1.j,trans1.i,trans1.BZk,*i) * v_val * prop_expigr.ExpIGr(trans2.i,trans2.j,trans2.BZk,-(*i));

			matPtr->real += res.real(); // += to acommodate economy mode
			matPtr->imag += res.imag();
		}
	 } // omp for end
 } // omp parallel end

#ifdef DEBUG
oss.str(string());
oss << "[Process " << myid << "]Vmat constructed.\n";
Cout_for_everyone << oss.str() << flush;
#endif
}

void Hamiltonian :: ConstructXCmatQSpace(double scaling_param, t_Direction dir, LocalComplexMatrix& mat)
{
// F_{(ij)(mn)}(q) = \sum_{G,G'} f_{xc}(q,G,G')<j,k+q|exp[i(q+G).r]|i,k><m,k|exp[-i(q+G').r']|n,k+q>
//		   = \sum_{G,G'} f_{xc}(q,G,G')<j,k+q|exp[i(q+G).r]|i,k>(<n,k+q|exp[i(q+G').r']|m,k>)^*
#ifdef DEBUG
ostringstream oss;
oss << "[Process " << myid << "]ConstructXCmatQSpace called. Available indices: " << mat.end()-mat.begin() << " Local size: " << mat.nLocalRows() << '*' << mat.nLocalCols() << '\n';
Cout_for_everyone << oss.str() << flush;
#endif
	// initialize shared variables
	const double scaling = scaling_param / (bands.GetCellVolume()*bands.nBZkpoints());
	const MKL_Complex16 * const matEnd = mat.end();
	const t_uplo uplo = eigenSolver.uplo();

	// private variables
	MKL_Complex16 *matPtr;
	complexdbl xcval, res;

 #pragma omp parallel default(none) private(xcval,res,matPtr) shared(scaling_param,dir,mat,scaling,matEnd,uplo)
 {
	// use guided schedule since upper half of matrix is not calculated
	#pragma omp for schedule(guided)
	for(matPtr = mat.begin(); matPtr < matEnd; ++matPtr)
	{
		const ComplexMatrix::t_index globalPos = mat.PointerToGlobalIndex(matPtr);
		const unsigned t1 = globalPos.first, t2 = globalPos.second;
		if( (uplo==lower_triangular && t1 < t2) ||
		    (uplo==upper_triangular && t2 < t1) ) continue;

		const t_three &trans1 = OneToThree.at(t1), &trans2 = OneToThree.at(t2);
		const Glist::t_AllowedG &AllowedG1 = bands.GetGlist().GetAllowedG(trans1.BZk),
					&AllowedG2 = bands.GetGlist().GetAllowedG(trans2.BZk);

		for(Glist::t_AllowedG_cit i = AllowedG1.begin(); i != AllowedG1.end(); ++i)
		{
		 const bool isi0 = (*i==tripint_zero);
		 for(Glist::t_AllowedG_cit j = AllowedG2.begin(); j != AllowedG2.end(); ++j)
		 {
		 	const bool isj0 = (*j==tripint_zero);
			if( isi0 && isj0 ) // head
			{
				if( (xcval=xcfunc.fxcQspace_head_mul_q2(tripdbl_zero)) == complexdbl_zero ) continue;
				res = scaling * ExpIqr_div_q_Limq0(trans1.j,trans1.i,trans1.BZk,dir,prop_momentummatelem,prop_commutator_r_vnl) * xcval * conj(ExpIqr_div_q_Limq0(trans2.j,trans2.i,trans2.BZk,dir,prop_momentummatelem,prop_commutator_r_vnl));

				// Note that I use conj on the second part. This is because Expiqr_div_q_Limq0
				// is for exp(+iq.r). For ExpIGr, I can just do it directly.
				matPtr->real += res.real(); // += to acommodate economy mode
				matPtr->imag += res.imag();
			}
			else if( isi0 ) // wing 1, G==0, G1!=0
			{
				if( (xcval=xcfunc.fxcQspace_wing_G1_mul_q(tripdbl_zero,*j)) == complexdbl_zero ) continue;

				res = scaling * ExpIqr_div_q_Limq0(trans1.j,trans1.i,trans1.BZk,dir,prop_momentummatelem,prop_commutator_r_vnl) * xcval * prop_expigr.ExpIGr(trans2.i,trans2.j,trans2.BZk,-(*j));
				matPtr->real += res.real(); // += to acommodate economy mode
				matPtr->imag += res.imag();
			}
			else if( isj0 ) // wing 2, G!=0, G1==0
			{
				if( (xcval=xcfunc.fxcQspace_wing_G_mul_q(tripdbl_zero,*i)) == complexdbl_zero ) continue;
				res = scaling * prop_expigr.ExpIGr(trans1.j,trans1.i,trans1.BZk,*i) * xcval * conj(ExpIqr_div_q_Limq0(trans2.j,trans2.i,trans2.BZk,dir,prop_momentummatelem,prop_commutator_r_vnl));
				matPtr->real += res.real(); // += to acommodate economy mode
				matPtr->imag += res.imag();
			}
			else // body
			{
				if( (xcval=xcfunc.fxcQspace(tripdbl_zero,*i,*j)) == complexdbl_zero ) continue;
				res = scaling * prop_expigr.ExpIGr(trans1.j,trans1.i,trans1.BZk,*i) * xcval * prop_expigr.ExpIGr(trans2.i,trans2.j,trans2.BZk,-(*j));
				matPtr->real += res.real(); // += to acommodate economy mode
				matPtr->imag += res.imag();
			}
		 }
		}
	} // omp for end
 } // omp parallel end

#ifdef DEBUG
oss.str(string());
oss << "[Process " << myid << "]XCmat constructed.\n";
Cout_for_everyone << oss.str() << flush;
#endif
}

Hamiltonian::t_ExcitonInfo Hamiltonian :: FirstExcitonTDA(double KS_gamma_gap) const
{
	if( !DiagonalizedTDA ) throw runtime_error(Error(ERRMSG_HAMILTONIAN_FirstExcitonBindingEnergyTDA_HAMILERR));

	t_ExcitonInfo res;

	res.omega_exciton = numeric_limits<double>::max();
	for(unsigned i=0; i<nEigValTDA; ++i)
		if(res.omega_exciton>EvalTDA[i]) res.omega_exciton=EvalTDA[i];

	BandData::t_GapInfo gap = bands.GetKSgap(KS_gamma_gap);

	res.omega_KSgap = gap.omega_KSgap;
	res.KSgap_IBZk = gap.KSgap_IBZk;

	res.exciton_binding_energy = res.omega_KSgap - res.omega_exciton;
	res.omega_exciton_imag = 0;
	return res;
}

HamilInOutAdapter::HamilInOutAdapter(Hamiltonian& h) : hamil(h)
{
	initialize();
}

HamilInOutAdapter::HamilInOutAdapter(const HamilInOutAdapter& inst) :
 hamil(inst.hamil)
{
	initialize();
}

HamilInOutAdapter::~HamilInOutAdapter()
{
	MPI_Type_free(&MKL_Complex16_datatype);
}

void HamilInOutAdapter :: initialize()
{
	MKL_Complex16 sample;
	int blockcounts[1] = {2};
	MPI_Aint displs[2];
	MPI_Datatype types[1] = {MPI_DOUBLE};

	MPI_Address(&sample.real,&displs[0]);
	MPI_Address(&sample.imag,&displs[1]);
	displs[1] -= displs[0];
	displs[0] = 0;

	int err = MPI_Type_struct(1,blockcounts,displs,types,&MKL_Complex16_datatype);
	if(err != MPI_SUCCESS) throw logic_error(ErrorWithData(ERRMSG_HAMILINOUTADAPTER_MKLCOMPLEX16DATATYPE_STRUCTERR,err));

	err = MPI_Type_commit(&MKL_Complex16_datatype);
	if(err != MPI_SUCCESS) throw logic_error(ErrorWithData(ERRMSG_HAMILINOUTADAPTER_MKLCOMPLEX16DATATYPE_COMMITERR,err));
}

VmatInOutAdapter :: VmatInOutAdapter(Hamiltonian& h) : HamilInOutAdapter(h), needInit(true)
{}

VmatInOutAdapter :: VmatInOutAdapter(const VmatInOutAdapter& inst) : HamilInOutAdapter(inst), needInit(true)
{}

VmatInOutAdapter :: ~VmatInOutAdapter()
{
	if(!needInit) MPI_Type_free(&Vmat_datatype);
}

void VmatInOutAdapter :: init() const
{
	if(!needInit) return;

	int eff_global_sizes[2] = {GetVmatAutoPtr()->nGlobalRows(),
				   GetVmatAutoPtr()->nGlobalCols()};
	int distribs[2] = {MPI_DISTRIBUTE_CYCLIC, MPI_DISTRIBUTE_CYCLIC};
	int dargs[2] = {scalapack_block_row_col, scalapack_block_row_col};

	pair<unsigned,unsigned> proc_grid = GetBlacsContext().GetGrid();
	int psizes[2] = {proc_grid.first, proc_grid.second};

	int err = MPI_Type_create_darray(nprocs, myid, 2, eff_global_sizes, distribs, dargs, psizes, MPI_ORDER_FORTRAN, MKL_Complex16_datatype, &Vmat_datatype);

	if(err != MPI_SUCCESS) throw logic_error(ErrorWithData(ERRMSG_VMATINOUTADAPTER_TYPEERR,err));
	err = MPI_Type_commit(&Vmat_datatype);
	if(err != MPI_SUCCESS) throw logic_error(ErrorWithData(ERRMSG_VMATINOUTADAPTER_COMMITERR,err));

	needInit = false;
}

void VmatInOutAdapter :: read(const string& filename, istream& is_header)
{
	try{
		GetVmatAutoPtr() = auto_ptr<LocalComplexMatrix>(new LocalComplexMatrix(0,0,GetBlacsContext(),false));

		ios_base::iostate exception_setting = is_header.exceptions();
		is_header.exceptions(ios_base::failbit | ios_base::badbit);
		GetVmatAutoPtr()->read_header(is_header);
		is_header.exceptions(exception_setting);

		init(); // only at this point we know something about the dimensions of the matrix

		MPI_File vmatFile;
		int err;
		err = MPI_File_open(MPI_COMM_WORLD, const_cast<char*>(filename.c_str()), MPI_MODE_RDONLY, MPI_INFO_NULL, &vmatFile);
		if(err != MPI_SUCCESS) throw runtime_error(ErrorWith2Data(ERRMSG_VMATINOUTADAPTER_read_OPENFAIL,filename.c_str(),err));
		err = MPI_File_set_view(vmatFile, 0, MKL_Complex16_datatype, Vmat_datatype, "native", MPI_INFO_NULL);
		if(err != MPI_SUCCESS) throw runtime_error(ErrorWithData(ERRMSG_VMATINOUTADAPTER_read_VIEWFAIL,err));

		MPI_Status status;
		MKL_Complex16 *mat = GetVmatAutoPtr()->GetMatrix();
		err = MPI_File_read_all(vmatFile, mat, GetVmatAutoPtr()->nLocalRows() * GetVmatAutoPtr()->nLocalCols(), MKL_Complex16_datatype, &status);
		if(err != MPI_SUCCESS) throw runtime_error(ErrorWithData(ERRMSG_VMATINOUTADAPTER_read_READFAIL,err));

		MPI_File_close(&vmatFile);
		SetVmatCalculated(true);
	}
	catch(const exception& e)
	{
		SetVmatCalculated(false);
		ostringstream oss;
		oss << "Exception within VmatInOutAdapter:read. Message: " << e.what() << endl;
		Cerr << oss.str() << flush;
		throw runtime_error(Error(ERRMSG_VMATINOUTADAPTER_INPUTOPER_FAIL));
	}
}

void VmatInOutAdapter :: print(const string& filename, ostream& os_header) const
{
#ifdef DEBUG
ostringstream oss;
oss << "[Process " << myid << "]Vmat print called.\n";
Cout_for_everyone << oss.str() << flush;
#endif

	if(hamil.hasCalculatedVmat() && !isEconomyMode())
	{
		init();
		GetVmatAutoPtr()->print_header(os_header);

		MPI_File vmatFile;
		MPI_File_open(MPI_COMM_WORLD, const_cast<char*>(filename.c_str()), MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &vmatFile);
		MPI_File_set_view(vmatFile, 0, MKL_Complex16_datatype, Vmat_datatype, "native", MPI_INFO_NULL);

		MPI_Status status;
		MKL_Complex16 *mat = GetVmatAutoPtr()->GetMatrix(); // stupid MPI don't like const
		int err = MPI_File_write_all(vmatFile, mat, GetVmatAutoPtr()->nLocalRows() * GetVmatAutoPtr()->nLocalCols(), MKL_Complex16_datatype, &status);
		if(err != MPI_SUCCESS) throw runtime_error(ErrorWithData(ERRMSG_VMATINOUTADAPTER_print_PRINTFAIL,err));

		MPI_File_close(&vmatFile);
	}
}

XCmatInOutAdapter :: XCmatInOutAdapter(Hamiltonian& h) : HamilInOutAdapter(h), needInit(true)
{}

XCmatInOutAdapter :: XCmatInOutAdapter(const XCmatInOutAdapter& inst) : HamilInOutAdapter(inst), needInit(true)
{}

XCmatInOutAdapter :: ~XCmatInOutAdapter()
{
	if(!needInit) MPI_Type_free(&XCmat_datatype);
}

void XCmatInOutAdapter :: init() const
{
	if(!needInit) return;

	int eff_global_sizes[2] = {GetXCmatAutoPtr()->nGlobalRows(),
				   GetXCmatAutoPtr()->nGlobalCols()};
	int distribs[2] = {MPI_DISTRIBUTE_CYCLIC, MPI_DISTRIBUTE_CYCLIC};
	int dargs[2] = {scalapack_block_row_col, scalapack_block_row_col};

	pair<unsigned,unsigned> proc_grid = GetBlacsContext().GetGrid();
	int psizes[2] = {proc_grid.first, proc_grid.second};

	int err = MPI_Type_create_darray(nprocs, myid, 2, eff_global_sizes, distribs, dargs, psizes, MPI_ORDER_FORTRAN, MKL_Complex16_datatype, &XCmat_datatype);

	if(err != MPI_SUCCESS) throw logic_error(ErrorWithData(ERRMSG_XCMATINOUTADAPTER_TYPEERR,err));
	err = MPI_Type_commit(&XCmat_datatype);
	if(err != MPI_SUCCESS) throw logic_error(ErrorWithData(ERRMSG_XCMATINOUTADAPTER_COMMITERR,err));

	needInit = false;
}

void XCmatInOutAdapter :: read(const string& filename, istream& is_header)
{
	try{
		GetXCmatAutoPtr() = auto_ptr<LocalComplexMatrix>(new LocalComplexMatrix(0,0,GetBlacsContext(),false));

		ios_base::iostate exception_setting = is_header.exceptions();
		is_header.exceptions(ios_base::failbit | ios_base::badbit);
		GetXCmatAutoPtr()->read_header(is_header);
		is_header.exceptions(exception_setting);

		init(); // only at this point we know something about the dimensions of the matrix

		MPI_File xcmatFile;
		int err;
		err = MPI_File_open(MPI_COMM_WORLD, const_cast<char*>(filename.c_str()), MPI_MODE_RDONLY, MPI_INFO_NULL, &xcmatFile);
		if(err != MPI_SUCCESS) throw runtime_error(ErrorWith2Data(ERRMSG_XCMATINOUTADAPTER_read_OPENFAIL,filename.c_str(),err));
		err = MPI_File_set_view(xcmatFile, 0, MKL_Complex16_datatype, XCmat_datatype, "native", MPI_INFO_NULL);
		if(err != MPI_SUCCESS) throw runtime_error(ErrorWithData(ERRMSG_XCMATINOUTADAPTER_read_VIEWFAIL,err));

		MPI_Status status;
		MKL_Complex16 *mat = GetXCmatAutoPtr()->GetMatrix();
		err = MPI_File_read_all(xcmatFile, mat, GetXCmatAutoPtr()->nLocalRows() * GetXCmatAutoPtr()->nLocalCols(), MKL_Complex16_datatype, &status);
		if(err != MPI_SUCCESS) throw runtime_error(ErrorWithData(ERRMSG_XCMATINOUTADAPTER_read_READFAIL,err));

		MPI_File_close(&xcmatFile);
		SetXCmatCalculated(true);
	}
	catch(const exception& e)
	{
		SetXCmatCalculated(false);
		ostringstream oss;
		oss << "Exception within XCmatInOutAdapter:read. Message: " << e.what() << endl;
		Cerr << oss.str() << flush;
		throw runtime_error(Error(ERRMSG_XCMATINOUTADAPTER_INPUTOPER_FAIL));
	}
}

void XCmatInOutAdapter :: print(const string& filename, ostream& os_header) const
{
#ifdef DEBUG
ostringstream oss;
oss << "[Process " << myid << "]XCmat print called.\n";
Cout_for_everyone << oss.str() << flush;
#endif

	if(hamil.hasCalculatedXCmat() && !isEconomyMode())
	{
		init();
		GetXCmatAutoPtr()->print_header(os_header);

		MPI_File xcmatFile;
		MPI_File_open(MPI_COMM_WORLD, const_cast<char*>(filename.c_str()), MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &xcmatFile);
		MPI_File_set_view(xcmatFile, 0, MKL_Complex16_datatype, XCmat_datatype, "native", MPI_INFO_NULL);

		MPI_Status status;
		MKL_Complex16 *mat = GetXCmatAutoPtr()->GetMatrix(); // stupid MPI don't like const
		int err = MPI_File_write_all(xcmatFile, mat, GetXCmatAutoPtr()->nLocalRows() * GetXCmatAutoPtr()->nLocalCols(), MKL_Complex16_datatype, &status);
		if(err != MPI_SUCCESS) throw runtime_error(ErrorWithData(ERRMSG_XCMATINOUTADAPTER_print_PRINTFAIL,err));

		MPI_File_close(&xcmatFile);
	}
}

HmatTDAInOutAdapter :: HmatTDAInOutAdapter(Hamiltonian& h) : HamilInOutAdapter(h), needInit(true)
{}

HmatTDAInOutAdapter :: HmatTDAInOutAdapter(const HmatTDAInOutAdapter& inst) : HamilInOutAdapter(inst), needInit(true)
{}

HmatTDAInOutAdapter :: ~HmatTDAInOutAdapter()
{
	if(!needInit) MPI_Type_free(&HmatTDA_datatype);
}

void HmatTDAInOutAdapter :: init() const
{
	if(!needInit) return;

	int eff_global_sizes[2] = {GetHmatTDAAutoPtr()->nGlobalRows(),
				   GetHmatTDAAutoPtr()->nGlobalCols()};
	int distribs[2] = {MPI_DISTRIBUTE_CYCLIC, MPI_DISTRIBUTE_CYCLIC};
	int dargs[2] = {scalapack_block_row_col, scalapack_block_row_col};

	pair<unsigned,unsigned> proc_grid = GetBlacsContext().GetGrid();
	int psizes[2] = {proc_grid.first, proc_grid.second};

	int err = MPI_Type_create_darray(nprocs, myid, 2, eff_global_sizes, distribs, dargs, psizes, MPI_ORDER_FORTRAN, MKL_Complex16_datatype, &HmatTDA_datatype);

	if(err != MPI_SUCCESS) throw logic_error(ErrorWithData(ERRMSG_HMATTDAINOUTADAPTER_TYPEERR,err));
	err = MPI_Type_commit(&HmatTDA_datatype);
	if(err != MPI_SUCCESS) throw logic_error(ErrorWithData(ERRMSG_HMATTDAINOUTADAPTER_COMMITERR,err));

	needInit = false;
}

void HmatTDAInOutAdapter :: read(const string& filename, istream& is_header)
{
	try{
		GetHmatTDAAutoPtr() = auto_ptr<LocalComplexMatrix>(new LocalComplexMatrix(0,0,GetBlacsContext(),false));

		ios_base::iostate exception_setting = is_header.exceptions();
		is_header.exceptions(ios_base::failbit | ios_base::badbit);
		GetHmatTDAAutoPtr()->read_header(is_header);
		is_header.exceptions(exception_setting);

		init(); // only at this point we know something about the dimensions of the matrix

		MPI_File hmatTDAFile;
		int err;
		err = MPI_File_open(MPI_COMM_WORLD, const_cast<char*>(filename.c_str()), MPI_MODE_RDONLY, MPI_INFO_NULL, &hmatTDAFile);
		if(err != MPI_SUCCESS) throw runtime_error(ErrorWith2Data(ERRMSG_HMATTDAINOUTADAPTER_read_OPENFAIL,filename.c_str(),err));
		err = MPI_File_set_view(hmatTDAFile, 0, MKL_Complex16_datatype, HmatTDA_datatype, "native", MPI_INFO_NULL);
		if(err != MPI_SUCCESS) throw runtime_error(ErrorWithData(ERRMSG_HMATTDAINOUTADAPTER_read_VIEWFAIL,err));

		MPI_Status status;
		MKL_Complex16 *mat = GetHmatTDAAutoPtr()->GetMatrix();

		err = MPI_File_read_all(hmatTDAFile, mat, GetHmatTDAAutoPtr()->nLocalRows() * GetHmatTDAAutoPtr()->nLocalCols(), MKL_Complex16_datatype, &status);
		if(err != MPI_SUCCESS) throw runtime_error(ErrorWithData(ERRMSG_HMATTDAINOUTADAPTER_read_READFAIL,err));

		MPI_File_close(&hmatTDAFile);
		SetHmatTDACalculated(true);
	}
	catch(const exception& e)
	{
		SetHmatTDACalculated(false);
		ostringstream oss;
		oss << "Exception within HmatTDAInOutAdapter:read. Message: " << e.what() << endl;
		Cerr << oss.str() << flush;
		throw runtime_error(Error(ERRMSG_HMATTDAINOUTADAPTER_INPUTOPER_FAIL));
	}
}

void HmatTDAInOutAdapter :: print(const string& filename, ostream& os_header) const
{
#ifdef DEBUG
ostringstream oss;
oss << "[Process " << myid << "]Hmat print called.\n";
Cout_for_everyone << oss.str() << flush;
#endif

	if(hamil.hasCalculatedHmatTDA())
	{
		init();

#ifdef DEBUG
oss.str(string());
oss << "[Process " << myid << "]Hmat print really called.\n";
Cout_for_everyone << oss.str() << flush;
#endif

		GetHmatTDAAutoPtr()->print_header(os_header);

		MPI_File hmatTDAFile;
		MPI_File_open(MPI_COMM_WORLD, const_cast<char*>(filename.c_str()), MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &hmatTDAFile);
		MPI_File_set_view(hmatTDAFile, 0, MKL_Complex16_datatype, HmatTDA_datatype, "native", MPI_INFO_NULL);

		MPI_Status status;
		MKL_Complex16 *mat = GetHmatTDAAutoPtr()->GetMatrix(); // stupid MPI don't like const

#ifdef DEBUG
oss.str(string());
oss << "[Process " << myid << "]Hmat print before write_all.\n";
Cout_for_everyone << oss.str() << flush;
#endif

		int err = MPI_File_write_all(hmatTDAFile, mat, GetHmatTDAAutoPtr()->nLocalRows() * GetHmatTDAAutoPtr()->nLocalCols(), MKL_Complex16_datatype, &status);

#ifdef DEBUG
oss.str(string());
oss << "[Process " << myid << "]Hmat print after write_all.\n";
Cout_for_everyone << oss.str() << flush;
#endif


		if(err != MPI_SUCCESS) throw runtime_error(ErrorWithData(ERRMSG_HMATTDAINOUTADAPTER_print_PRINTFAIL,err));

		MPI_File_close(&hmatTDAFile);
	}
}

void EigValTDAInOutAdapter :: read(const string& filename, istream& is_header)
{
	try{
		ios_base::iostate exception_setting = is_header.exceptions();
		is_header.exceptions(ios_base::failbit | ios_base::badbit);

		Read(is_header,GetnEigValTDA());
		is_header.exceptions(exception_setting);

		ifstreamAdapter is(filename.c_str(), mpi_io_everyone);
		static_cast<istream&>(is).exceptions(ios_base::failbit | ios_base::badbit);
		Read(is,GetEvalTDA());

		SetDiagonalizedTDA(true);
	}
	catch(const exception& e)
	{
		SetDiagonalizedTDA(false);
		ostringstream oss;
		oss << "Exception within EigValTDAInOutAdapter:read. Message: " << e.what() << endl;
		Cerr << oss.str() << flush;
		throw runtime_error(Error(ERRMSG_EIGVALTDAINOUTADAPTER_INPUTOPER_FAIL));
	}
}

void EigValTDAInOutAdapter :: print(const string& filename, ostream& os_header) const
{
	if(hamil.hasDiagonalizedTDA())
	{
		Print(os_header,GetnEigValTDA());

		ofstreamAdapter ofs(filename.c_str(), mpi_io_onlymaster);
		Print(ofs,GetEvalTDA());
	}
}

EigVectTDAInOutAdapter :: EigVectTDAInOutAdapter(Hamiltonian& h) : HamilInOutAdapter(h), needInit(true)
{}

EigVectTDAInOutAdapter :: EigVectTDAInOutAdapter(const EigVectTDAInOutAdapter& inst) : HamilInOutAdapter(inst), needInit(true)
{}

EigVectTDAInOutAdapter :: ~EigVectTDAInOutAdapter()
{
	if(!needInit) MPI_Type_free(&EvecTDA_datatype);
}

void EigVectTDAInOutAdapter :: init() const
{
	if(!needInit) return;

	int eff_global_sizes[2] = {GetEvecTDAAutoPtr()->nGlobalRows(),
				   GetEvecTDAAutoPtr()->nGlobalCols()};
	int distribs[2] = {MPI_DISTRIBUTE_CYCLIC, MPI_DISTRIBUTE_CYCLIC};
	int dargs[2] = {scalapack_block_row_col, scalapack_block_row_col};

	pair<unsigned,unsigned> proc_grid = GetBlacsContext().GetGrid();
	int psizes[2] = {proc_grid.first, proc_grid.second};

	int err = MPI_Type_create_darray(nprocs, myid, 2, eff_global_sizes, distribs, dargs, psizes, MPI_ORDER_FORTRAN, MKL_Complex16_datatype, &EvecTDA_datatype);

	if(err != MPI_SUCCESS) throw logic_error(ErrorWithData(ERRMSG_EIGVECTTDAINOUTADAPTER_TYPEERR,err));
	err = MPI_Type_commit(&EvecTDA_datatype);
	if(err != MPI_SUCCESS) throw logic_error(ErrorWithData(ERRMSG_EIGVECTTDAINOUTADAPTER_COMMITERR,err));

	needInit = false;
}

void EigVectTDAInOutAdapter :: read(const string& filename, istream& is_header)
{
	if(!hamil.NeedEvec()) throw logic_error(Error(ERRMSG_EIGVECTTDAINOUTADAPTER_read_NOTNEEDED));
	try{
		GetEvecTDAAutoPtr() = auto_ptr<LocalComplexMatrix>(new LocalComplexMatrix(0,0,GetBlacsContext(),false));

		ios_base::iostate exception_setting = is_header.exceptions();
		is_header.exceptions(ios_base::failbit | ios_base::badbit);
		GetEvecTDAAutoPtr()->read_header(is_header);
		is_header.exceptions(exception_setting);

		init(); // only at this point we know something about the dimensions of the matrix

		MPI_File evecTDAFile;
		int err;
		err = MPI_File_open(MPI_COMM_WORLD, const_cast<char*>(filename.c_str()), MPI_MODE_RDONLY, MPI_INFO_NULL, &evecTDAFile);
		if(err != MPI_SUCCESS) throw runtime_error(ErrorWith2Data(ERRMSG_EIGVECTTDAINOUTADAPTER_read_OPENFAIL,filename.c_str(),err));
		err = MPI_File_set_view(evecTDAFile, 0, MKL_Complex16_datatype, EvecTDA_datatype, "native", MPI_INFO_NULL);
		if(err != MPI_SUCCESS) throw runtime_error(ErrorWithData(ERRMSG_EIGVECTTDAINOUTADAPTER_read_VIEWFAIL,err));

		MPI_Status status;
		MKL_Complex16 *mat = GetEvecTDAAutoPtr()->GetMatrix();
		err = MPI_File_read_all(evecTDAFile, mat, GetEvecTDAAutoPtr()->nLocalRows() * GetEvecTDAAutoPtr()->nLocalCols(), MKL_Complex16_datatype, &status);
		if(err != MPI_SUCCESS) throw runtime_error(ErrorWithData(ERRMSG_EIGVECTTDAINOUTADAPTER_read_READFAIL,err));

		MPI_File_close(&evecTDAFile);
		// Notice: do not set DiagonalizedTDA. That's done in EvalTDAInOutAdapter.
	}
	catch(const exception& e)
	{
		ostringstream oss;
		oss << "Exception within EigVectTDAInOutAdapter:read. Message: " << e.what() << endl;
		Cerr << oss.str() << flush;
		throw runtime_error(Error(ERRMSG_EIGVECTTDAINOUTADAPTER_INPUTOPER_FAIL));
	}
}

void EigVectTDAInOutAdapter :: print(const string& filename, ostream& os_header) const
{
	if(hamil.hasDiagonalizedTDA() && hamil.NeedEvec())
	{
		init();
		GetEvecTDAAutoPtr()->print_header(os_header);

		MPI_File evecTDAFile;
		MPI_File_open(MPI_COMM_WORLD, const_cast<char*>(filename.c_str()), MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &evecTDAFile);
		MPI_File_set_view(evecTDAFile, 0, MKL_Complex16_datatype, EvecTDA_datatype, "native", MPI_INFO_NULL);

		MPI_Status status;
		MKL_Complex16 *mat = GetEvecTDAAutoPtr()->GetMatrix(); // stupid MPI don't like const
		int err = MPI_File_write_all(evecTDAFile, mat, GetEvecTDAAutoPtr()->nLocalRows() * GetEvecTDAAutoPtr()->nLocalCols(), MKL_Complex16_datatype, &status);
		if(err != MPI_SUCCESS) throw runtime_error(ErrorWithData(ERRMSG_EIGVECTTDAINOUTADAPTER_print_PRINTFAIL,err));

		MPI_File_close(&evecTDAFile);
	}
}

} // namespace exciton



==> supplemental/fmat.h <==
#ifndef EXCITON_FMAT_H
#define EXCITON_FMAT_H

#include "defines.h"

#include <iosfwd>
#include <vector>
#include <map>
#include <exception>
#include <stdexcept>
#include <memory>
#include <cstdlib>

#include "scalapack_helper.h"

namespace exciton{

// NOTE: I'll ONLY consider square matrices, and I use this fact in the code. I will NOT check whether the matrix is square or not.

// declarations to avoid dependency
class fxc;
class fxc_Hartree;
class BandDataBZ;
class EigenSolver;
class Prop_ExpIGr;
class Prop_MomentumMatElem;
class Prop_Commutator_r_Vnl;

class HamilInOutAdapter;

// NOTE: number of bands used in calculation is determined by BandData. Hamiltonian carries out calculation on all the bands provided in BandData.
class Hamiltonian{

	public:
		Hamiltonian(const BlacsContext&, bool, bool, const fxc&, const BandDataBZ&, const EigenSolver&, const Prop_ExpIGr&, const Prop_MomentumMatElem&, const Prop_Commutator_r_Vnl&);
		Hamiltonian(const Hamiltonian& inst);
		~Hamiltonian();

		// Notice: the following flags are set DO NOT mean the corresponding matrix are available!!!
		// They only mean the corresponding matrix is considered in calculation.
		// (with the exception of HmatTDA and HmatFull and eigensystems, where the flags means they
		// are available.)
		inline bool hasCalculatedVmat() const { return VmatCalculated; }
		inline bool hasCalculatedXCmat() const { return XCmatCalculated; }
		inline bool hasCalculatedHmatTDA() const { return HmatTDACalculated; }
		inline bool hasDiagonalizedTDA() const { return DiagonalizedTDA; }

		inline bool NeedEvec() const { return needEvec; }

		void CalculateVmat(double); // intstr. This is Hartree.

		void CalculateXCmat(double, t_Direction dir = dir_x); // scaling_parameter(like intstr, just multiply)
		void CalculateHmatTDA(double, double, t_Direction); // H = H0 + 2(fH + fXC), fH is Vmat. Also see fmat.cpp comments.

		void DiagonalizeTDA();

		inline unsigned GetDimension() const { return global_dim; }

		struct t_three{
			t_three() : i(0), j(0), BZk(0) {}
			t_three(const t_three& inst) : i(inst.i), j(inst.j), BZk(inst.BZk) {}
			t_three(unsigned i_val, unsigned j_val, unsigned BZk_val) : i(i_val), j(j_val), BZk(BZk_val) {}

			unsigned i,j,BZk; // in normal sense(TDA), i is valence, j is conduction. (so energy is e_{j,k}-e_{i,k})

			inline bool operator<(const t_three& other) const
			{
				if(BZk<other.BZk) return true;
				else if(other.BZk<BZk) return false;
				else if(i<other.i) return true;
				else if(other.i<i) return false;
				else if(j<other.j) return true;
				//else if(other.j<j) return false;
				else return false;
			}
		};

		unsigned GetnEigValTDA() const;
		const std::vector<double>& GetEvalTDA() const;
		double GetEvalTDA(unsigned) const;
		const LocalComplexMatrix& GetLocalEvecTDA() const;

		//			       global col,  KS trans., value
		void GetLocalEvecTDASorted(std::map<unsigned, std::map<unsigned, complexdbl> >&) const;

		t_three WhichTransition(unsigned) const;
		unsigned WhichTransition(const t_three&) const;

		inline const LocalComplexMatrix& GetVmat() const { return *p_LocalVmat; }
		inline const LocalComplexMatrix& GetXCmat() const { return *p_LocalXCmat; }
		inline const LocalComplexMatrix& GetHmatTDA() const { return *p_LocalHmatTDA; }

		inline void UncalculateVmat() { VmatCalculated = false; }
		inline void UncalculateXCmat() { XCmatCalculated = false; }

		struct t_ExcitonInfo
		{
			double omega_KSgap, omega_exciton, omega_exciton_imag;
			double exciton_binding_energy;
			tripdbl KSgap_IBZk;
		};

		t_ExcitonInfo FirstExcitonTDA(double) const; // KS_gamma_gap

		static unsigned determineGlobalDim(const BandDataBZ&); // calculated global_dim from band data
	private:
		Hamiltonian();
		Hamiltonian& operator=(const Hamiltonian& inst); // because bands is a reference

		const BlacsContext& blacs_context;

		bool economyMode; // if in economy mode, Vmat, XCmat, OffdiagVmat, OffdiagXCmat won't be stored,
				  // thus economy in memory; they will only be calculated when calculating Hmat.
				  // However, the corresponding flags will be set even no calculation happens,
				  // otherwise Hmat won't know which parts are needed.

		bool needEvec; // if false, only eigenvalues will be calculated.

		unsigned global_dim; // global dimension of matrices


		bool VmatCalculated, XCmatCalculated, HmatTDACalculated, DiagonalizedTDA;

		const BandDataBZ& bands;
		const fxc& xcfunc;
		const std::auto_ptr<fxc_Hartree> p_Hfunc;
		std::auto_ptr<LocalComplexMatrix> p_LocalVmat, p_LocalXCmat, p_LocalHmatTDA;

		unsigned nEigValTDA; // number of eigenvalues (in case not all eigenvalues are calculated)
		std::vector<double> EvalTDA; // NOTE: EvalTDA.data() is what is needed when passing to ScaLAPACK
		std::auto_ptr<LocalComplexMatrix> p_LocalEvecTDA;

		const EigenSolver &eigenSolver;

		std::vector< t_three > OneToThree; // index to <band v, band c, BZk>
		std::map<t_three,unsigned> ThreeToOne; // <band v, band c, BZk> to index

		const Prop_ExpIGr &prop_expigr;
		const Prop_MomentumMatElem &prop_momentummatelem;
		const Prop_Commutator_r_Vnl &prop_commutator_r_vnl;

		void ConstructConvTable(); // initialize OneToThree and ThreeToOne

		double omega0(const t_three& three);

		// These only constructs the lower triangular part, and leave the upper triangular part to 0.
		// NOTE: They should use += to set values, since they might be used directly on (constructing)
		// Hmat in economy mode.
		void ConstructVmatQSpace(double,LocalComplexMatrix&);
		void ConstructXCmatQSpace(double,t_Direction,LocalComplexMatrix&);

	friend class HamilInOutAdapter;
};

// use this to handle input/output, since there are many different formats(mathematica and unformatted) and many different needs(Vmat, XCmat, Hmat, eval, evec)
// need to check whether is in economy mode.
class HamilInOutAdapter
{
	public:
		HamilInOutAdapter(Hamiltonian& h);
		HamilInOutAdapter(const HamilInOutAdapter& inst);
		virtual ~HamilInOutAdapter();

		virtual void read(const std::string&, std::istream&) = 0;
		virtual void print(const std::string&, std::ostream&) const = 0;
	private:
		HamilInOutAdapter();
		HamilInOutAdapter& operator=(const HamilInOutAdapter&);

		void initialize();
	protected:
		Hamiltonian& hamil;
		MPI_Datatype MKL_Complex16_datatype;

		inline void SetVmatCalculated(bool b) { hamil.VmatCalculated = b; }
		inline void SetXCmatCalculated(bool b) { hamil.XCmatCalculated = b; }
		inline void SetHmatTDACalculated(bool b) { hamil.HmatTDACalculated = b; }
		inline void SetDiagonalizedTDA(bool b) { hamil.DiagonalizedTDA = b; }

		inline bool isEconomyMode() const { return hamil.economyMode; }
		inline const BlacsContext& GetBlacsContext() const { return hamil.blacs_context; }
		inline std::auto_ptr<LocalComplexMatrix>& GetVmatAutoPtr() { return hamil.p_LocalVmat; }
		inline const std::auto_ptr<LocalComplexMatrix>& GetVmatAutoPtr() const { return hamil.p_LocalVmat; }
		inline std::auto_ptr<LocalComplexMatrix>& GetXCmatAutoPtr() { return hamil.p_LocalXCmat; }
		inline const std::auto_ptr<LocalComplexMatrix>& GetXCmatAutoPtr() const { return hamil.p_LocalXCmat; }
		inline std::auto_ptr<LocalComplexMatrix>& GetHmatTDAAutoPtr() { return hamil.p_LocalHmatTDA; }
		inline const std::auto_ptr<LocalComplexMatrix>& GetHmatTDAAutoPtr() const { return hamil.p_LocalHmatTDA; }
		inline unsigned& GetnEigValTDA() { return hamil.nEigValTDA; }
		inline const unsigned& GetnEigValTDA() const { return hamil.nEigValTDA; }
		inline std::vector<double>& GetEvalTDA() { return hamil.EvalTDA; }
		inline const std::vector<double>& GetEvalTDA() const { return hamil.EvalTDA; }
		inline std::auto_ptr<LocalComplexMatrix>& GetEvecTDAAutoPtr() { return hamil.p_LocalEvecTDA; }
		inline const std::auto_ptr<LocalComplexMatrix>& GetEvecTDAAutoPtr() const { return hamil.p_LocalEvecTDA; }
};

class VmatInOutAdapter : public HamilInOutAdapter
{
	public:
		VmatInOutAdapter(Hamiltonian& h);
		VmatInOutAdapter(const VmatInOutAdapter& inst);
		virtual ~VmatInOutAdapter();

		virtual void read(const std::string&, std::istream&);
		virtual void print(const std::string&, std::ostream&) const;

		using HamilInOutAdapter::SetVmatCalculated;
		using HamilInOutAdapter::GetVmatAutoPtr;
	private:
		VmatInOutAdapter();
		VmatInOutAdapter& operator=(const VmatInOutAdapter&);

		mutable MPI_Datatype Vmat_datatype;
		mutable bool needInit;

		void init() const;
};

class XCmatInOutAdapter : public HamilInOutAdapter	
{
	public:
		XCmatInOutAdapter(Hamiltonian& h);
		XCmatInOutAdapter(const XCmatInOutAdapter& inst);
		virtual ~XCmatInOutAdapter();

		virtual void read(const std::string&, std::istream&);
		virtual void print(const std::string&, std::ostream&) const;

		using HamilInOutAdapter::SetXCmatCalculated;
		using HamilInOutAdapter::GetXCmatAutoPtr;
	private:
		XCmatInOutAdapter();
		XCmatInOutAdapter& operator=(const XCmatInOutAdapter&);

		mutable MPI_Datatype XCmat_datatype;
		mutable bool needInit;

		void init() const;
};

class HmatTDAInOutAdapter : public HamilInOutAdapter
{
	public:
		HmatTDAInOutAdapter(Hamiltonian& h);
		HmatTDAInOutAdapter(const HmatTDAInOutAdapter& inst);
		virtual ~HmatTDAInOutAdapter();

		virtual void read(const std::string&, std::istream&);
		virtual void print(const std::string&, std::ostream&) const;

		using HamilInOutAdapter::SetHmatTDACalculated;
		using HamilInOutAdapter::GetHmatTDAAutoPtr;
	private:
		HmatTDAInOutAdapter();
		HmatTDAInOutAdapter& operator=(const HmatTDAInOutAdapter&);

		mutable MPI_Datatype HmatTDA_datatype;
		mutable bool needInit;

		void init() const;
};

class EigValTDAInOutAdapter : public HamilInOutAdapter
{
	public:
		EigValTDAInOutAdapter(Hamiltonian& h) : HamilInOutAdapter(h) {}
		EigValTDAInOutAdapter(const EigValTDAInOutAdapter& inst) : HamilInOutAdapter(inst) {}
		virtual ~EigValTDAInOutAdapter() {}

		virtual void read(const std::string&, std::istream&);
		virtual void print(const std::string&, std::ostream&) const;

		using HamilInOutAdapter::SetDiagonalizedTDA;
		using HamilInOutAdapter::GetnEigValTDA;
		using HamilInOutAdapter::GetEvalTDA;
	private:
		EigValTDAInOutAdapter();
		EigValTDAInOutAdapter& operator=(const EigValTDAInOutAdapter&);
};

class EigVectTDAInOutAdapter : public HamilInOutAdapter
{
	public:
		EigVectTDAInOutAdapter(Hamiltonian& h);
		EigVectTDAInOutAdapter(const EigVectTDAInOutAdapter& inst);
		virtual ~EigVectTDAInOutAdapter();

		virtual void read(const std::string&, std::istream&);
		virtual void print(const std::string&, std::ostream&) const;

		using HamilInOutAdapter::GetEvecTDAAutoPtr;
	private:
		EigVectTDAInOutAdapter();
		EigVectTDAInOutAdapter& operator=(const EigVectTDAInOutAdapter&);

		mutable MPI_Datatype EvecTDA_datatype;
		mutable bool needInit;

		void init() const;
};

}
#endif


==> supplemental/glist.cpp <==
#include "defines.h"

#include <stdexcept>
#include <typeinfo>
#include <iostream>
#include <iomanip>
#include <sstream>
#include <set>

#include "glist.h"
#include "bands_bz.h"
#include "io.h"

namespace exciton{

using std::runtime_error; using std::logic_error; using std::endl; using std::setw; using std::make_pair; using std::vector; using std::string;
using std::ostringstream; using std::flush; using std::set; using std::istream; using std::ostream; using std::pair; using std::map;

void Glist :: ConstructGPair(const t_AllowedG& allowedG, t_AllowedGPair& allowedGpair)
{
	set< pair<tripint,tripint> > temp;
	for(t_AllowedG_cit it1 = allowedG.begin(); it1 != allowedG.end(); ++it1)
	 for(t_AllowedG_cit it2 = allowedG.begin(); it2 != allowedG.end(); ++it2)
		temp.insert( make_pair( *it1, *it2) );
	allowedGpair.insert(allowedGpair.end(),temp.begin(),temp.end());
}

// set the max length of all G's, regardless the k point.
class Glist_maxGlen : public Glist
{
	public:
		Glist_maxGlen(const BandDataBZ& bands_val, double maxGlen_val);
		Glist_maxGlen(const Glist_maxGlen& inst);
		virtual ~Glist_maxGlen();

		virtual const t_AllowedG& GetAllowedG(unsigned) const;
		virtual const t_AllowedG& GetAllAllowedG() const;

		virtual const t_AllowedGPair& GetAllowedGPair(unsigned) const;
		virtual const t_AllowedGPair& GetAllAllowedGPair() const;

		virtual istream& read(istream&);
		virtual ostream& print(ostream&) const;

		virtual string name() const;
	private:
		Glist_maxGlen();
		Glist_maxGlen& operator=(const Glist_maxGlen&);

		double maxGlen;
		t_AllowedG allowedG;
		t_AllowedGPair allowedGpair;

		void initialize();
};

// set the ecut, so allowed G's are different for different k point
class Glist_ecut : public Glist
{
	public:
		Glist_ecut(const BandDataBZ& bands_val, double ecut_val);
		Glist_ecut(const Glist_ecut& inst);
		virtual ~Glist_ecut();

		virtual const t_AllowedG& GetAllowedG(unsigned) const;
		virtual const t_AllowedG& GetAllAllowedG() const;

		virtual const t_AllowedGPair& GetAllowedGPair(unsigned) const;
		virtual const t_AllowedGPair& GetAllAllowedGPair() const;

		virtual istream& read(istream&);
		virtual ostream& print(ostream&) const;

		virtual string name() const;
	private:
		Glist_ecut();
		Glist_ecut& operator=(const Glist_ecut&);

		double ecut;
		map< unsigned, t_AllowedG > allowedG;
		t_AllowedG allAllowedG;

		map< unsigned, t_AllowedGPair > allowedGpair;
		t_AllowedGPair allAllowedGpair;

		void initialize(unsigned);
		void initializeAll();
};

// Take the Bloch functions, include all the G's defining the wavefunction/Bloch function.
class Glist_AllInWF : public Glist
{
	public:
		Glist_AllInWF(const BandDataBZ& bands_val) : Glist(bands_val) { initialize(); }
		Glist_AllInWF(const Glist_AllInWF& inst) : Glist(inst), allowedG(inst.allowedG), allAllowedG(inst.allAllowedG), allowedGpair(inst.allowedGpair), allAllowedGpair(inst.allAllowedGpair) {}
		virtual ~Glist_AllInWF() {}

		virtual const t_AllowedG& GetAllowedG(unsigned) const;
		virtual const t_AllowedG& GetAllAllowedG() const;

		virtual const t_AllowedGPair& GetAllowedGPair(unsigned) const;
		virtual const t_AllowedGPair& GetAllAllowedGPair() const;

		virtual istream& read(istream&);
		virtual ostream& print(ostream&) const;

		virtual string name() const;
	private:
		Glist_AllInWF();
		Glist_AllInWF& operator=(const Glist_AllInWF&);

		map< unsigned, t_AllowedG > allowedG;
		t_AllowedG allAllowedG;

		map< unsigned, t_AllowedGPair > allowedGpair;
		t_AllowedGPair allAllowedGpair;

		void initialize();
};

// Generate G vectors by checking the length in REDUCED coordinates(which is wrong)
// ONLY FOR DEBUG!!! SHOULD NEVER USE THIS IN REAL CALCULATIONS!!!
class Glist_simple : public Glist
{
	public:
		Glist_simple(const BandDataBZ& bands_val, int maxGlen_val) : Glist(bands_val), maxGlen(maxGlen_val) { initialize(); }
		Glist_simple(const Glist_simple& inst) : Glist(inst), maxGlen(inst.maxGlen), allowedG(inst.allowedG) {}
		virtual ~Glist_simple() {}

		virtual const t_AllowedG& GetAllowedG(unsigned) const;
		virtual const t_AllowedG& GetAllAllowedG() const;

		virtual const t_AllowedGPair& GetAllowedGPair(unsigned) const;
		virtual const t_AllowedGPair& GetAllAllowedGPair() const;

		virtual istream& read(istream&);
		virtual ostream& print(ostream&) const;

		virtual string name() const;
	private:
		Glist_simple();
		Glist_simple& operator=(const Glist_simple&);

		int maxGlen;
		t_AllowedG allowedG;
		t_AllowedGPair allowedGpair;

		void initialize();
};

istream& operator>>(istream& is, Glist& glst)
{
	const string glstname = glst.name();
	string tmp_name;

	Read(is,tmp_name);
	if(tmp_name != glstname) // wrong file to read
		throw runtime_error(ErrorWith2Data(ERRMSG_GLIST_operator_read_WRONGFORMAT,glstname.c_str(),tmp_name.c_str()));

	return glst.read(is);
}

ostream& operator<<(ostream& os, const Glist& glst)
{
	Print(os,glst.name()); PrintNewline(os);
	return glst.print(os);
}

// Do dirty stuff here so other parts of program don't need to worry about implementations
Glist* Glist_factory :: CreateGlist_ptr(const BandDataBZ& bands, int type, const vector<double>& parameters)
{
	switch(type)
	{
		case GlistType_maxGlen:
			return new Glist_maxGlen(bands,parameters[GlistParam_maxGlen]);
		case GlistType_ecut:
			return new Glist_ecut(bands,parameters[GlistParam_ecut]);
		case GlistType_AllInWF:
			return new Glist_AllInWF(bands);
		case GlistType_simple: // ONLY FOR DEBUG USE!!!
			return new Glist_simple(bands,static_cast<int>(parameters[GlistParam_maxGlen]));
		default:
			throw runtime_error(ErrorWithData(ERRMSG_GLISTFACTORY_CreateGlist_ptr_NOTYPE,type));
	}
}

// More dirty work
Glist* Glist_factory :: CreateGlist_ptr(const Glist& inst)
{
	if(typeid(inst) == typeid(Glist_maxGlen))
		return new Glist_maxGlen(dynamic_cast<const Glist_maxGlen&>(inst));
	else if(typeid(inst) == typeid(Glist_ecut))
		return new Glist_ecut(dynamic_cast<const Glist_ecut&>(inst));
	else if(typeid(inst) == typeid(Glist_AllInWF))
		return new Glist_AllInWF(dynamic_cast<const Glist_AllInWF&>(inst));
	else if(typeid(inst) == typeid(Glist_simple))
		return new Glist_simple(dynamic_cast<const Glist_simple&>(inst));
	else throw logic_error(Error(ERRMSG_GLISTFACTORY_CreateGlist_ptr_COPYERR));
}

Glist_maxGlen :: Glist_maxGlen(const BandDataBZ& bands_val, double maxGlen_val) :
 Glist(bands_val), maxGlen(maxGlen_val)
{
	if(maxGlen < 0) throw runtime_error(ErrorWithData(ERRMSG_GLISTMAXGLEN_Glist_maxGlen_MAXGWRONG,maxGlen));

	if(maxGlen==0) Cout << "NOTE: Glist_maxGlen:Glist_maxGlen:\n Your maxGlen is 0, which means only the head is considered and all local field effects are ignored. Since the Hartree kernel only contributes through the local field effect, it will be 0 for this calculation." << endl;

	initialize();
}

Glist_maxGlen :: Glist_maxGlen(const Glist_maxGlen& inst) :
 Glist(inst), maxGlen(inst.maxGlen), allowedG(inst.allowedG), allowedGpair(inst.allowedGpair)
{}

Glist_maxGlen :: ~Glist_maxGlen()
{}

const Glist::t_AllowedG& Glist_maxGlen :: GetAllowedG(unsigned) const
{
	return allowedG;
}

const Glist::t_AllowedG& Glist_maxGlen :: GetAllAllowedG() const
{
	return GetAllowedG(0);
}

const Glist::t_AllowedGPair& Glist_maxGlen :: GetAllowedGPair(unsigned) const
{
	return allowedGpair;
}

const Glist::t_AllowedGPair& Glist_maxGlen :: GetAllAllowedGPair() const
{
	return GetAllowedGPair(0);
}

istream& Glist_maxGlen :: read(istream& is)
{
	Read(is,maxGlen);

	allowedG.clear();
	allowedGpair.clear();
	
	unsigned c, element_count;

	Read(is,element_count);
	for(c = 0; c < element_count; ++c)
	{
		tripint Gtemp;
		Read(is,Gtemp);
		allowedG.push_back(Gtemp);
	}
	ConstructGPair(allowedG,allowedGpair);

	return is;
}

ostream& Glist_maxGlen :: print(ostream& os) const
{
	os << ForData;
	Print(os<<setw(data_intwidth),maxGlen); PrintSpace(os);
	Print(os<<setw(data_intwidth),static_cast<unsigned>(allowedG.size())); PrintNewline(os,2);

	for(t_AllowedG_cit iter = allowedG.begin(); iter != allowedG.end(); ++iter)
	{
		Print(os<<setw(data_intwidth),*iter);
		PrintNewline(os);
	}

	return os;
}

string Glist_maxGlen :: name() const
{
	return string("Glist_maxGlen");
}

void Glist_maxGlen :: initialize()
{
	allowedG.clear();
	allowedGpair.clear();
	unsigned index;

	set<tripint> allowedG_temp;

	const vecttri &ReciLatticeVector = bands.GetReciLatticeVector();
	double longest = 0; // length corresponding to maxGlen
	for(unsigned i=0; i<3; ++i)
	{
		const double temp = ReciLatticeVector[i].len() * maxGlen;
		if(temp>longest) longest = temp;
	}

	// Pathological case: two of reci. lattice vectors largely on the opposite direction, so (3,0,0) or (0,3,0)
	// may be longer than say (5,5,0). This must be considered.

	int b[3]; // x,y,z in reduced coordinates, without specifying which is x,y or z. b[0] determines the biggest
		  // number you can use in the current step. b[0] is always positive, and -b[0] is explicitly used.
	bool foundAny;

	allowedG_temp.insert(tripint_zero); // always put in (0,0,0)
	index = 1;
	b[0] = 1; // already have (0,0,0), max number start from 1
	do
	{
		foundAny = false;

		for(b[1] = -b[0]; b[1] <= b[0]; ++b[1])
		 for(b[2] = -b[0]; b[2] <= b[0]; ++b[2])
		 {
			vector<tripint> candidates(6); // all possible G vectors in this step

			candidates[0]=tripint(b[0],b[1],b[2]);  // b[0] is x, order of b[1],b[2] doesn't matter
			candidates[1]=tripint(-b[0],b[1],b[2]); // -b[0] is x
			candidates[2]=tripint(b[1],b[0],b[2]);  // b[0] is y
			candidates[3]=tripint(b[1],-b[0],b[2]); // -b[0] is y
			candidates[4]=tripint(b[1],b[2],b[0]);  // b[0] is z
			candidates[5]=tripint(b[1],b[2],-b[0]); // -b[0] is z

			EquDbl<double> EquObj;
			for(unsigned i=0; i<6; ++i)
			{
				const double length = red2cart(triplet_int2dbl(candidates[i]),ReciLatticeVector).len();
				// len <= longest. Use EquDbl<double> to avoid possible rounding error.
				if( (length < longest) || EquObj(length,longest) )
				{
					foundAny = true;
					allowedG_temp.insert(candidates[i]); // new or not, this works fine.
				}
			}
		 }

		++b[0]; // search more G vectors
	}while(foundAny);

	allowedG.insert(allowedG.end(),allowedG_temp.begin(),allowedG_temp.end());
	ConstructGPair(allowedG,allowedGpair);
}

Glist_ecut :: Glist_ecut(const BandDataBZ& bands_val, double ecut_val) :
 Glist(bands_val), ecut(ecut_val)
{
	if(ecut < 0) throw runtime_error(Error(ERRMSG_GLISTECUT_Glist_ecut_NEGECUT));
	initializeAll();
}

Glist_ecut :: Glist_ecut(const Glist_ecut& inst) :
 Glist(inst), ecut(inst.ecut), allowedG(inst.allowedG), allAllowedG(inst.allAllowedG),
 allowedGpair(inst.allowedGpair), allAllowedGpair(inst.allAllowedGpair)
{}

Glist_ecut :: ~Glist_ecut()
{}

const Glist::t_AllowedG& Glist_ecut :: GetAllowedG(unsigned BZk) const
{
	return allowedG.at(BZk);
}

const Glist::t_AllowedG& Glist_ecut :: GetAllAllowedG() const
{
	return allAllowedG;
}

const Glist::t_AllowedGPair& Glist_ecut :: GetAllowedGPair(unsigned BZk) const
{
	return allowedGpair.at(BZk);
}

const Glist::t_AllowedGPair& Glist_ecut :: GetAllAllowedGPair() const
{
	return allAllowedGpair;
}

istream& Glist_ecut :: read(istream& is)
{
	double ecut_temp;
	EquDbl<double> EquObj;

	allowedG.clear();
	allAllowedG.clear();
	allowedGpair.clear();
	allAllowedGpair.clear();

	Read(is,ecut);

	unsigned c, element_count;
	Read(is,element_count);
	set<tripint> alltemp;
	for(c = 0; c < element_count; ++c)
	{
		unsigned c2, element_count2, BZk;
		Read(is,BZk); Read(is,element_count2);

		t_AllowedG &ref = allowedG[BZk];
		set<tripint> reftemp;
		for(c2 = 0; c2 < element_count2; ++c2)
		{
			tripint Gtemp;
			Read(is,Gtemp);
			reftemp.insert(Gtemp);
			alltemp.insert(Gtemp);
		}
		ref.insert(ref.end(),reftemp.begin(),reftemp.end());
		ConstructGPair(ref,allowedGpair[BZk]);
	}
	allAllowedG.insert(allAllowedG.end(),alltemp.begin(),alltemp.end());
	ConstructGPair(allAllowedG,allAllowedGpair);

	return is;
}

ostream& Glist_ecut :: print(ostream& os) const
{
	os << ForData;
	Print(os<<setw(data_dblwidth),ecut); PrintSpace(os);
	Print(os<<setw(data_intwidth),static_cast<unsigned>(allowedG.size())); PrintNewline(os,2);

	for(map<unsigned,t_AllowedG>::const_iterator iter = allowedG.begin(); iter != allowedG.end(); ++iter)
	{
		Print(os<<setw(data_intwidth),iter->first); PrintSpace(os);
		Print(os<<setw(data_intwidth),static_cast<unsigned>(iter->second.size())); PrintNewline(os);
		for(t_AllowedG_cit it2 = iter->second.begin(); it2 != iter->second.end(); ++it2)
		{
			Print(os<<setw(data_intwidth),*it2);
			PrintNewline(os);
		}
		PrintNewline(os);
	}

	return os;
}

string Glist_ecut :: name() const
{
	return string("Glist_ecut");
}

void Glist_ecut :: initializeAll()
{
	allowedG.clear();
	allowedGpair.clear();
	for(unsigned BZk = 0; BZk < bands.nBZkpoints(); ++BZk)
		initialize(BZk);

	allAllowedG.clear();
	allAllowedGpair.clear();

	set<tripint> allAllowedG_temp;
	for(unsigned BZk=0; BZk<bands.nBZkpoints(); ++BZk)
	{
		map< unsigned, t_AllowedG >::const_iterator iter = allowedG.find(BZk);

		allAllowedG_temp.insert(iter->second.begin(),iter->second.end());
	}

	allAllowedG.insert(allAllowedG.end(),allAllowedG_temp.begin(),allAllowedG_temp.end());
	ConstructGPair(allAllowedG,allAllowedGpair);
}

void Glist_ecut :: initialize(unsigned BZk)
{
	// Almost the same as in Glist_maxGlen, only the criterion is different
	allowedG.at(BZk).clear();
	unsigned index;

	const vecttri &ReciLatticeVector = bands.GetReciLatticeVector();
	const tripdbl kcart = red2cart(bands.GetkpointBZ(BZk),ReciLatticeVector);

	int b[3]; // x,y,z in reduced coordinates, without specifying which is x,y or z. b[0] determines the biggest
		  // number you can use in the current step. b[0] is always positive, and -b[0] is explicitly used.
	bool foundAny;

	set<tripint> allowedGBZk_temp;

	allowedGBZk_temp.insert(tripint_zero); // always put in (0,0,0)
	index = 1;
	b[0] = 1; // already have (0,0,0), max number start from 1
	do
	{
		foundAny = false;

		for(b[1] = -b[0]; b[1] <= b[0]; ++b[1])
		 for(b[2] = -b[0]; b[2] <= b[0]; ++b[2])
		 {
			vector<tripint> candidates(6); // all possible G vectors in this step

			candidates[0]=tripint(b[0],b[1],b[2]);  // b[0] is x, order of b[1],b[2] doesn't matter
			candidates[1]=tripint(-b[0],b[1],b[2]); // -b[0] is x
			candidates[2]=tripint(b[1],b[0],b[2]);  // b[0] is y
			candidates[3]=tripint(b[1],-b[0],b[2]); // -b[0] is y
			candidates[4]=tripint(b[1],b[2],b[0]);  // b[0] is z
			candidates[5]=tripint(b[1],b[2],-b[0]); // -b[0] is z

			EquDbl<double> EquObj;
			for(unsigned i=0; i<6; ++i)
			{
				const double kineticE = (kcart + red2cart(triplet_int2dbl(candidates[i]),ReciLatticeVector)).len2()/2;
				if( (kineticE < ecut) || EquObj(kineticE,ecut) )
				{
					foundAny = true;
					allowedGBZk_temp.insert(candidates[i]); // new or not, this works fine
				}
			}
		 }

		++b[0]; // search more G vectors
	}while(foundAny);
	allowedG[BZk].insert(allowedG[BZk].end(),allowedGBZk_temp.begin(),allowedGBZk_temp.end());
	ConstructGPair(allowedG[BZk],allowedGpair[BZk]);
}


const Glist::t_AllowedG& Glist_AllInWF :: GetAllowedG(unsigned BZk) const
{
	return allowedG.at(BZk);
}

const Glist::t_AllowedG& Glist_AllInWF :: GetAllAllowedG() const
{
	return allAllowedG;
}

const Glist::t_AllowedGPair& Glist_AllInWF :: GetAllowedGPair(unsigned BZk) const 
{
	return allowedGpair.at(BZk);
}

const Glist::t_AllowedGPair& Glist_AllInWF :: GetAllAllowedGPair() const
{
	return allAllowedGpair;
}

istream& Glist_AllInWF :: read(istream& is)
{
	return is;
}

ostream& Glist_AllInWF :: print(ostream& os) const
{
	return os;
}

string Glist_AllInWF :: name() const
{
	return string("Glist_AllInWF");
}

void Glist_AllInWF :: initialize()
{
	set<tripint> allAllowedG_temp;
	for(unsigned BZk = 0; BZk < bands.nBZkpoints(); ++BZk)
	{
		t_AllowedG &glist(allowedG[BZk]);
		const vectwfk_pw &blochFunc(bands.GetBlochFunctionPWBZ(bands.GetHOMO(),BZk));

		set<tripint> glist_temp;

		for(vectwfk_pw_cit iter = blochFunc.begin(); iter != blochFunc.end(); ++iter)
		{
			glist_temp.insert(iter->first);
			allAllowedG_temp.insert(iter->first);
		}
		glist.insert(glist.end(),glist_temp.begin(),glist_temp.end());
		ConstructGPair(glist,allowedGpair[BZk]);
	}
	allAllowedG.insert(allAllowedG.end(),allAllowedG_temp.begin(),allAllowedG_temp.end());
	ConstructGPair(allAllowedG,allAllowedGpair);
}

// Glist_simple: ONLY FOR DEBUG USE!!!
const Glist::t_AllowedG& Glist_simple :: GetAllowedG(unsigned) const
{
	return allowedG;
}

const Glist::t_AllowedG& Glist_simple :: GetAllAllowedG() const
{
	return GetAllowedG(0);
}

const Glist::t_AllowedGPair& Glist_simple :: GetAllowedGPair(unsigned) const
{
	return allowedGpair;
}

const Glist::t_AllowedGPair& Glist_simple :: GetAllAllowedGPair() const
{
	return GetAllowedGPair(0);
}

istream& Glist_simple :: read(istream& is)
{
	return is;
}

ostream& Glist_simple :: print(ostream& os) const
{
	return os;
}

string Glist_simple :: name() const
{
	return string("Glist_simple");
}

void Glist_simple :: initialize()
{
	Cout << "------ WARNING: Glist_simple is ONLY for DEBUG use!!! ------" << endl;

	allowedG.clear();

	set<tripint> allowedG_temp;

	for(int i = -maxGlen; i <= maxGlen; ++i)
	 for(int j = -maxGlen; j <= maxGlen; ++j)
	  for(int k = -maxGlen; k <= maxGlen; ++k)
	  {
		tripint temp(i,j,k);

		if(triplet_int2dbl(temp).len2() <= maxGlen*maxGlen) allowedG_temp.insert(temp);
	  }

	allowedG.insert(allowedG.end(),allowedG_temp.begin(),allowedG_temp.end());
	ConstructGPair(allowedG,allowedGpair);
}

}


==> supplemental/glist.h <==
#ifndef EXCITON_GLIST_H
#define EXCITON_GLIST_H

#include "defines.h"

#include <iosfwd>
#include <vector>
#include <string>
#include <utility>

#include "util.h"

namespace exciton{

class BandDataBZ;

// Classes to generate allowed G vectors at certain BZ k points
// It is a part of BandDataBZ.

class Glist
{
	public:
		explicit Glist(const BandDataBZ& bands_val) : bands(bands_val) {}
		Glist(const Glist& inst) : bands(inst.bands) {}
		virtual ~Glist() {}

		// Important: t_AllowedG must be a sorted associative container for the use of bootstrap kernel
		//          G
		typedef std::vector<tripint> t_AllowedG;
		typedef t_AllowedG::iterator t_AllowedG_it;
		typedef t_AllowedG::const_iterator t_AllowedG_cit;

		typedef std::vector< std::pair<tripint, tripint> > t_AllowedGPair;
		typedef t_AllowedGPair::iterator t_AllowedGPair_it;
		typedef t_AllowedGPair::const_iterator t_AllowedGPair_cit;

		virtual const t_AllowedG& GetAllowedG(unsigned) const = 0;
		virtual const t_AllowedG& GetAllAllowedG() const = 0;

		virtual const t_AllowedGPair& GetAllowedGPair(unsigned) const = 0;
		virtual const t_AllowedGPair& GetAllAllowedGPair() const = 0;

		virtual std::istream& read(std::istream&) = 0;
		virtual std::ostream& print(std::ostream&) const = 0;

		virtual std::string name() const = 0;
	private:
		Glist();
		Glist& operator=(const Glist&);
	protected:
		const BandDataBZ& bands;

		static void ConstructGPair(const t_AllowedG&, t_AllowedGPair&);

	friend std::istream& operator>>(std::istream&, Glist&);
	friend std::ostream& operator<<(std::ostream&, const Glist&);
};

// Actually, if the input/output operators will ever be used, it will be in BandDataBZ, not in the main program.
std::istream& operator>>(std::istream&, Glist&);
std::ostream& operator<<(std::ostream&, const Glist&);

class Glist_factory // use this so that BandDataBZ don't need to know the different derived classes of Glist
{
	public:
		static Glist* CreateGlist_ptr(const BandDataBZ& bands, int type, const std::vector<double>& parameters); // different type constants are in defines.h
		static Glist* CreateGlist_ptr(const Glist& inst); // copy from the other one
};


// derived classes will be in glist.cpp

}

#endif


==> supplemental/io.cpp <==
#include "defines.h"

#include <iostream>
#include <iomanip>
#include <cstring>

#include "io.h"
#include "scalapack_helper.h"

namespace exciton{

using std::ios_base; using std::istringstream; using std::setiosflags; using std::ostringstream;
using std::istream; using std::ostream; using std::string; using std::ofstream; using std::ifstream;
using std::vector; using std::basic_ios; using std::strlen; using std::setw;

istreamAdapter Cin(std::cin,mpi_io_onlymaster);
ostreamAdapter Cout(std::cout,mpi_io_onlymaster);
ostreamAdapter Cout_for_everyone(std::cout,mpi_io_everyone);
ostreamAdapter Cerr(std::cerr,mpi_io_everyone);

ios_base& ForDisplay(ios_base& ios)
{
	ios.flags( ios_base::dec | ios_base::right | ios_base::boolalpha | ios_base::showpoint | ios_base::showpos | ios_base::skipws );
	ios.precision( display_dblprec );
	return ios;
}

ios_base& ForData(ios_base& ios)
{
	ios.flags( ios_base::dec | ios_base::right | ios_base::scientific | ios_base::boolalpha | ios_base::showpos  | ios_base::skipws );
	ios.precision( data_dblprec );
	return ios;
}

ostream& PrintSpace(ostream& os, unsigned count)
{
	if(data_style == ascii_data)
	{
		for(unsigned i=0; i<count; ++i) os << ' ';
		return os;
	}
	else return os;
}

ostream& PrintNewline(ostream& os, unsigned count)
{
	if(data_style == ascii_data)
	{
		for(unsigned i=0; i<count; ++i) os << '\n';
		return os;
	}
	else return os;
}

template <> istream& Read<complexdbl>(istream& is, complexdbl& c)
{
	if(data_style == ascii_data) return is >> c;
	else
	{
		gsl_complex temp;
		is.read(reinterpret_cast<char *>(&temp),sizeof(gsl_complex));
		c = complexconv(temp);
		return is;
	}
}

template <> ostream& Print<complexdbl>(ostream& os, const complexdbl& t)
{
	if(data_style == ascii_data) return os << ForData << setw(data_dblwidth) << t;
	else
	{
		gsl_complex temp = complexconv(t);
		return os.write(reinterpret_cast<const char *>(&temp),sizeof(gsl_complex));
	}
}

template <> istream& Read<gsl_complex>(istream& is, gsl_complex& t)
{
	if(data_style == ascii_data)
	{
		complexdbl temp;
		is >> temp;
		t = complexconv(temp);
		return is;
	}
	else return is.read(reinterpret_cast<char *>(&t),sizeof(gsl_complex));
}

template <> ostream& Print<gsl_complex>(ostream& os, const gsl_complex& t)
{
	if(data_style == ascii_data) return os << ForData << setw(data_dblwidth) << complexconv(t);
	else return os.write(reinterpret_cast<const char *>(&t),sizeof(gsl_complex));
}

template <> istream& Read<MKL_Complex16>(istream& is, MKL_Complex16& t)
{
	if(data_style == ascii_data)
	{
		complexdbl temp;
		is >> temp;
		t = MakeMKLComplex(temp);
		return is;
	}
	else return is.read(reinterpret_cast<char *>(&t),sizeof(MKL_Complex16));
}

template <> ostream& Print<MKL_Complex16>(ostream& os, const MKL_Complex16& t)
{
	if(data_style == ascii_data) return os << ForData << setw(data_dblwidth) << complexconv(t);
	else return os.write(reinterpret_cast<const char *>(&t),sizeof(MKL_Complex16));	
}

template <> istream& Read<tripint>(istream& is, tripint& t)
{
	if(data_style == ascii_data) return is >> t;
	else
	{
		int xx, yy, zz;
		Read(is,xx);
		Read(is,yy);
		Read(is,zz);
		t.set(xx,yy,zz);

		return is;
	}
}

template <> ostream& Print<tripint>(ostream& os, const tripint& t)
{
	if(data_style == ascii_data) return os << ForData << setw(data_intwidth) << t;
	else
	{
		Print(os,t.x());
		Print(os,t.y());
		Print(os,t.z());
		return os;
	}
}

template <> istream& Read<tripdbl>(istream& is, tripdbl& t)
{
	if(data_style == ascii_data) return is >> t;
	else
	{
		double xx, yy, zz;
		Read(is,xx);
		Read(is,yy);
		Read(is,zz);
		t.set(xx,yy,zz);

		return is;
	}
}

template <> ostream& Print<tripdbl>(ostream& os, const tripdbl& t)
{
	if(data_style == ascii_data) return os << ForData << setw(data_dblwidth) << t;
	else
	{
		Print(os,t.x());
		Print(os,t.y());
		Print(os,t.z());
		return os;
	}
}

template <> istream& Read<tripcomp>(istream& is, tripcomp& t)
{
	if(data_style == ascii_data) return is >> t;
	else
	{
		complexdbl xx, yy, zz;
		Read(is,xx);
		Read(is,yy);
		Read(is,zz);
		t.set(xx,yy,zz);

		return is;
	}
}

template <> ostream& Print<tripcomp>(ostream& os, const tripcomp& t)
{
	if(data_style == ascii_data) return os << ForData << setw(data_dblwidth) << t;
	else
	{
		Print(os,t.x());
		Print(os,t.y());
		Print(os,t.z());
		return os;
	}
}

template <> istream& Read<string>(istream& is, string& str)
{
	if(data_style == ascii_data) return is >> str;
	else
	{
		unsigned size;
		is.read(reinterpret_cast<char *>(&size),sizeof(unsigned));

		char *buf = new char[size+1];
		try{
			is.read(buf,size);
			buf[size] = '\0'; // need to add the ending mark
			str = buf;
		}
		catch(...)
		{
			delete [] buf;
			throw;
		}

		delete [] buf;
		return is;
	}
}

template <> ostream& Print<string>(ostream& os, const string& str)
{
	if(data_style == ascii_data) return os << ForData << str;
	else
	{
		unsigned size = str.size();
		os.write(reinterpret_cast<const char *>(&size),sizeof(unsigned));
		os.write(str.c_str(),size); // notice sizeof(char) is guaranteed to be 1
		return os;
	}
}

template <> istream& Read<char*>(istream& is, char* &ptr)
{
	if(data_style == ascii_data) return is >> ptr;
	else
	{
		unsigned size;
		is.read(reinterpret_cast<char *>(&size),sizeof(unsigned));
		is.read(ptr,size);
		return is;
	}
}

template <> ostream& Print<char*>(ostream& os, char* const &ptr)
{
	return Print<const char*>(os,static_cast<const char* const &>(ptr));
}

template <> ostream& Print<const char*>(ostream& os, const char* const &ptr)
{
	if(data_style == ascii_data) return os << ForData << ptr;
	else
	{
		unsigned size = strlen(const_cast<const char*>(ptr));
		os.write(reinterpret_cast<const char*>(&size),sizeof(unsigned));
		os.write(const_cast<const char*>(ptr),size);
		return os;
	}
}

template <> istream& Read<gsl_matrix_complex*>(istream& is, gsl_matrix_complex* &m)
{
	if(data_style == ascii_data)
	{
		for(unsigned i=0;i<m->size1;++i)
		 for(unsigned j=0;j<m->size2;++j)
		 {
			complexdbl temp;
			is >> temp;
			gsl_matrix_complex_set(m,i,j,complexconv(temp));
		 }
	}
	else
	{
		for(unsigned i=0;i<m->size1;++i) // ith row
			is.read(reinterpret_cast<char *>(m->data + i*m->tda),sizeof(gsl_complex) * m->size2);
	}
	return is;
}

template <> ostream& Print<gsl_matrix_complex*>(ostream& os, gsl_matrix_complex* const &m)
{
	return Print<const gsl_matrix_complex*>(os, static_cast<const gsl_matrix_complex* const &>(m));
}

template <> ostream& Print<const gsl_matrix_complex*>(ostream& os, const gsl_matrix_complex* const &m)
{
	if(data_style == ascii_data)
	{
		os << ForData;
		for(unsigned i=0;i<m->size1;++i)
		{
			for(unsigned j=0;j<m->size2;++j)
				os << setw(data_dblwidth) << complexconv(gsl_matrix_complex_get(const_cast<const gsl_matrix_complex*>(m),i,j)) << ' ';
			os << '\n';
		}
	}
	else
	{
		for(unsigned i=0;i<m->size1;++i) // ith row
			os.write(reinterpret_cast<const char *>(m->data + i*m->tda),sizeof(gsl_complex) * m->size2);
	}
	return os;
}

template <> istream& Read<gsl_vector*>(istream& is, gsl_vector* &v)
{
	if(data_style == ascii_data)
	{
		for(unsigned i=0;i<v->size;++i)
		{
			double temp;
			is >> temp;
			gsl_vector_set(v,i,temp);
		}
	}
	else
	{
		for(unsigned i=0;i<v->size;++i)
		{
			double d;
			is.read(reinterpret_cast<char *>(&d),sizeof(double));
			gsl_vector_set(v,i,d);
		}
	}
	return is;
}

template <> ostream& Print<gsl_vector*>(ostream& os, gsl_vector* const &v)
{
	return Print<const gsl_vector*>(os, static_cast<const gsl_vector* const &>(v));
}

template <> ostream& Print<const gsl_vector*>(ostream& os, const gsl_vector* const &v)
{
	if(data_style == ascii_data)
	{
		os << ForData;
		for(unsigned i=0;i<v->size;++i)
			os << setw(data_dblwidth) << gsl_vector_get(const_cast<const gsl_vector*>(v),i) << '\n';
	}
	else
	{
		for(unsigned i=0;i<v->size;++i)
		{
			double d;
			d=gsl_vector_get(v,i);
			os.write(reinterpret_cast<const char *>(&d),sizeof(double));
		}
	}
	return os;
}

template <> istream& Read<gsl_vector_complex*>(istream& is, gsl_vector_complex* &v)
{
	if(data_style == ascii_data)
	{
		for(unsigned i=0;i<v->size;++i)
		{
			complexdbl temp;
			is >> temp;
			gsl_vector_complex_set(v,i,complexconv(temp));
		}
	}
	else
	{
		for(unsigned i=0;i<v->size;++i)
		{
			gsl_complex c;
			is.read(reinterpret_cast<char *>(&c),sizeof(gsl_complex));
			gsl_vector_complex_set(v,i,c);
		}
	}
	return is;
}

template <> ostream& Print<gsl_vector_complex*>(ostream& os, gsl_vector_complex* const &v)
{
	return Print<const gsl_vector_complex*>(os,static_cast<const gsl_vector_complex* const &>(v));
}

template <> ostream& Print<const gsl_vector_complex*>(ostream& os, const gsl_vector_complex* const &v)
{
	if(data_style == ascii_data)
	{
		os << ForData;
		for(unsigned i=0;i<v->size;++i)
			os << setw(data_dblwidth) << complexconv(gsl_vector_complex_get(const_cast<const gsl_vector_complex*>(v),i)) << '\n';
	}
	else
	{
		for(unsigned i=0;i<v->size;++i)
		{
			gsl_complex c;
			c=gsl_vector_complex_get(v,i);
			os.write(reinterpret_cast<const char *>(&c),sizeof(gsl_complex));
		}
	}
	return os;
}

template <> istream& Read< vector<double> >(istream& is, vector<double>& v)
{
	if(data_style == ascii_data)
	{
		unsigned element_count, c;
		is >> element_count;
		v.resize(element_count);
		for(c=0; c<element_count; ++c)
			is >> v[c];
	}
	else
	{
		unsigned element_count;
		Read(is,element_count);
		v.resize(element_count);
		is.read(reinterpret_cast<char *>(v.data()),sizeof(double)*element_count);
	}
	return is;
}

template <> ostream& Print< vector<double> >(ostream& os, const vector<double>& v)
{
	if(data_style == ascii_data)
	{
		os << ForData << setw(data_intwidth) << v.size() << "\n\n";
		for(vector<double>::const_iterator iter = v.begin(); iter != v.end(); ++iter)
			os << setw(data_dblwidth) << *iter << '\n';
	}
	else
	{
		Print(os,static_cast<unsigned>(v.size()));
		os.write(reinterpret_cast<const char *>(v.data()),sizeof(double)*v.size());
	}
	return os;
}

string Error(const char * const msg)
{
	char headerbuf[bufsize];

	sprintf(headerbuf,ERRMSG_header,myid);
	return string(headerbuf) + string(const_cast<const char *>(msg));
}

}


==> supplemental/io.h <==
#ifndef EXCITON_IO_H
#define EXCITON_IO_H

#include "defines.h"

#include <iosfwd>
#include <string>
#include <vector>
#include <sstream>
#include <fstream>

#include <gsl/gsl_complex.h>
#include <gsl/gsl_matrix.h>

#include "util.h"

// IO utilities
namespace exciton{

// IO formatting constants
const int display_dblprec = 6;
const int display_dblwidth = 9;
const int display_intwidth = 4;

const int data_dblprec = 12;
const int data_dblwidth = 15;
const int data_intwidth = 4;

// IO Manipulators
std::ios_base& ForDisplay(std::ios_base&);
std::ios_base& ForData(std::ios_base&);

// MPI IO status
enum t_MPI_IO_Status{mpi_io_onlymaster = 0, mpi_io_notmaster, mpi_io_everyone};

// MPI IO adapters (only for the use of main program, and everywhere mpi io is confirmed to be used(or pending to changes)
class istreamAdapter
{
	public:
		istreamAdapter(t_MPI_IO_Status status = mpi_io_everyone) : p_is(&dummy), stat(status), dummy("/dev/null") {}
		istreamAdapter(std::istream& is, t_MPI_IO_Status status = mpi_io_everyone) : p_is(&is), stat(status), dummy("/dev/null") {}
		virtual ~istreamAdapter() {}

		inline void bind(std::istream& is) { p_is = &is; }

		inline operator std::istream& () { if( stat == mpi_io_everyone || (stat == mpi_io_onlymaster && myid == ID_Master) || (stat == mpi_io_notmaster && myid != ID_Master) ) return *p_is; else return dummy; }
		inline operator const std::istream& () const { if( stat == mpi_io_everyone || (stat == mpi_io_onlymaster && myid == ID_Master) || (stat == mpi_io_notmaster && myid != ID_Master) ) return *p_is; else return dummy; }

		template <typename T> std::istream& operator>>(T& t)
		{
			if( stat == mpi_io_everyone || (stat == mpi_io_onlymaster && myid == ID_Master) || (stat == mpi_io_notmaster && myid != ID_Master) ) return *p_is >> t;
			else return dummy;
		}
		std::istream& operator>>(std::istream& (*manip)(std::istream&))
		{
			if( stat == mpi_io_everyone || (stat == mpi_io_onlymaster && myid == ID_Master) || (stat == mpi_io_notmaster && myid != ID_Master) ) return *p_is >> manip;
			else return dummy;
		}
		typedef std::basic_ios<std::istream::char_type,std::istream::traits_type> ios_type;
		std::istream& operator>>(ios_type& (*manip)(ios_type&))
		{
			if( stat == mpi_io_everyone || (stat == mpi_io_onlymaster && myid == ID_Master) || (stat == mpi_io_notmaster && myid != ID_Master) ) return *p_is >> manip;
			else return dummy;
		}
		std::istream& operator>>(std::ios_base& (*manip)(std::ios_base&))
		{
			if( stat == mpi_io_everyone || (stat == mpi_io_onlymaster && myid == ID_Master) || (stat == mpi_io_notmaster && myid != ID_Master) ) return *p_is >> manip;
			else return dummy;
		}
	private:
		istreamAdapter(const istreamAdapter& inst);
		istreamAdapter& operator=(const istreamAdapter&);
	protected:
		std::istream* p_is;
		t_MPI_IO_Status stat;
		std::ifstream dummy; // /dev/null
};

class ifstreamAdapter : public istreamAdapter
{
	public:
		ifstreamAdapter(t_MPI_IO_Status status = mpi_io_everyone) : istreamAdapter(status) {}
		ifstreamAdapter(std::ifstream& ifs, t_MPI_IO_Status status = mpi_io_everyone) : istreamAdapter(ifs,status) {}
		ifstreamAdapter(const char *name, t_MPI_IO_Status status = mpi_io_everyone) : istreamAdapter(status) { if( stat == mpi_io_everyone || (stat == mpi_io_onlymaster && myid == ID_Master) || (stat == mpi_io_notmaster && myid != ID_Master) ) { file.open(name); p_is = &file; } else p_is = &dummy; }
		virtual ~ifstreamAdapter() {}
	private:
		std::ifstream file;
};

class ostreamAdapter
{
	public:
		ostreamAdapter(t_MPI_IO_Status status = mpi_io_onlymaster) : p_os(&dummy), stat(status), dummy("/dev/null") {}
		ostreamAdapter(std::ostream& os, t_MPI_IO_Status status = mpi_io_onlymaster) : p_os(&os), stat(status), dummy("/dev/null") {}
		virtual ~ostreamAdapter() {}

		inline void bind(std::ostream& os) { p_os = &os; }

		inline operator std::ostream& () { if( stat == mpi_io_everyone || (stat == mpi_io_onlymaster && myid == ID_Master) || (stat == mpi_io_notmaster && myid != ID_Master) ) return *p_os; else return dummy; }
		inline operator const std::ostream& () const { if( stat == mpi_io_everyone || (stat == mpi_io_onlymaster && myid == ID_Master) || (stat == mpi_io_notmaster && myid != ID_Master) ) return *p_os; else return dummy; } 

		template <typename T> std::ostream& operator<<(const T& t)
		{
			if( stat == mpi_io_everyone || (stat == mpi_io_onlymaster && myid == ID_Master) || (stat == mpi_io_notmaster && myid != ID_Master) ) return *p_os << t;
			else return dummy;
		}
		std::ostream& operator<<(std::ostream& (*manip)(std::ostream&))
		{
			if( stat == mpi_io_everyone || (stat == mpi_io_onlymaster && myid == ID_Master) || (stat == mpi_io_notmaster && myid != ID_Master) ) return *p_os << manip;
			else return dummy;
		}
		typedef std::basic_ios<std::ostream::char_type,std::ostream::traits_type> ios_type;
		std::ostream& operator<<(ios_type& (*manip)(ios_type&))
		{
			if( stat == mpi_io_everyone || (stat == mpi_io_onlymaster && myid == ID_Master) || (stat == mpi_io_notmaster && myid != ID_Master) ) return *p_os << manip;
			else return dummy;
		}
		std::ostream& operator<<(std::ios_base& (*manip)(std::ios_base&))
		{
			if( stat == mpi_io_everyone || (stat == mpi_io_onlymaster && myid == ID_Master) || (stat == mpi_io_notmaster && myid != ID_Master) ) return *p_os << manip;
			else return dummy;
		}
	private:
		ostreamAdapter(const ostreamAdapter& inst);
		ostreamAdapter& operator=(const ostreamAdapter&);
	protected:
		std::ostream* p_os;
		t_MPI_IO_Status stat;
		std::ofstream dummy; // /dev/null
};

class ofstreamAdapter : public ostreamAdapter
{
	public:
		ofstreamAdapter(t_MPI_IO_Status status = mpi_io_onlymaster) : ostreamAdapter(status) {}
		ofstreamAdapter(std::ofstream& ofs, t_MPI_IO_Status status = mpi_io_onlymaster) : ostreamAdapter(ofs,status) {}
		ofstreamAdapter(const char *name, t_MPI_IO_Status status = mpi_io_onlymaster) : ostreamAdapter(status) { if( stat == mpi_io_everyone || (stat == mpi_io_onlymaster && myid == ID_Master) || (stat == mpi_io_notmaster && myid != ID_Master) ) { file.open(name); p_os = &file; } else p_os = &dummy; }
		virtual ~ofstreamAdapter() {}

	private:
		std::ofstream file;
};

// MPI console IO adapters as global variables
extern istreamAdapter Cin;
extern ostreamAdapter Cout;
extern ostreamAdapter Cout_for_everyone;
extern ostreamAdapter Cerr;

// Data IO Auxilliary functions
std::ostream& PrintSpace(std::ostream&,unsigned count=1);
std::ostream& PrintNewline(std::ostream&,unsigned count=1);

// Data IO functions
template <typename T> std::istream& Read(std::istream& is, T& t)
{
	if(data_style == ascii_data) return is >> ForData >> t;
	else return is.read(reinterpret_cast<char *>(&t),sizeof(T));
}

template <typename T> std::ostream& Print(std::ostream& os, const T& t)
{
	if(data_style == ascii_data) return os << ForData << t;
	return os.write(reinterpret_cast<const char *>(&t),sizeof(T));
}

	// template specializations can be declared without definition.
template <> std::istream& Read<complexdbl>(std::istream&, complexdbl&);
template <> std::ostream& Print<complexdbl>(std::ostream&, const complexdbl&);
template <> std::istream& Read<gsl_complex>(std::istream&, gsl_complex&);
template <> std::ostream& Print<gsl_complex>(std::ostream&, const gsl_complex&);
template <> std::istream& Read<MKL_Complex16>(std::istream&, MKL_Complex16&);
template <> std::ostream& Print<MKL_Complex16>(std::ostream&, const MKL_Complex16&);

template <> std::istream& Read<tripint>(std::istream&, tripint&);
template <> std::ostream& Print<tripint>(std::ostream&, const tripint&);
template <> std::istream& Read<tripdbl>(std::istream&, tripdbl&);
template <> std::ostream& Print<tripdbl>(std::ostream&, const tripdbl&);
template <> std::istream& Read<tripcomp>(std::istream&, tripcomp&);
template <> std::ostream& Print<tripcomp>(std::ostream&, const tripcomp&);

template <> std::istream& Read<std::string>(std::istream&, std::string&);
template <> std::ostream& Print<std::string>(std::ostream&, const std::string&);
template <> std::istream& Read<char*>(std::istream&, char* &);
template <> std::ostream& Print<char*>(std::ostream&, char* const &);
template <> std::ostream& Print<const char*>(std::ostream&, const char* const &);

template <> std::istream& Read<gsl_matrix_complex*>(std::istream&, gsl_matrix_complex* &);
template <> std::ostream& Print<gsl_matrix_complex*>(std::ostream&, gsl_matrix_complex* const &);
template <> std::ostream& Print<const gsl_matrix_complex*>(std::ostream&, const gsl_matrix_complex* const &);

template <> std::istream& Read<gsl_vector*>(std::istream&, gsl_vector* &);
template <> std::ostream& Print<gsl_vector*>(std::ostream&, gsl_vector* const &);
template <> std::ostream& Print<const gsl_vector*>(std::ostream&, const gsl_vector* const &);

template <> std::istream& Read<gsl_vector_complex*>(std::istream&, gsl_vector_complex* &);
template <> std::ostream& Print<gsl_vector_complex*>(std::ostream&, gsl_vector_complex* const &);
template <> std::ostream& Print<const gsl_vector_complex*>(std::ostream&, const gsl_vector_complex* const &);

template <> std::istream& Read< std::vector<double> >(std::istream&, std::vector<double>&);
template <> std::ostream& Print< std::vector<double> >(std::ostream&, const std::vector<double>&);

// use these to read the input files, so that I'll be able to add comment at the end of each line
template <typename T> void readline(std::istream& is, T& t)
{
	char buf[bufsize];

	is.getline(buf,bufsize);
	std::string sbuf(buf);
	std::istringstream iss(sbuf);

	iss >> std::setiosflags(is.flags()) >> t;
}

template <typename T1, typename T2> void readline2var(std::istream& is, T1& t1, T2& t2)
{
	char buf[bufsize];

	is.getline(buf,bufsize);
	std::string sbuf(buf);
	std::istringstream iss(sbuf);

	iss >> std::setiosflags(is.flags()) >> t1 >> t2;
}

template <typename T1, typename T2, typename T3> void readline3var(std::istream& is, T1& t1, T2& t2, T3& t3)
{
	char buf[bufsize];

	is.getline(buf,bufsize);
	std::string sbuf(buf);
	std::istringstream iss(sbuf);

	iss >> std::setiosflags(is.flags()) >> t1 >> t2 >> t3;
}

// Functions for outputing error messages with variables. use sprintf, otherwise no idea how to code in format in error message
// All processes are allowed to send out error messages
// If have C++11, these can be done with variadic templates.
std::string Error(const char * const);

template <typename T> std::string ErrorWithData(const char * const msg, const T& t)
{
	char buf[bufsize], headerbuf[bufsize];

	sprintf(headerbuf,ERRMSG_header,myid);
	sprintf(buf,msg,t);
	return std::string(headerbuf) + std::string(buf);
}

template <typename T1, typename T2> std::string ErrorWith2Data(const char * const msg, const T1& t1, const T2& t2)
{
	char buf[bufsize], headerbuf[bufsize];

	sprintf(headerbuf,ERRMSG_header,myid);
	sprintf(buf,msg,t1,t2);
	return std::string(headerbuf) + std::string(buf);
}

template <typename T1, typename T2, typename T3> std::string ErrorWith3Data(const char * const msg, const T1& t1, const T2& t2, const T3 & t3)
{
	char buf[bufsize], headerbuf[bufsize];

	sprintf(headerbuf,ERRMSG_header,myid);
	sprintf(buf,msg,t1,t2,t3);
	return std::string(headerbuf) + std::string(buf);
}

template <typename T1, typename T2, typename T3, typename T4> std::string ErrorWith4Data(const char * const msg, const T1& t1, const T2& t2, const T3 & t3, const T4 & t4)
{
	char buf[bufsize], headerbuf[bufsize];

	sprintf(headerbuf,ERRMSG_header,myid);
	sprintf(buf,msg,t1,t2,t3,t4);
	return std::string(headerbuf) + std::string(buf);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5> std::string ErrorWith5Data(const char * const msg, const T1& t1, const T2& t2, const T3 & t3, const T4 & t4, const T5 & t5)
{
	char buf[bufsize], headerbuf[bufsize];

	sprintf(headerbuf,ERRMSG_header,myid);
	sprintf(buf,msg,t1,t2,t3,t4,t5);
	return std::string(headerbuf) + std::string(buf);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5, typename T6> std::string ErrorWith6Data(const char * const msg, const T1& t1, const T2& t2, const T3 & t3, const T4 & t4, const T5 & t5, const T6 & t6)
{
	char buf[bufsize], headerbuf[bufsize];

	sprintf(headerbuf,ERRMSG_header,myid);
	sprintf(buf,msg,t1,t2,t3,t4,t5,t6);
	return std::string(headerbuf) + std::string(buf);
}


// Same as above, only use stream so that details of classes can be shown
template <typename T> std::string ErrorWithClassData(const char * const msg, const T& t)
{
	char headerbuf[bufsize];
	std::ostringstream oss;

	sprintf(headerbuf,ERRMSG_header,myid);
	oss << ForDisplay << headerbuf << msg << t;
	return oss.str();
}

template <typename T1, typename T2> std::string ErrorWith2ClassData(const char * const msg, const T1& t1, const T2& t2)
{
	char headerbuf[bufsize];
	std::ostringstream oss;

	sprintf(headerbuf,ERRMSG_header,myid);
	oss << ForDisplay << headerbuf << msg << t1 << " , " << t2;
	return oss.str();
}

template <typename T1, typename T2, typename T3> std::string ErrorWith3ClassData(const char * const msg, const T1& t1, const T2& t2, const T3& t3)
{
	char headerbuf[bufsize];
	std::ostringstream oss;

	sprintf(headerbuf,ERRMSG_header,myid);
	oss << ForDisplay << headerbuf << msg << t1 << " , " << t2 << " , " << t3;
	return oss.str();
}

template <typename T1, typename T2, typename T3, typename T4> std::string ErrorWith4ClassData(const char * const msg, const T1& t1, const T2& t2, const T3& t3, const T4& t4)
{
	char headerbuf[bufsize];
	std::ostringstream oss;

	sprintf(headerbuf,ERRMSG_header,myid);
	oss << ForDisplay << headerbuf << msg << t1 << " , " << t2 << " , " << t3 << " , " << t4;
	return oss.str();
}

}

#endif


==> supplemental/parser.cpp <==
#include "defines.h"

#include <mpi.h>
#include <boost/mpi.hpp>

#include <iostream>
#include <sstream>
#include <stdexcept>

#include <boost/serialization/string.hpp>

#include "parser.h"
#include "io.h"

namespace mpi = boost::mpi;

namespace exciton{

using std::istringstream; using std::skipws; using std::logic_error; using std::runtime_error;
using std::endl; using std::boolalpha; using std::setprecision; using std::setw; using std::scientific;
using std::showpos; using std::istream; using std::map; using std::string; using std::size_t;

void Parser :: AddKeyword(const string& keyword, bool *pb, bool defb, bool hasdef)
{
	t_Item item;
	item.type = TYPE_BOOL;
	item.dataPointer.pb = pb;
	item.defaultData.b = defb;
	item.hasDefault= hasdef;
	dictionary[keyword] = item;
}

void Parser :: AddKeyword(const string& keyword, int *pi, int defi, bool hasdef)
{
	t_Item item;
	item.type = TYPE_INT;
	item.dataPointer.pi = pi;
	item.defaultData.i = defi;
	item.hasDefault = hasdef;
	dictionary[keyword] = item;
}

void Parser :: AddKeyword(const string& keyword, unsigned *pu, unsigned defu, bool hasdef)
{
	t_Item item;
	item.type = TYPE_UNSIGNED;
	item.dataPointer.pu = pu;
	item.defaultData.u = defu;
	item.hasDefault = hasdef;
	dictionary[keyword] = item;
}

void Parser :: AddKeyword(const string& keyword, size_t *psz, size_t defsz, bool hasdef)
{
	t_Item item;
	item.type = TYPE_SIZE_T;
	item.dataPointer.psz = psz;
	item.defaultData.sz = defsz;
	item.hasDefault = hasdef;
	dictionary[keyword] = item;
}

void Parser :: AddKeyword(const string& keyword, double *pd, double defd, bool hasdef)
{
	t_Item item;
	item.type = TYPE_DOUBLE;
	item.dataPointer.pd = pd;
	item.defaultData.d = defd;
	item.hasDefault = hasdef;
	dictionary[keyword] = item;
}

void Parser :: AddKeyword(const string& keyword, string *pstring, const string& defstr, bool hasdef)
{
	t_Item item;
	item.type = TYPE_STRING;
	item.dataPointer.pstring = pstring;
	item.defaultData.str = defstr;
	item.hasDefault = hasdef;
	dictionary[keyword] = item;
}

void Parser :: AddKeyword(const string& keyword, tripint *ptripint, const tripint& defti, bool hasdef)
{
	t_Item item;
	item.type = TYPE_TRIPINT;
	item.dataPointer.ptripint = ptripint;
	item.defaultData.ti = defti;
	item.hasDefault = hasdef;
	dictionary[keyword] = item;
}

void Parser :: AddKeyword(const string& keyword, tripdbl *ptripdbl, const tripdbl& deftd, bool hasdef)
{
	t_Item item;
	item.type = TYPE_TRIPDBL;
	item.dataPointer.ptripdbl = ptripdbl;
	item.defaultData.td = deftd;
	item.hasDefault = hasdef;
	dictionary[keyword] = item;
}

void Parser :: Parse()
{
	while(is)
	{
		char buf[bufsize];
		is.getline(buf,bufsize);

		string sbuf(buf);
		istringstream iss(sbuf);
		iss.flags(is.flags());	// copy the formatting info

		string keyword;
		iss >> skipws >> keyword;

		t_Dict_it iter = dictionary.find(keyword);
		if(iter == dictionary.end())
		{
			if(!sbuf.empty()) Cout << "Parser:Parse: the line \"" << sbuf << "\" is ignored.\n";
			continue;
		}

		switch(iter->second.type)
		{
			case TYPE_BOOL:
				iss >> *(iter->second.dataPointer.pb); break;
			case TYPE_INT:
				iss >> *(iter->second.dataPointer.pi); break;
			case TYPE_UNSIGNED:
				iss >> *(iter->second.dataPointer.pu); break;
			case TYPE_SIZE_T:
				iss >> *(iter->second.dataPointer.psz); break;
			case TYPE_DOUBLE:
				iss >> *(iter->second.dataPointer.pd); break;
			case TYPE_STRING:
				iss >> *(iter->second.dataPointer.pstring); break;
			case TYPE_TRIPINT:
				iss >> *(iter->second.dataPointer.ptripint); break;
			case TYPE_TRIPDBL:
				iss >> *(iter->second.dataPointer.ptripdbl); break;
			default:
				throw logic_error(Error(ERRMSG_PARSER_Parse_NOTYPE)); break;
		}
		result.insert(*iter);
		dictionary.erase(iter);
	}

	if(dictionary.size()>0) // some data is not provided. try put in default values.
	{
		for(t_Dict_cit it = dictionary.begin(); it != dictionary.end(); ++it)
		{
			if(it->second.hasDefault == false) throw runtime_error(ErrorWithData(ERRMSG_PARSER_Parse_NODEFAULT,it->first.c_str()));

			Cout << "Parser:Parse: the key \"" << it->first << "\" is not found. Default value \"";
			switch(it->second.type)
			{
				case TYPE_BOOL:
					Cout << boolalpha
					     << (*(it->second.dataPointer.pb) = it->second.defaultData.b); break;
				case TYPE_INT:
					Cout << setw(display_intwidth) << showpos
					     << (*(it->second.dataPointer.pi) = it->second.defaultData.i); break;
				case TYPE_UNSIGNED:
					Cout << setw(display_intwidth)
					     << (*(it->second.dataPointer.pu) = it->second.defaultData.u); break;
				case TYPE_SIZE_T:
					Cout << setw(display_intwidth)
					     << (*(it->second.dataPointer.psz) = it->second.defaultData.sz); break;
				case TYPE_DOUBLE:
					Cout << setprecision(display_dblprec) << scientific << showpos
					     << setw(display_dblwidth)
					     << (*(it->second.dataPointer.pd) = it->second.defaultData.d); break;
				case TYPE_STRING:
					Cout << (*(it->second.dataPointer.pstring) = it->second.defaultData.str);
					break;
				case TYPE_TRIPINT:
					Cout << setw(display_intwidth) << showpos
					     << (*(it->second.dataPointer.ptripint) = it->second.defaultData.ti);
					break;
				case TYPE_TRIPDBL:
					Cout << setprecision(display_dblprec) << scientific << showpos
					     << setw(display_dblwidth)
					     << (*(it->second.dataPointer.ptripdbl) = it->second.defaultData.td);
					break;
				default:
					Cout << "N/A\"." << endl;
					throw logic_error(Error(ERRMSG_PARSER_Parse_NOTYPE)); break;
			}
			Cout << "\" is used." << endl;
			result.insert(*it);
		}
	}
}

void Parser :: OutputResult() const
{
	Cout << ForDisplay;
	Cout << "Parser:OutputResult: The following parameters are read:\n";
	for(t_Dict_cit it = result.begin(); it != result.end(); ++it)
	{
		Cout << '\t' << it->first << ": ";
		switch(it->second.type)
		{
			case TYPE_BOOL:
				Cout << *(it->second.dataPointer.pb); break;
			case TYPE_INT:
				Cout << setw(display_intwidth)
				     << *(it->second.dataPointer.pi); break;
			case TYPE_UNSIGNED:
				Cout << setw(display_intwidth)
				     << *(it->second.dataPointer.pu); break;
			case TYPE_SIZE_T:
				Cout << setw(display_intwidth)
				     << *(it->second.dataPointer.psz); break;
			case TYPE_DOUBLE:
				Cout << setw(display_dblwidth)
				     << *(it->second.dataPointer.pd); break;
			case TYPE_STRING:
				Cout << *(it->second.dataPointer.pstring); break;
			case TYPE_TRIPINT:
				Cout << setw(display_intwidth)
				     << *(it->second.dataPointer.ptripint); break;
			case TYPE_TRIPDBL:
				Cout << setw(display_dblwidth)
				     << *(it->second.dataPointer.ptripdbl); break;
			default:
				Cout << "N/A";
		}
		Cout << '\n';
	}
	Cout << endl;
}

void Parser :: CheckResult() const
{
	mpi::communicator world; // create an instance of MPI_COMM_WORLD

	unsigned size = 0;

	size = result.size();
	mpi::broadcast(world, size, ID_Master);

	if(myid != ID_Master && size != result.size()) throw runtime_error(ErrorWith2Data(ERRMSG_PARSER_CheckResult_SIZEERR,result.size(),size));

	bool b; int i; unsigned u; size_t sz; double d; string str; tripint ti; tripdbl td;
	// Notice map has a definite ordering.
	for(t_Dict_cit it = result.begin(); it != result.end(); ++it)
	{
		int type = static_cast<int>(it->second.type);
		mpi::broadcast(world, type, ID_Master);

		if(myid != ID_Master && type != static_cast<int>(it->second.type)) throw runtime_error(ErrorWith3Data(ERRMSG_PARSER_CheckResult_TYPEERR,it->first.c_str(),it->second.type,type));

		switch(it->second.type)
		{
			case TYPE_BOOL:
				b = *(it->second.dataPointer.pb);
				mpi::broadcast(world, b, ID_Master);
				if(myid != ID_Master && b != *(it->second.dataPointer.pb)) throw runtime_error(ErrorWithData(ERRMSG_PARSER_CheckResult_DATAERR,it->first.c_str()));
				break;
			case TYPE_INT:
				i = *(it->second.dataPointer.pi);
				mpi::broadcast(world, i, ID_Master);
				if(myid != ID_Master && i != *(it->second.dataPointer.pi)) throw runtime_error(ErrorWithData(ERRMSG_PARSER_CheckResult_DATAERR,it->first.c_str()));
				break;
			case TYPE_UNSIGNED:
				u = *(it->second.dataPointer.pu);
				mpi::broadcast(world, u, ID_Master);
				if(myid != ID_Master && u != *(it->second.dataPointer.pu)) throw runtime_error(ErrorWithData(ERRMSG_PARSER_CheckResult_DATAERR,it->first.c_str()));
				break;
			case TYPE_SIZE_T:
				sz = *(it->second.dataPointer.psz);
				mpi::broadcast(world, sz, ID_Master);
				if(myid != ID_Master && sz != *(it->second.dataPointer.psz)) throw runtime_error(ErrorWithData(ERRMSG_PARSER_CheckResult_DATAERR,it->first.c_str()));
				break;
			case TYPE_DOUBLE:
				d = *(it->second.dataPointer.pd);
				mpi::broadcast(world, d, ID_Master);
				if(myid != ID_Master && d != *(it->second.dataPointer.pd)) throw runtime_error(ErrorWithData(ERRMSG_PARSER_CheckResult_DATAERR,it->first.c_str()));
				break;
			case TYPE_STRING:
				str = *(it->second.dataPointer.pstring);
				mpi::broadcast(world, str, ID_Master);
				if(myid != ID_Master && str != *(it->second.dataPointer.pstring)) throw runtime_error(ErrorWithData(ERRMSG_PARSER_CheckResult_DATAERR,it->first.c_str()));
				break;
			case TYPE_TRIPINT:
				ti = *(it->second.dataPointer.ptripint);
				mpi::broadcast(world, ti, ID_Master);
				if(myid != ID_Master && ti != *(it->second.dataPointer.ptripint)) throw runtime_error(ErrorWithData(ERRMSG_PARSER_CheckResult_DATAERR,it->first.c_str()));
				break;
			case TYPE_TRIPDBL:
				td = *(it->second.dataPointer.ptripdbl);
				mpi::broadcast(world, td, ID_Master);
				if(myid != ID_Master && td != *(it->second.dataPointer.ptripdbl)) throw runtime_error(ErrorWithData(ERRMSG_PARSER_CheckResult_DATAERR,it->first.c_str()));
				break;
			default:
				throw logic_error(Error(ERRMSG_PARSER_CheckResult_NOTYPE)); break;
		}
	}

	Cout << "Parser:CheckResult: All processes have the same data." << endl;
}

}


==> supplemental/parser.h <==
#ifndef EXCITON_PARSER_H
#define EXCITON_PARSER_H

#include "defines.h"

#include <map>
#include <iosfwd>
#include <string>
#include <cstddef>

#include "util.h"

namespace exciton{

// Input file parser
class Parser{
	public:
		explicit Parser(std::istream& is_val) : is(is_val) {}
		Parser(const Parser& other) : is(other.is), dictionary(other.dictionary), result(other.result) {}
		~Parser() {}

		// Keyword, Data pointer, default value, has default value?
		void AddKeyword(const std::string&, bool*, bool, bool);
		void AddKeyword(const std::string&, int*, int, bool);
		void AddKeyword(const std::string&, unsigned*, unsigned, bool);
		void AddKeyword(const std::string&, std::size_t*, std::size_t, bool);
		void AddKeyword(const std::string&, double*, double, bool);
		void AddKeyword(const std::string&, std::string*, const std::string&, bool);
		void AddKeyword(const std::string&, tripint*, const tripint&, bool);
		void AddKeyword(const std::string&, tripdbl*, const tripdbl&, bool);

		void Parse();
		void OutputResult() const;
		void CheckResult() const; // check whether all processes read the same data
	private:
		Parser();
		Parser& operator=(const Parser&);

	protected:
		enum t_ParserType{TYPE_BOOL,TYPE_INT,TYPE_UNSIGNED,TYPE_SIZE_T,TYPE_DOUBLE,TYPE_STRING,TYPE_TRIPINT,TYPE_TRIPDBL};
		struct t_Item
		{
			t_ParserType type;
			struct{
				bool *pb;
				int *pi;
				unsigned *pu;
				std::size_t *psz;
				double *pd;
				std::string *pstring;
				tripint *ptripint;
				tripdbl *ptripdbl;
			} dataPointer;
			struct{
				bool b;
				int i;
				unsigned u;
				std::size_t sz;
				double d;
				std::string str;
				tripint ti;
				tripdbl td;
			} defaultData;
			bool hasDefault;
		};
		typedef std::map<std::string,t_Item> t_Dict;
		typedef t_Dict::iterator t_Dict_it;
		typedef t_Dict::const_iterator t_Dict_cit;

		std::istream& is;
		t_Dict dictionary, result;
};

}

#endif


==> supplemental/prepareband.cpp <==
// Tool for combining abinit band data into a single file

#include "defines.h"

#include <iostream>
#include <fstream>
#include <cstdlib>
#include <string>
#include <limits>
#include <memory>
#include <exception>
#include <stdexcept>

#include "util.h"
#include "io.h"
#include "bands.h"
#include "parser.h"

// Define global variables
namespace exciton{
	enum t_data_style data_style(ascii_data);
	int myid, nprocs;
}

using namespace exciton;

using std::ifstream; using std::cout; using std::cerr; using std::endl; using std::boolalpha; using std::string;
using std::numeric_limits; using std::auto_ptr; using std::exception; using std::runtime_error; using std::ofstream;
using std::vector;

int main(int argc, char *argv[])
{
    myid = 0; nprocs = 1;

	if( argc != 2 )
	{
		cerr << "Usage: prepareband <master input file>" << endl;
		return EXIT_FAILURE;
	}

	ifstream inputFile(argv[1]);
	if( !inputFile )
	{
		cerr << "Can\'t open the file \"" << argv[1] << "\"." << endl;
		return EXIT_FAILURE;
	}

    unsigned temp_data_style;
	string param_file, output_file;
	try{
		Parser par(inputFile >> boolalpha);

		par.AddKeyword(string("data_style"),&temp_data_style,0,true);
		par.AddKeyword(string("parameters_file"), &param_file, string(), false);
		par.AddKeyword(string("output_specification_file"), &output_file, string(), false);

		par.Parse();

        data_style = static_cast<t_data_style>(temp_data_style);
	}
	catch(const exception& err)
	{
		cerr << "Some error happened when reading the input specification file.\n Error message: " << err.what() << endl;
		return EXIT_FAILURE;
	}
	catch(...)
	{
		cerr << "Some non-standard error happened... Possibly related to the input specification file." << endl;
		if(inputFile.eof()) cerr << "Possible reason: Reached end of file of input." << endl;
		else if(inputFile.fail()) cerr << "Possible reason: Reading the input file failed." << endl;
		else if(inputFile.bad()) cerr << "Possible reason: ifstream badbit is set." << endl;
		else cerr << "Can\'t determine the reason..." << endl;
		return EXIT_FAILURE;
	}

	inputFile.close(); inputFile.clear(); inputFile.open(output_file.c_str());

	string band_output_file;
	try{
		Parser par(inputFile >> boolalpha);

		par.AddKeyword(string("band_file"),&band_output_file,string("band"),true);

		par.Parse();
	}
	catch(const exception& err)
	{
		cerr << "Some error happened when reading the output specification file.\n Error message: " << err.what() << endl;
		return EXIT_FAILURE;
	}
	catch(...)
	{
		cerr << "Some non-standard error happened... Possibly related to the output specification file." << endl;
		if(inputFile.eof()) cerr << "Possible reason: Reached end of file of input." << endl;
		else if(inputFile.fail()) cerr << "Possible reason: Reading the input file failed." << endl;
		else if(inputFile.bad()) cerr << "Possible reason: ifstream badbit is set." << endl;
		else cerr << "Can\'t determine the reason..." << endl;
		return EXIT_FAILURE;
	}

	vecttri LatticeVector;
	string atompos_input;
	unsigned natom, nspecies;
	vectatom AtomPosition;
	unsigned HOMO;
	unsigned vBandMin_all, cBandMax_all;
	unsigned IBZkpoints;
	double scissor_shift; // won't be in output anyway
	int GlistType;
	int maxGlen;
	double ecut;
	vector<double> GlistParam(GlistParam_END+1);
	string banddata_format;
	string banddata_input;

	auto_ptr<BandData> p_ibzbands;

	inputFile.close(); inputFile.clear(); inputFile.open(param_file.c_str());
	try{
		LatticeVector.resize(3);
		Parser par(inputFile >> boolalpha);

		par.AddKeyword(string("lattice_vector_1"),&(LatticeVector[0]),tripdbl(),false);
		par.AddKeyword(string("lattice_vector_2"),&(LatticeVector[1]),tripdbl(),false);
		par.AddKeyword(string("lattice_vector_3"),&(LatticeVector[2]),tripdbl(),false);
		par.AddKeyword(string("atom_positions_file"),&atompos_input,string(),false);
		par.AddKeyword(string("HOMO"),&HOMO,0,false);
		par.AddKeyword(string("vBandMin_all"),&vBandMin_all,0,true);
		par.AddKeyword(string("cBandMax_all"),&cBandMax_all,0,true);
		par.AddKeyword(string("IBZkpoints"),&IBZkpoints,0,false);
		par.AddKeyword(string("scissor"),&scissor_shift,0.0,true);
		par.AddKeyword(string("Glist_type"),&GlistType,0,true);
		par.AddKeyword(string("max_G_len"),&maxGlen,0,true);
		par.AddKeyword(string("ecut"),&ecut,0.0,true);
		par.AddKeyword(string("band_format"),&banddata_format,string("ABINIT"),true);
		par.AddKeyword(string("band_file"),&banddata_input,string("/dev/null"),true);

		par.Parse();

		GlistParam[GlistParam_maxGlen] = static_cast<double>(maxGlen);
		GlistParam[GlistParam_ecut] = ecut;

		ifstream iatom(atompos_input.c_str());
		if(!iatom) throw runtime_error(ErrorWithData(ERRMSG_MAIN_ATOMFILE,atompos_input.c_str()).c_str());
		readline(iatom,nspecies);

		for(unsigned species=0; species<nspecies; ++species)
		{
			unsigned Z;
			string psp_name, psp_type;

			readline3var(iatom,Z,psp_name,psp_type);
		}

		readline(iatom,natom);
		for(unsigned atom=0; atom<natom; ++atom)
		{
			unsigned Z;
			tripdbl atompos;

			readline2var(iatom,Z,atompos);
			AtomPosition[Z].push_back(rred_regularize(atompos));
		}

		if( banddata_format == "ABINIT" )
		{
			p_ibzbands = auto_ptr<BandData>(new BandData_ABINIT(LatticeVector, AtomPosition, HOMO, vBandMin_all, cBandMax_all, IBZkpoints, scissor_shift));
			p_ibzbands->InitializeFromFile(banddata_input);
		}
		else
		{
			throw runtime_error(ErrorWithData(ERRMSG_MAIN_NOBANDDATA,banddata_format.c_str()).c_str());
		}
	}
	catch(const exception& err)
	{
		cerr << "Some error happened outside my code.\n Error message: " << err.what() << endl;
		return EXIT_FAILURE;
	}
	catch(...)
	{
		cerr << "Some non-standard error happened... Possibly related to input file." << endl;
		if(inputFile.eof()) cerr << "Possible reason: Reached end of file of input." << endl;
		else if(inputFile.fail()) cerr << "Possible reason: Reading the input file failed." << endl;
		else if(inputFile.bad()) cerr << "Possible reason: ifstream badbit is set." << endl;
		else cerr << "Can\'t determine the reason..." << endl;

		return EXIT_FAILURE;
	}

	ofstream ofs(band_output_file.c_str());

	ofs << *p_ibzbands;
	cout << "Finished writting to file \"" << band_output_file << "\"." << endl;

	return EXIT_SUCCESS;
}


==> supplemental/prop.cpp <==
#include "defines.h"

#include <mpi.h>
#include <boost/mpi.hpp>

#include <stdexcept>
#include <iostream>
#include <iomanip>
#include <sstream>
#include <complex>
#include <utility>
#include <algorithm>
#include <functional>
#include <cstddef>

#include <boost/serialization/map.hpp>
#include <boost/serialization/vector.hpp>
#include <boost/serialization/utility.hpp>

#include <gsl/gsl_math.h>
#include <gsl/gsl_sf_expint.h>

#include "bands.h"
#include "bands_bz.h"
#include "psp.h"
#include "prop.h"
#include "fmat.h"
#include "io.h"
#include "xc.h"

namespace mpi = boost::mpi;

namespace exciton{

using std::out_of_range; using std::range_error; using std::runtime_error; using std::logic_error; using std::endl;
using std::setw; using std::ios_base; using std::exception; using std::conj; using std::abs; using std::make_pair;
using std::ostringstream; using std::flush; using std::transform; using std::plus; using std::size_t; using std::norm;
using std::istream; using std::ostream; using std::map; using std::pair; using std::vector; using std::string; using std::binary_function;
using std::auto_ptr;

istream& operator>>(istream& is, Properties& prop)
{
	const string propname = prop.name();
	string tmp_name;

	Read(is,tmp_name);

	if(tmp_name != propname) // wrong file to read
		throw runtime_error(ErrorWith2Data(ERRMSG_PROPERTIES_operator_read_WRONGFORMAT,propname.c_str(),tmp_name.c_str()));

	return prop.read(is);
}

ostream& operator<<(ostream& os, const Properties& prop)
{
	Print(os,prop.name()); PrintNewline(os);
	return prop.print(os);
}

Properties::~Properties() {}

const vectatom& IBZProperties :: GetAtomPosition() const { return bands.AtomPosition; }

const vectatom& BZProperties :: GetAtomPosition() const { return bands.AtomPosition; }

complexdbl Prop_ExpIGr :: ExpIGr(unsigned i, unsigned j, unsigned BZk, const tripint& G) const
{
	if( ( G==tripint_zero ) && ( i != j ) ) // orthogonal, no need to calculate
		return complexdbl_zero;

	const unsigned IBZk = bands.BZtoIBZ(BZk);
	const unsigned symm = bands.GetGeneratingSymmetry(BZk);

	// Notice in reduced coordinates, S in reciprocal space is transpose of S^{-1} in real space.
	// Also, no need to check whether this is a G or not, since that's already done in BandDataBZ

	const tripint SinvG = triplet_dbl2int_Round(ApplySymmetryOperation(triplet_int2dbl(G),bands.GetSymmetryOperation(symm),space_reciprocal,coord_reduced,sym_inversion));

	return ExpIGrIBZ(i,j,IBZk,SinvG);
}

void Prop_ExpIGr :: initialize_all(const BandDataBZ& bands_val)
{
	mpi::communicator world;

	vector<expigr_key> myjob;
	if(myid == ID_Master)
	{
		vector<expigr_key> jobs;

		Glist::t_AllowedG AllAllowedG = bands_val.GetGlist().GetAllAllowedG();
		for(Glist::t_AllowedG_cit Giter = AllAllowedG.begin(); Giter != AllAllowedG.end(); ++Giter)
			if(*Giter != tripint_zero)
			 for(unsigned i = bands_val.GetvBandMin(); i <= bands_val.GetHOMO(); ++i)
			  for(unsigned j = bands_val.GetHOMO()+1; j <= bands_val.GetcBandMax(); ++j)
			   for(unsigned IBZk = 0; IBZk < bands_val.nIBZkpoints(); ++IBZk)
				if(expigr.find(expigr_key(*Giter,i,j,IBZk)) == expigr.end())
					jobs.push_back(expigr_key(*Giter,i,j,IBZk));

		vector< vector<expigr_key> > splitted_jobs = SplitVector(jobs,nprocs);

		mpi::scatter(world,splitted_jobs,myjob,ID_Master);
	}
	else mpi::scatter(world,myjob,ID_Master);

#ifdef DEBUG
ostringstream oss;
oss << "[Process " << myid << "]expigr jobs scattered. myjob size=" << myjob.size() << '\n';
Cout_for_everyone << oss.str() << flush;
#endif

	size_t pos;
	#pragma omp parallel for default(none) shared(myjob,bands_val) private(pos)
	for(pos = 0; pos < myjob.size(); ++pos)
		DoCalc_Qspace(myjob[pos],bands_val);
	// omp parallel for end

#ifdef DEBUG
oss.str(string());
oss << "[Process " << myid << "]my expigr calculated. size=" << expigr.size() << '\n';
Cout_for_everyone << oss.str() << flush;
#endif

	world.barrier();

	t_expigr temp;
	mpi::all_reduce(world, expigr, temp, map_combine<t_expigr>());
	expigr.swap(temp);

#ifdef DEBUG
oss.str(string());
oss << "[Process " << myid << "]expigr initialized. size=" << expigr.size() << '\n';
Cout_for_everyone << oss.str() << flush;
#endif
}

complexdbl Prop_ExpIGr :: ExpIGrIBZ(unsigned i, unsigned j, unsigned IBZk, const tripint& G) const
{
	t_expigr_cit it = expigr.find(expigr_key(G,i,j,IBZk));

	if( it != expigr.end() ) return it->second;
	else throw logic_error(ErrorWith4ClassData(ERRMSG_PROP_EXPIGR_ExpIGrIBZ_NOTFOUND,i,j,IBZk,G));
}

void Prop_ExpIGr :: DoCalc_Qspace(const expigr_key& key, const BandDataBZ& bands_val)
{
	expigr_key key2(-key.G,key.j,key.i,key.IBZk);
	complexdbl res(complexdbl_zero);

	const vectwfk_pw &bipw = bands_val.GetBlochFunctionPWIBZ(key.i,key.IBZk),
			 &bjpw = bands_val.GetBlochFunctionPWIBZ(key.j,key.IBZk);
	vectwfk_pw_cit iteri, iterj;

	for(iteri=bipw.begin(); iteri!=bipw.end(); ++iteri)
	 for(iterj=bjpw.begin(); iterj!=bjpw.end(); ++iterj)
	 {
		tripint Gtemp = iteri->first - iterj->first - key.G;
		if(Gtemp == tripint_zero)
			res += conj(iteri->second) * iterj->second;
	 }

	#pragma omp critical
	{
		expigr[key] = res;		// < i | exp(iGr) | j >
		expigr[key2] = conj(res);	// < j | exp(-iGr) | i >
	}

}

istream& Prop_ExpIGr :: read(istream& is)
{
	ios_base::iostate exception_setting = is.exceptions();
	is.exceptions(ios_base::failbit | ios_base::badbit);
 try{
	unsigned c, element_count;
	expigr_key key;
	complexdbl val;

	expigr.clear();

	Read(is,element_count);
	for(c = 0; c < element_count; ++c )
	{
		Read(is,key.G); Read(is,key.i); Read(is,key.j); Read(is,key.IBZk); Read(is,val);
							  // NOTE: shouldn't replace val with expigr[key],
							  // since there is NO guarantee that it will be
							  // evaluated AFTER reading the key.
		expigr[key] = val;
	}

	initialize_all(bands); // initialize elements that are not read from the file

	is.exceptions(exception_setting);
	return is;
 }
 catch(const exception& e)
 {
	expigr.clear();
	ostringstream oss;
	oss << "Exception within Prop_ExpIGr:read. Message: " << e.what() << endl;
	Cerr << oss.str() << flush;
	throw runtime_error(Error(ERRMSG_PROP_EXPIGR_INPUTOPER_FAIL));
 }
}

ostream& Prop_ExpIGr :: print(ostream& os) const
{
	t_expigr_cit i;

	os << ForData;
	Print(os<<setw(data_intwidth),static_cast<unsigned>(expigr.size())); PrintNewline(os,2); // total number of stored elements

	for(i = expigr.begin(); i != expigr.end(); ++i)
	{
		Print(os<<setw(data_intwidth),i->first.G); PrintSpace(os);
		Print(os<<setw(data_intwidth),i->first.i); PrintSpace(os);
		Print(os<<setw(data_intwidth),i->first.j); PrintSpace(os);
		Print(os<<setw(data_intwidth),i->first.IBZk); PrintSpace(os);
		Print(os<<setw(data_dblwidth),i->second); PrintNewline(os);
	}
	return os;
}

string Prop_ExpIGr :: name() const
{
	return string("Prop_ExpIGr");
}

Prop_MomentumMatElem :: ~Prop_MomentumMatElem()
{}

complexdbl Prop_MomentumMatElem :: MomentumMatElem(unsigned i, unsigned j, unsigned BZk, t_Direction dir) const
{
	const unsigned IBZk = bands.BZtoIBZ(BZk);
	const unsigned symm = bands.GetGeneratingSymmetry(BZk);

	//   \sum_{\tilde{G}} \tilde{c}^*_{i,\tilde{k},\tilde{G}} \tilde{c}_{j,\tilde{k},\tilde{G}} \tilde{G}
	// = \sum_{\tilde{G}} c^*_{i,k,G} c_{j,k,G} \tilde{G}
	// where \tilde{G} = S^{-1} G, k is IBZk, and \tilde{k} is BZk = S^{-1} k. S is symmetry matrix in
	// reciprocal space representation(transpose of real space rep.)

	const tripcomp res = ApplySymmetryOperation(MomentumIBZ(i,j,IBZk),bands.GetSymmetryOperation(symm),space_reciprocal,coord_cartesian,sym_inversion);

	return (dir==dir_x) ? res.x() : ((dir==dir_y)? res.y() : res.z());
}

complexdbl Prop_MomentumMatElem :: MomentumMatElem(unsigned i, unsigned j, unsigned BZk, tripdbl anyDir) const
{
	const unsigned IBZk = bands.BZtoIBZ(BZk);
	const unsigned symm = bands.GetGeneratingSymmetry(BZk);

	const tripcomp res = ApplySymmetryOperation(MomentumIBZ(i,j,IBZk),bands.GetSymmetryOperation(symm),space_reciprocal,coord_cartesian,sym_inversion);

	anyDir /= anyDir.len();

	return inner_prod(res, triplet_dbl2comp(anyDir));
}

void Prop_MomentumMatElem :: initialize()
{
	if(do_initialize_all) initialize_matelem(bands);
}

void Prop_MomentumMatElem :: initialize_matelem(const BandDataBZ& bands_val)
{
	mpi::communicator world;

	vector<matelem_key> myjob;

	if(myid == ID_Master)
	{
		vector<matelem_key> jobs;

		for(unsigned i = bands_val.GetvBandMin(); i <= bands_val.GetHOMO(); ++i)
		 for(unsigned j = bands_val.GetHOMO()+1; j <= bands_val.GetcBandMax(); ++j)
		  for(unsigned IBZk = 0; IBZk < bands_val.nIBZkpoints(); ++IBZk)
			if(matelem.find(matelem_key(i,j,IBZk)) == matelem.end())
				jobs.push_back(matelem_key(i,j,IBZk));

		vector< vector<matelem_key> > splitted_jobs = SplitVector(jobs,nprocs);

		mpi::scatter(world,splitted_jobs,myjob,ID_Master);
	}
	else mpi::scatter(world,myjob,ID_Master);

#ifdef DEBUG
ostringstream oss;
oss << "[Process " << myid << "]matelem jobs scattered.\n";
Cout_for_everyone << oss.str() << flush;
#endif
	size_t pos;
	#pragma omp parallel for default(none) shared(myjob,bands_val) private(pos)
	for(pos = 0; pos < myjob.size(); ++pos)
		DoCalc_Qspace(myjob[pos],bands_val);
	// omp parallel for end

#ifdef DEBUG
oss.str(string());
oss << "[Process " << myid << "]my matelem calculated. size=" << matelem.size() << '\n';
Cout_for_everyone << oss.str() << flush;
#endif

	world.barrier();

	t_matelem temp;
	mpi::all_reduce(world, matelem, temp, map_combine<t_matelem>());
	matelem.swap(temp);

#ifdef DEBUG
oss.str(string());
oss << "[Process " << myid << "]matelem initialized. size=" << matelem.size() << '\n';
Cout_for_everyone << oss.str() << flush;
#endif
}

tripcomp Prop_MomentumMatElem :: MomentumIBZ(unsigned i, unsigned j, unsigned IBZk) const
{
	t_matelem_cit it = matelem.find(matelem_key(i,j,IBZk));

	if( it != matelem.end() ) return it->second;
	else throw logic_error(ErrorWith3Data(ERRMSG_PROP_MOMENTUMMATELEM_MomentumIBZ_NOTFOUND,i,j,IBZk));
}

void Prop_MomentumMatElem :: DoCalc_Qspace(const matelem_key& key, const BandDataBZ& bands_val)
{
	const matelem_key key2(key.j,key.i,key.IBZk);

	const vecttri &ReciLatticeVector = bands_val.GetReciLatticeVector();
	const tripdbl &kre = bands_val.GetkpointIBZ(key.IBZk);
	const tripdbl kvect = red2cart(kre, ReciLatticeVector);

	tripcomp res = tripcomp_zero;

	const vectwfk_pw &bipw = bands_val.GetBlochFunctionPWIBZ(key.i,key.IBZk),
			 &bjpw = bands_val.GetBlochFunctionPWIBZ(key.j,key.IBZk);
	vectwfk_pw_cit iteri, iterj;

	if(key.i==key.j)
	{
		res.set(kvect.x(), kvect.y(), kvect.z());
	}

	for(iteri=bipw.begin(); iteri!=bipw.end(); ++iteri)
	{
		tripcomp Gvect = triplet_dbl2comp(red2cart(triplet_int2dbl(iteri->first),ReciLatticeVector));
		iterj = bjpw.find(iteri->first);
		if(iterj == bjpw.end()) throw logic_error(ErrorWith3ClassData(ERRMSG_PROP_MOMENTUMMATELEM_MomentumIBZ_NOPW,key.j,key.IBZk,iteri->first));

		res += conj(iteri->second) * iterj->second * Gvect;
	}

	// Now, take care of the scissor operator. See PRL 63,1719(1989). Also PRB 48,11789(1993)
	double renorm = 1;
	if(!isZero(bands_val.GetScissorShift())) renorm = (bands_val.GetOrbitalEnergyIBZ(key.i,key.IBZk,true) - bands_val.GetOrbitalEnergyIBZ(key.j,key.IBZk,true)) / (bands_val.GetOrbitalEnergyIBZ(key.i,key.IBZk,false) - bands_val.GetOrbitalEnergyIBZ(key.j,key.IBZk,false)); // with scissor divided by without scissor

	res *= renorm;

	#pragma omp critical
	{
		matelem[key] = res;
		// Momentum operator is hermitian:
		matelem[key2] = triplet_conj(res);
	}
}


istream& Prop_MomentumMatElem :: read(istream& is)
{
	ios_base::iostate exception_setting = is.exceptions();
	is.exceptions(ios_base::failbit | ios_base::badbit);

	unsigned c, element_count;
	matelem_key key;
	tripcomp val;
 try{
	matelem.clear();

	Read(is,element_count);
	for(c = 0; c < element_count; ++c)
	{
		Read(is,key.i); Read(is,key.j); Read(is,key.IBZk); Read(is,val);
		matelem[key] = val;
	}

	initialize_matelem(bands); // initialize the part that are not read

	is.exceptions(exception_setting);
	return is;
 }
 catch(const exception& e)
 {
	matelem.clear();
	ostringstream oss;
	oss << "Exception within Prop_MomentumMatElem:read. Message: " << e.what() << endl;
	Cerr << oss.str() << flush;
	throw runtime_error(Error(ERRMSG_PROP_MOMENTUMMATELEM_INPUTOPER_FAIL));
 }
}

ostream& Prop_MomentumMatElem :: print(ostream& os) const
{
	t_matelem_cit i;

	os << ForData;
	Print(os<<setw(data_intwidth),static_cast<unsigned>(matelem.size())); PrintNewline(os,2); // total number of stored elements

	for(i = matelem.begin(); i != matelem.end(); ++i)
	{
		Print(os<<setw(data_intwidth),i->first.i); PrintSpace(os);
		Print(os<<setw(data_intwidth),i->first.j); PrintSpace(os);
		Print(os<<setw(data_intwidth),i->first.IBZk); PrintSpace(os);
		Print(os<<setw(data_dblwidth),i->second); PrintNewline(os);
	}
	return os;
}

string Prop_MomentumMatElem :: name() const
{
	return string("Prop_MomentumMatElem");
}

void Prop_Commutator_r_Vnl :: initialize_all(const BandDataBZ& bands_val)
{
	mpi::communicator world;

	vector<Comm_key> myjob;

	if(myid == ID_Master)
	{
		vector<Comm_key> jobs;

		for(unsigned i = bands_val.GetvBandMin(); i <= bands_val.GetHOMO(); ++i)
		 for(unsigned j = bands_val.GetHOMO()+1; j <= bands_val.GetcBandMax(); ++j)
		  for(unsigned BZk = 0; BZk < bands_val.nBZkpoints(); ++BZk)
			if(commutator.find(Comm_key(i,j,BZk)) == commutator.end())
				jobs.push_back(Comm_key(i,j,BZk));

		vector< vector<Comm_key> > splitted_jobs = SplitVector(jobs,nprocs);

		mpi::scatter(world, splitted_jobs, myjob, ID_Master);
	}
	else mpi::scatter(world, myjob, ID_Master);

#ifdef DEBUG
ostringstream oss;
oss << "[Process " << myid << "]commutator jobs scattered. myjob size=" << myjob.size() << '\n';
Cout_for_everyone << oss.str() << flush;
#endif

	size_t pos;
	#pragma omp parallel for default(none) shared(myjob,bands_val) private(pos)
	for(pos = 0; pos < myjob.size(); ++pos)
		DoCalc_Qspace(myjob[pos],bands_val);
	// omp parallel for end

#ifdef DEBUG
oss.str(string());
oss << "[Process " << myid << "]my commutator calculated. size=" << commutator.size() << '\n';
Cout_for_everyone << oss.str() << flush;
#endif

	world.barrier();

	t_commutator temp;
	mpi::all_reduce(world,commutator,temp,map_combine<t_commutator>());
	commutator.swap(temp);

#ifdef DEBUG
oss.str(string());
oss << "[Process " << myid << "]commutator initialized. size=" << commutator.size() << '\n';
Cout_for_everyone << oss.str() << flush;
#endif
}

complexdbl Prop_Commutator_r_Vnl :: Commutator_r_Vnl(unsigned i, unsigned j, unsigned BZk, t_Direction dir) const
{
	t_commutator_cit iter = commutator.find(Comm_key(i,j,BZk));
	if(iter != commutator.end()) return (dir==dir_x) ? iter->second.x() : ((dir==dir_y)? iter->second.y() : iter->second.z());
	else throw logic_error(ErrorWith4Data(ERRMSG_PROP_COMMUTATOR_R_VNL_Commutator_r_Vnl_NOTFOUND,i,j,BZk,dir));
}

void Prop_Commutator_r_Vnl :: DoCalc_Qspace(const Comm_key& key, const BandDataBZ& bands_val)
{
	const Comm_key key2(key.j,key.i,key.BZk);

	const tripdbl &kred = bands_val.GetkpointBZ(key.BZk);
	const vecttri &ReciLatticeVector = bands_val.GetReciLatticeVector();

	tripcomp res = tripcomp_zero;

	const vectwfk_pw &bipw = bands_val.GetBlochFunctionPWBZ(key.i,key.BZk),
			 &bjpw = bands_val.GetBlochFunctionPWBZ(key.j,key.BZk);
	const vecttri &LatticeVector = bands_val.GetLatticeVector();
	const vectatom& AtomPosition = GetAtomPosition();

// Below are old implementation based on Legendre Polynomial
/*		vectwfk_pw_cit iteri, iterj;
		for(iteri=bipw.begin(); iteri!=bipw.end(); ++iteri)
		 for(iterj=bjpw.begin(); iterj!=bjpw.end(); ++iterj)
			res += conj(iteri->second) * iterj->second * gradvnl_pw(kred,iteri->first,iterj->first);*/

// With addition theorem of spherical harmonics, the above can be splitted:
// <i,k|[r,Vnl]|j,k> = -i \sum_s \sum_{a(s)} \sum_{l,n} \frac{4\pi}{2l+1} S_{sln}
//	\times \sum_{m=-l}^{l}\left\{ [\sum_G c^*_{i,k,G}exp(-iK.\tau_a)\zeta^*'(K)][\sum_{G'} c_{j,k,G'}exp(iK'.\tau_a)\zeta(K')]
//		+ [\sum_G c^*_{i,k,G}exp(-iK.\tau_a)\zeta^*(K)][\sum_{G'} c_{j,k,G'}exp(iK'.\tau_a)\zeta'(K')]\right\}
// where zeta is defined in psp.h.

// This is much faster(two single loops instead of one double loop), and there is no need to store
// (\nabla_K + \nabla_K') V_{nl}(K,K'), which is of dimension BZkpoints * nGmax * nGmax. Only need to store
// zeta(k,G,l,n,m) and zeta_grad(k,G,l,n,m), which are of dimension (approximately)
// BZkpoints * nGmax * (lmax+1) * nprojmax * (lmax+1)^2. Usually, lmax and nprojmax is very small, so this saves a
// lot of space.


// Also notice the momentum space representation of the wavefunction:
//	\psi_{i,k}(r) = u_{i,k}(r)exp(ikr) = \sum_{G} c_{i,k,G} exp(i(k+G)r)
//	thus \psi_{i,k}(G} = c_{i,k,G} by definition.
//(this might not be exactly the right normalization, but bloch functions are normalized like that, so it is right.)
	for(vectatom_cit species = AtomPosition.begin(); species != AtomPosition.end(); ++species)
	 for(vecttri_cit atom = species->second.begin(); atom != species->second.end(); ++atom)
	 {
		const Pseudopotential *psp = ptr_psp.at(species->first);
		const tripdbl atompos = red2cart(*atom,LatticeVector);

		for(unsigned l=0; l <= psp->GetMaxAngularMomentum(); ++l)
		{
		 const double lcoeff = 4*M_PI/(2*static_cast<double>(l)+1);
		 const int intl = static_cast<int>(l);

		 for(unsigned n=0; n < psp->GetNumberOfProjectors(l); ++n)
		 {
			const double dyadicSign = static_cast<double>(psp->DyadicSign(l,n));
			for(int m = -intl; m <= intl; ++m)
			{
				vectwfk_pw_cit iter;
				tripcomp iparta = tripcomp_zero, jparta = tripcomp_zero;
				complexdbl ipartb = complexdbl_zero, jpartb = complexdbl_zero;
				// iparta is: \sum_G c^*_{i,k,G}exp(-iK.\tau_a)\zeta^*'(K)
				// ipartb is: \sum_G c^*_{i,k,G}exp(-iK.\tau_a)\zeta^*(K)
				// jparta is: \sum_{G'} c_{j,k,G'}exp(iK'.\tau_a)\zeta'(K')
				// jpartb is: \sum_{G'} c_{j,k,G'}exp(iK'.\tau_a)\zeta(K')

				for(iter=bipw.begin(); iter!=bipw.end(); ++iter)
				{
					const tripint Gtemp = iter->first;

					const tripdbl Kcart = red2cart(kred+triplet_int2dbl(iter->first),ReciLatticeVector);
					iparta += conj(iter->second) * exp(complexdbl(0,-inner_prod(Kcart,atompos))) * triplet_conj(psp->zeta_grad(kred,iter->first,l,n,m,ReciLatticeVector));
					ipartb += conj(iter->second) * exp(complexdbl(0,-inner_prod(Kcart,atompos))) * conj(psp->zeta(kred,iter->first,l,n,m,ReciLatticeVector));
				}
				for(iter=bjpw.begin(); iter!=bjpw.end(); ++iter)
				{
					const tripdbl K1cart = red2cart(kred+triplet_int2dbl(iter->first),ReciLatticeVector);
					jparta += iter->second * exp(complexdbl(0,inner_prod(K1cart,atompos))) * psp->zeta_grad(kred,iter->first,l,n,m,ReciLatticeVector);
					jpartb += iter->second * exp(complexdbl(0,inner_prod(K1cart,atompos))) * psp->zeta(kred,iter->first,l,n,m,ReciLatticeVector);
				}
				res += complexdbl(lcoeff * dyadicSign,0) * (iparta*jpartb + jparta*ipartb);
			}
		 }
		}
	 }
	res *= complexdbl(0,-1);

	#pragma omp critical
	{
		commutator[key] = res;
		// <i|[r,V]|j> = <i|rV|j> - <i|Vr|j>
		// So, <j|[r,V]|i> = <j|rV|i> - <j|Vr|i>
		//		<j|rV|i> = <r^+ j|V i> = (<V i|r^+ j>)^*     Notice V, r are both hermitian
		//			 = (<i|V^+r^+|j>)^* = (<i|Vr|j>)^*
		// thus <j|[r,V]|i> = [-<i|[r,V]|j>]^*
		// Already tested and this is correct.
		commutator[key2] = triplet_conj(-res);
	}
}

complexdbl Prop_Commutator_r_Vnl :: Commutator_r_Vnl(unsigned i, unsigned j, unsigned BZk, tripdbl anyDir) const
{
	anyDir /= anyDir.len();

	const complexdbl cx = Commutator_r_Vnl(i,j,BZk,dir_x),
			 cy = Commutator_r_Vnl(i,j,BZk,dir_y),
			 cz = Commutator_r_Vnl(i,j,BZk,dir_z);

	return cx*anyDir.x() + cy*anyDir.y() + cz*anyDir.z();
}

void Prop_Commutator_r_Vnl :: checkPsp() const
{
	// Check whether the pseudopotentials for all elements are provided
	const vectatom& AtomPosition = GetAtomPosition();

	for(vectatom_cit species=AtomPosition.begin(); species!=AtomPosition.end(); ++species)
		if( ptr_psp.find(species->first) == ptr_psp.end() ) throw runtime_error(ErrorWithData(ERRMSG_PROP_COMMUTATOR_R_VNL_checkPsp_PSPERROR,species->first));
}

istream& Prop_Commutator_r_Vnl :: read(istream& is)
{
	ios_base::iostate exception_setting = is.exceptions();
	is.exceptions(ios_base::failbit | ios_base::badbit);

	unsigned c, element_count;
	Comm_key key;
	tripcomp val;
 try{
	commutator.clear();

	Read(is,element_count);
	for(c = 0; c < element_count; ++c)
	{
		Read(is,key.i); Read(is,key.j); Read(is,key.BZk); Read(is,val);
		commutator[key] = val;
	}

	initialize_all(bands); // initialize the stuff that is not in the file

	is.exceptions(exception_setting);
	return is;
 }
 catch(const exception& e)
 {
	commutator.clear();
	ostringstream oss;
	oss << "Exception within Prop_Commutator_r_Vnl:read. Message: " << e.what() << endl;
	Cerr << oss.str() << flush;
	throw runtime_error(Error(ERRMSG_PROP_COMMUTATOR_R_VNL_INPUTOPER_FAIL));
 }
}

ostream& Prop_Commutator_r_Vnl :: print(ostream& os) const
{
	t_commutator_cit i;

	os << ForData;
	Print(os<<setw(data_intwidth),static_cast<unsigned>(commutator.size())); PrintNewline(os,2); // total number of stored elements

	for(i=commutator.begin(); i!=commutator.end(); ++i)
	{
		Print(os<<setw(data_intwidth),i->first.i); PrintSpace(os);
		Print(os<<setw(data_intwidth),i->first.j); PrintSpace(os);
		Print(os<<setw(data_intwidth),i->first.BZk); PrintSpace(os);
		Print(os<<setw(data_dblwidth),i->second); PrintNewline(os);
	}

	return os;
}

string Prop_Commutator_r_Vnl :: name() const
{
	return string("Prop_Commutator_r_Vnl");
}

// PRB 33, 7017(1986):
// M_{i,j}(k) = <i,k+q|exp(iq.r)|j,k> ---> q.<i,k|p-i[r,Vnl]|j,k>/(e_{i,k}-e_{j,k})
// Because:
//	<i,k|[H,r]|j,k> = <i,k|Hr|j,k> - <i,k|rH|j,k> = e_{i,k}<i,k|r|j,k> - e_{j,k}<i,k|r|j,k>
//	thus <i,k|r|j,k> = <i,k|[H,r]|j,k> / (e_{i,k}-e_{j,k})
//	also we have <i,k|exp(iq.r)|j,k> ~ iq.<i,k|r|j,k>

complexdbl ExpIqr_div_q_Limq0(unsigned i, unsigned j, unsigned BZk, t_Direction dir, const Prop_MomentumMatElem& matelem, const Prop_Commutator_r_Vnl& comm)
{
	static map< Hamiltonian::t_three, complexdbl > store[static_cast<unsigned>(dir_z)+1];

	if(i==j) throw runtime_error(ErrorWithData(ERRMSG_ExpIqr_div_q_Limq0_INTRABAND,i));

	map< Hamiltonian::t_three, complexdbl > &thisstore = store[static_cast<unsigned>(dir)];
	const Hamiltonian::t_three three(i,j,BZk);

	map< Hamiltonian::t_three, complexdbl >::const_iterator iter = thisstore.find(three);
	if(iter != thisstore.end()) return iter->second;

	complexdbl res = ( matelem.MomentumMatElem(i,j,BZk,dir) - complexdbl(0,1)*comm.Commutator_r_Vnl(i,j,BZk,dir) )/(matelem.bands.GetOrbitalEnergyBZ(i,BZk)-matelem.bands.GetOrbitalEnergyBZ(j,BZk));

	#pragma omp critical
	{
		thisstore[three] = res;
	}

	return res;
}

complexdbl ExpIqr_div_q_Limq0_anydir(unsigned i, unsigned j, unsigned BZk, const tripdbl& anydir, const Prop_MomentumMatElem& matelem, const Prop_Commutator_r_Vnl& comm)
{
	if(i==j) throw runtime_error(ErrorWithData(ERRMSG_ExpIqr_div_q_Limq0_INTRABAND,i));

	return ( matelem.MomentumMatElem(i,j,BZk,anydir) - complexdbl(0,1)*comm.Commutator_r_Vnl(i,j,BZk,anydir) )/(matelem.bands.GetOrbitalEnergyBZ(i,BZk)-matelem.bands.GetOrbitalEnergyBZ(j,BZk));
}

complexdbl ExpIqr_div_q_Limq0(const BandDataBZ& bands, unsigned i, unsigned j, unsigned BZk, t_Direction dir, const Prop_MomentumMatElem& matelem, const Prop_Commutator_r_Vnl& comm)
{
	static map< Hamiltonian::t_three, complexdbl > store[static_cast<unsigned>(dir_z)+1];

	if(i==j) throw runtime_error(ErrorWithData(ERRMSG_ExpIqr_div_q_Limq0_INTRABAND,i));

	map< Hamiltonian::t_three, complexdbl > &thisstore = store[static_cast<unsigned>(dir)];
	const Hamiltonian::t_three three(i,j,BZk);

	map< Hamiltonian::t_three, complexdbl >::const_iterator iter = thisstore.find(three);
	if(iter != thisstore.end()) return iter->second;

	complexdbl res = ( matelem.MomentumMatElem(i,j,BZk,dir) - complexdbl(0,1)*comm.Commutator_r_Vnl(i,j,BZk,dir) )/(bands.GetOrbitalEnergyBZ(i,BZk)-bands.GetOrbitalEnergyBZ(j,BZk));

	#pragma omp critical
	{
		thisstore[three] = res;
	}

	return res;
}

complexdbl ExpIqr_div_q_Limq0_anydir(const BandDataBZ& bands, unsigned i, unsigned j, unsigned BZk, const tripdbl& anydir, const Prop_MomentumMatElem& matelem, const Prop_Commutator_r_Vnl& comm)
{
	if(i==j) throw runtime_error(ErrorWithData(ERRMSG_ExpIqr_div_q_Limq0_INTRABAND,i));

	return ( matelem.MomentumMatElem(i,j,BZk,anydir) - complexdbl(0,1)*comm.Commutator_r_Vnl(i,j,BZk,anydir) )/(bands.GetOrbitalEnergyBZ(i,BZk)-bands.GetOrbitalEnergyBZ(j,BZk));
}


void Prop_Chi0_q0_sym :: SetParameters(t_Direction dir_val, double smearing_val, double omega_val)
{
	EquDbl<double> EquObj;
	if( (dir_val == dir) && EquObj(smearing_val,smearing) && EquObj(omega_val,omega) ) return;

	dir = dir_val; smearing = smearing_val; omega = omega_val;

	store.clear();
	initialize_all();
}

void Prop_Chi0_q0_sym :: initialize_all()
{
	mpi::communicator world;

	// Notice that Chi0_q0_sym is needed in fxc, which may have internally more bands and G points.
	expigr.initialize_all(bands);
	matelem.initialize_matelem(bands);
	commutator.initialize_all(bands);

	vector<Chi0_key> myjob;

	if(myid == ID_Master)
	{
		const Glist::t_AllowedG allAllowedG = bands.GetGlist().GetAllAllowedG();
		const Glist::t_AllowedGPair allAllowedGPair = bands.GetGlist().GetAllAllowedGPair();

		vector<Chi0_key> jobs;

		for(Glist::t_AllowedGPair_cit iter = allAllowedGPair.begin(); iter != allAllowedGPair.end(); ++iter)
			if(store.find(*iter) == store.end())
				jobs.push_back(*iter);

		vector< vector<Chi0_key> > splitted_jobs = SplitVector(jobs,nprocs);
		mpi::scatter(world,splitted_jobs,myjob,ID_Master);
	}
	else mpi::scatter(world,myjob,ID_Master);

#ifdef DEBUG
ostringstream oss;
oss << "[Process " << myid << "]chi0 jobs scattered.\n";
Cout_for_everyone << oss.str() << flush;
#endif

	size_t pos;
	#pragma omp parallel for default(none) shared(myjob) private(pos)
	for(pos = 0; pos < myjob.size(); ++pos)
		DoCalc(myjob[pos]);
	// omp parallel for end

	world.barrier();

	t_Chi0_sym temp;
	mpi::all_reduce(world,store,temp,map_combine<t_Chi0_sym>());
	store.swap(temp);
#ifdef DEBUG
oss.str(string());
oss << "[Process " << myid << "]chi0 initialized. size=" << store.size() << '\n';
Cout_for_everyone << oss.str() << flush;
#endif
}

// chi0(q=0,G,G')
complexdbl Prop_Chi0_q0_sym :: Chi0q0_sym(const tripint &G, const tripint &G1) const
{
	t_Chi0_sym_cit iter = store.find(make_pair(G,G1));
	if(iter != store.end()) return iter->second;
	else throw logic_error(ErrorWith2ClassData(ERRMSG_PROPCHI0Q0STATIC_Chi0q0_sym,G,G1));
}

void Prop_Chi0_q0_sym :: DoCalc(const Chi0_key& key)
{
	const vecttri& ReciLatticeVector = bands.GetReciLatticeVector();
	const double coeff = 4*M_PI / (bands.GetCellVolume()*bands.nBZkpoints());

	const bool isG0 = (key.first == tripint_zero);
	const double Glen = (isG0? 0 : red2cart(triplet_int2dbl(key.first),ReciLatticeVector).len());
	const bool isG1_0 = (key.second == tripint_zero);
	const double G1len = (isG1_0? 0 : red2cart(triplet_int2dbl(key.second),ReciLatticeVector).len());

	complexdbl res = complexdbl_zero;

	for(unsigned j=bands.GetvBandMin(); j<=bands.GetHOMO(); ++j)
	 for(unsigned i=bands.GetHOMO()+1; i<=bands.GetcBandMax(); ++i)
	 {
		for(unsigned BZk=0; BZk<bands.nBZkpoints(); ++BZk)
		{
			const double omega0 = bands.GetOrbitalEnergyBZ(i,BZk) - bands.GetOrbitalEnergyBZ(j,BZk);

			const complexdbl coeff_excit_G = ( isG0 ? conj(ExpIqr_div_q_Limq0(bands,i,j,BZk,dir,matelem,commutator)) : expigr.ExpIGr(j,i,BZk,-key.first) );
			const complexdbl coeff_deexcit_G = ( isG0 ? conj(ExpIqr_div_q_Limq0(bands,j,i,BZk,dir,matelem,commutator)) : expigr.ExpIGr(i,j,BZk,-key.first) );

			const complexdbl coeff_excit = coeff_excit_G * ( isG1_0 ? ExpIqr_div_q_Limq0(bands,i,j,BZk,dir,matelem,commutator) : expigr.ExpIGr(i,j,BZk,key.second) ); // excitation
			const complexdbl coeff_deexcit = coeff_deexcit_G * ( isG1_0 ? ExpIqr_div_q_Limq0(bands,j,i,BZk,dir,matelem,commutator) : expigr.ExpIGr(j,i,BZk,key.second) ); // de-excitation

			res += coeff *( (( 2.0/(-omega0 + complexdbl(omega,smearing)) ) * coeff_excit) + (( -2.0/(omega0 + complexdbl(omega,-smearing)) ) * coeff_deexcit) ) / ( (isG0? 1:Glen) * (isG1_0? 1:G1len) );
		}
	 }

	#pragma omp critical
	{
		store[key] = res;
	}
}

istream& Prop_Chi0_q0_sym :: read(istream& is)
{
	ios_base::iostate exception_setting = is.exceptions();
	is.exceptions(ios_base::failbit | ios_base::badbit);
 try{
	unsigned dir_temp;
	double smearing_temp, omega_temp;

	Read(is,dir_temp); Read(is,smearing_temp); Read(is,omega_temp);

	EquDbl<double> EquObj;
	// if dir, smearing are different, will not read data.
	if( (static_cast<unsigned>(dir) != dir_temp) || (!EquObj(smearing,smearing_temp)) || (!EquObj(omega,omega_temp)) ) throw runtime_error(Error(ERRMSG_PROPCHI0Q0STATIC_INPUTOPER_FAIL));

	unsigned c, element_count;
	tripint Gtemp, G1temp;
	complexdbl val;

	store.clear();

	Read(is,element_count);
	for(c = 0; c < element_count; ++c)
	{
		Read(is,Gtemp); Read(is,G1temp); Read(is,val);
		store[Chi0_key(Gtemp,G1temp)] = val;
	}

	initialize_all(); // initialize the values that are not in the file

	is.exceptions(exception_setting);
	return is;
 }
 catch(const exception& e)
 {
	store.clear();
	ostringstream oss;
	oss << "Exception within Prop_Chi0_q0_static:read. Message: " << e.what() << endl;
	Cerr << oss.str() << flush;
	throw runtime_error(Error(ERRMSG_PROPCHI0Q0STATIC_INPUTOPER_FAIL));
 }
}

ostream& Prop_Chi0_q0_sym :: print(ostream& os) const
{
	os << ForData;
	Print(os<<setw(data_intwidth),static_cast<unsigned>(dir)); PrintSpace(os);
	Print(os<<setw(data_dblwidth),smearing); PrintSpace(os);
	Print(os<<setw(data_dblwidth),omega); PrintNewline(os,2);

	Print(os<<setw(data_intwidth),static_cast<unsigned>(store.size())); PrintNewline(os);
	for(t_Chi0_sym_cit iter = store.begin(); iter != store.end(); ++iter)
	{
		Print(os<<setw(data_intwidth),iter->first.first); PrintSpace(os);
		Print(os<<setw(data_intwidth),iter->first.second); PrintSpace(os);
		Print(os<<setw(data_dblwidth),iter->second); PrintNewline(os);
	}
	return os;
}

string Prop_Chi0_q0_sym :: name() const
{
	return string("Prop_Chi0_q0_sym");
}

double Prop_OrbDen :: OrbitalDensity_at_r(unsigned i, unsigned BZk, tripdbl rvect) const
{
	return gsl_pow_2(abs(bands.GetBlochFunctionPWBZ_at_r(i,BZk,rvect)));
}

double Prop_OrbDen :: OrbitalDensity_at_r_reduced(unsigned i, unsigned BZk, tripdbl rred) const
{
	return gsl_pow_2(abs(bands.GetBlochFunctionPWBZ_at_r_reduced(i,BZk,rred)));
}

void Prop_OrbDen :: initialize_all()
{
	mpi::communicator world;

	vector<orbnorm_key> myjob;

	if(myid == ID_Master)
	{
		vector<orbnorm_key> jobs;

		for(unsigned i = bands.GetvBandMin(); i <= bands.GetcBandMax(); ++i)
		 for(unsigned BZk = 0; BZk < bands.nBZkpoints(); ++BZk)
			if(orbnorm.find(orbnorm_key(i,BZk)) == orbnorm.end())
				jobs.push_back(orbnorm_key(i,BZk));

		vector< vector<orbnorm_key> > splitted_jobs = SplitVector(jobs,nprocs);

		mpi::scatter(world, splitted_jobs, myjob, ID_Master);
	}
	else mpi::scatter(world, myjob, ID_Master);

#ifdef DEBUG
ostringstream oss;
oss << "[Process " << myid << "]orbden jobs scattered.\n";
Cout_for_everyone << oss.str() << flush;
#endif

	size_t pos;
	#pragma omp parallel for default(none) shared(myjob) private(pos)
	for(pos = 0; pos < myjob.size(); ++pos)
		DoCalc_Qspace(myjob[pos]);

	world.barrier();

	t_orbnorm temp;
	mpi::all_reduce(mpi::communicator(),orbnorm,temp,map_combine<t_orbnorm>());
	orbnorm.swap(temp);

#ifdef DEBUG
oss.str(string());
oss << "[Process " << myid << "]orbden initialized. size=" << orbnorm.size() << '\n';
Cout_for_everyone << oss.str() << flush;
#endif
}

double Prop_OrbDen :: OrbitalNorm(unsigned i, unsigned BZk) const
{
	t_orbnorm_cit it = orbnorm.find(orbnorm_key(i,BZk));

	if( it != orbnorm.end() ) return it->second;
	else throw logic_error(ErrorWith2Data(ERRMSG_PROP_ORBDEN_OrbitalNorm_NOTFOUND,i,BZk));
}

void Prop_OrbDen :: DoCalc_Qspace(const orbnorm_key& key)
{
	complexdbl res(complexdbl_zero);

	const vectwfk_pw& bipw = bands.GetBlochFunctionPWBZ(key.i,key.BZk);
	vectwfk_pw_cit iter;

	for(iter=bipw.begin();iter!=bipw.end();++iter)
		res += gsl_pow_2(abs(iter->second));

	#pragma omp critical
	{
		orbnorm[key] = res.real();
	}
}

double Prop_OrbDen :: Density_at_r(tripdbl rvect) const
{
	unsigned i, BZk;
	double res = 0;

	for(i = bands.GetvBandMin(); i <= bands.GetHOMO(); ++i)
	 for(BZk = 0; BZk < bands.nBZkpoints(); ++BZk)
		res += OrbitalDensity_at_r(i,BZk,rvect);

	res /= static_cast<double>(bands.nBZkpoints()); // See R.M.Martin book Eq. 4.44
	res *= 2; // spin-unpolarized
	return res;
}

double Prop_OrbDen :: Density_at_r_reduced(tripdbl rred) const
{
	unsigned i, BZk;
	double res = 0;

	for(i = bands.GetvBandMin(); i <= bands.GetHOMO(); ++i)
	 for(BZk = 0; BZk < bands.nBZkpoints(); ++BZk)
		res += OrbitalDensity_at_r_reduced(i,BZk,rred);

	res /= static_cast<double>(bands.nBZkpoints()); // See R.M.Martin book Eq. 4.44
	res *= 2; // spin-unpolarized
	return res;
}

double Prop_OrbDen :: Norm() const
{
	if( densitynormCalculated ) return densitynorm;

	unsigned i, BZk;
	double res = 0;

	for(i = bands.GetvBandMin(); i <= bands.GetHOMO(); ++i)
	 for(BZk = 0; BZk < bands.nBZkpoints(); ++BZk)
		res += OrbitalNorm(i,BZk);

	res /= static_cast<double>(bands.nBZkpoints()); // See R.M.Martin book Eq. 4.44
	res *= 2; // since I'm doing spin-unpolarized systems. Each orbital is actually two orbitals.

	densitynorm = res;
	densitynormCalculated = true;
	return res;
}


istream& Prop_OrbDen :: read(istream& is) // only read orbital norm, since that is the only thing worth storing
{
	ios_base::iostate exception_setting = is.exceptions();
	is.exceptions(ios_base::failbit | ios_base::badbit);
 try{
	unsigned c, element_count;
	orbnorm_key key;
	double val;

	orbnorm.clear();

	Read(is,element_count);

	for( c = 0; c < element_count; ++c )
	{
		Read(is,key.i); Read(is,key.BZk); Read(is,val);
		orbnorm[key] = val;
	}

	initialize_all(); // initialize the stuff that is not in the file

	is.exceptions(exception_setting);
	return is;
 }
 catch(const exception& e)
 {
	orbnorm.clear();
	ostringstream oss;
	oss << "Exception within Prop_OrbDen:read. Message: " << e.what() << endl;
	Cerr << oss.str() << flush;
	throw runtime_error(Error(ERRMSG_PROP_ORBDEN_INPUTOPER_FAIL));
 }
}

ostream& Prop_OrbDen :: print(ostream& os) const
{
	t_orbnorm_cit i;

	os << ForData;
	Print(os<<setw(data_intwidth),static_cast<unsigned>(orbnorm.size())); PrintNewline(os,2);

	for(i = orbnorm.begin(); i != orbnorm.end(); ++i)
	{
		Print(os<<setw(data_intwidth),i->first.i); PrintSpace(os);
		Print(os<<setw(data_intwidth),i->first.BZk); PrintSpace(os);
		Print(os<<setw(data_dblwidth),i->second); PrintNewline(os);
	}
	return os;
}

string Prop_OrbDen :: name() const
{
	return string("Prop_OrbDen");
}


Prop_Value_at_r :: Prop_Value_at_r(const BandDataBZ& data, const vecttri& rgrid_cart_val, const Prop_OrbDen& orbden_val) :
 BZProperties(data,true), rgrid_cart(rgrid_cart_val), orbden(orbden_val)
{
	initialize_all();
}

Prop_Value_at_r :: Prop_Value_at_r(const Prop_Value_at_r& inst) :
 BZProperties(inst), rgrid_cart(inst.rgrid_cart), orbden(inst.orbden)
{
}

Prop_Value_at_r :: ~Prop_Value_at_r()
{
}

double Prop_Value_at_r :: Density_at_r(unsigned rind) const
{
	if(rind > density.size()) throw range_error(ErrorWith2Data(ERRMSG_PROP_DENSITY_AT_R_Density_at_r_OUTOFRANGE,rind,density.size()));

	return density[rind];
}

double Prop_Value_at_r :: Density_at_r(const tripdbl& rcart) const
{
	return orbden.Density_at_r(rcart);
}

complexdbl Prop_Value_at_r :: BlochFunction_at_r(unsigned band, unsigned BZk, unsigned rind) const
{
	t_blochfunc_cit iter;
	if( (iter = blochfunc.find(make_pair(band,BZk))) == blochfunc.end() || rind > iter->second.size() ) throw range_error(ErrorWith3Data(ERRMSG_PROP_DENSITY_AT_R_BlochFunction_at_r_OUTOFRANGE,band,BZk,rind));

	return (iter->second)[rind];
}

complexdbl Prop_Value_at_r :: BlochFunction_at_r(unsigned band, unsigned BZk, const tripdbl& rcart) const
{
	return bands.GetBlochFunctionPWBZ_at_r(band,BZk,rcart);
}

istream& Prop_Value_at_r :: read(istream& is)
{
	return is;
}

ostream& Prop_Value_at_r :: print(ostream& os) const
{
	return os;
}

string Prop_Value_at_r :: name() const
{
	return string("Prop_Value_at_r");
}

void Prop_Value_at_r :: initialize_all()
{
	mpi::communicator world;

	vector<unsigned> myjob_density;
	if(myid == ID_Master)
	{
		vector<unsigned> jobs_density;

		for(unsigned i = 0; i < rgrid_cart.size(); ++i)
			jobs_density.push_back(i);

		vector< vector<unsigned> > splitted_jobs_density = SplitVector(jobs_density,nprocs);

		mpi::scatter(world, splitted_jobs_density, myjob_density, ID_Master);
	}
	else mpi::scatter(world, myjob_density, ID_Master);

#ifdef DEBUG
ostringstream oss;
oss << "[Process " << myid << "]value_at_r density jobs scattered. myjob size=" << myjob_density.size() << '\n';
Cout_for_everyone << oss.str() << flush;
#endif

	vector< pair<unsigned, unsigned> > myjob_blochfunc;
	if(myid == ID_Master)
	{
		vector< pair<unsigned, unsigned> > jobs_blochfunc;

		for(unsigned band = bands.GetvBandMin(); band <= bands.GetcBandMax(); ++band)
		 for(unsigned BZk = 0; BZk < bands.nBZkpoints(); ++BZk)
			jobs_blochfunc.push_back(make_pair(band,BZk));

		vector< vector< pair<unsigned, unsigned> > > splitted_jobs_blochfunc = SplitVector(jobs_blochfunc,nprocs);

		mpi::scatter(world, splitted_jobs_blochfunc, myjob_blochfunc, ID_Master);
	}
	else mpi::scatter(world, myjob_blochfunc, ID_Master);

#ifdef DEBUG
oss.str(string());
oss << "[Process " << myid << "]value_at_r blochfunction jobs scattered. myjob size=" << myjob_blochfunc.size() << '\n';
Cout_for_everyone << oss.str() << flush;
#endif

	density.clear();
	blochfunc.clear();

	density.resize(rgrid_cart.size(),0.0); // must do resize before calculation

	size_t pos;
	#pragma omp parallel for default(none) private(pos) shared(myjob_density)
	for(pos = 0; pos < myjob_density.size(); ++pos)
	{
		density[myjob_density[pos]] = orbden.Density_at_r(rgrid_cart[myjob_density[pos]]); // no need for critical region
	}
	// omp parallel for end

#ifdef DEBUG
oss.str(string());
oss << "[Process " << myid << "]value_at_r density calculated.\n";
Cout_for_everyone << oss.str() << flush;
#endif

	#pragma omp parallel for default(none) private(pos) shared(myjob_blochfunc)
	for(pos = 0; pos < myjob_blochfunc.size(); ++pos)
	{
		vector<complexdbl> tmpres(rgrid_cart.size());
		
		for(unsigned rind = 0; rind < tmpres.size(); ++rind)
			tmpres[rind] = bands.GetBlochFunctionPWBZ_at_r(myjob_blochfunc[pos].first, myjob_blochfunc[pos].second, rgrid_cart[rind]);

		#pragma omp critical
		{
			blochfunc[myjob_blochfunc[pos]].swap(tmpres);
		}
	}
	// omp parallel for end

#ifdef DEBUG
oss.str(string());
oss << "[Process " << myid << "]value_at_r blochfunctions calculated.\n";
Cout_for_everyone << oss.str() << flush;
#endif

	world.barrier();

	t_density temp_density(rgrid_cart.size(),0.0);
	mpi::all_reduce(world,density,temp_density,vector_combine_add<t_density>());
	density.swap(temp_density);

#ifdef DEBUG
oss.str(string());
oss << "[Process " << myid << "]value_at_r density initialized. size=" << density.size() << '\n';
Cout_for_everyone << oss.str() << flush;
#endif

	t_blochfunc temp_blochfunc;
	mpi::all_reduce(world,blochfunc,temp_blochfunc,map_combine<t_blochfunc>());
	blochfunc.swap(temp_blochfunc);

#ifdef DEBUG
oss.str(string());
oss << "[Process " << myid << "]value_at_r blochfunctions initialized. size=" << blochfunc.size() << '\n';
Cout_for_everyone << oss.str() << flush;
#endif
}


Prop_PGGValue :: Prop_PGGValue(const BandDataBZ& data, const Prop_Value_at_r& value_at_r_val, const vectpsp& psp_val) :
 BZProperties(data,true), value_at_r(value_at_r_val), psp(psp_val)
{
	initialize_on_grid();
}

Prop_PGGValue :: Prop_PGGValue(const Prop_PGGValue& inst) :
 BZProperties(inst), value_at_r(inst.value_at_r), psp(inst.psp), pggstore(inst.pggstore)
{
}

Prop_PGGValue :: ~Prop_PGGValue()
{
}

double Prop_PGGValue :: PGGValue(unsigned r1ind, unsigned r2ind) const
{
	return pggstore.at(make_pair(r1ind,r2ind));
}

istream& Prop_PGGValue :: read(istream& is)
{
	return is;
}

ostream& Prop_PGGValue :: print(ostream& os) const
{
	return os;
}

string Prop_PGGValue :: name() const
{
	return string("Prop_PGGValue");
}

void Prop_PGGValue :: initialize_on_grid()
{
	mpi::communicator world;

	vector< pair<unsigned,unsigned> > myjob;
	const vecttri& rgrid_cart = value_at_r.GetrGrid_cart();

	if(myid == ID_Master)
	{
		vector< pair<unsigned,unsigned> > jobs;

		for(unsigned r1ind = 0; r1ind < rgrid_cart.size(); ++r1ind)
		 for(unsigned r2ind = 0; r2ind < rgrid_cart.size(); ++r2ind)
			jobs.push_back(make_pair(r1ind,r2ind));

		vector< vector< pair<unsigned,unsigned> > > splitted_jobs = SplitVector(jobs,nprocs);

		mpi::scatter(world, splitted_jobs, myjob, ID_Master);
	}
	else mpi::scatter(world, myjob, ID_Master);

#ifdef DEBUG
ostringstream oss;
oss << "[Process " << myid << "]PGGValue jobs scattered. myjob size=" << myjob.size() << '\n';
Cout_for_everyone << oss.str() << flush;
#endif

	pggstore.clear();
	// no parallelization here, since map insert is critical anyway. And parallelization is already in DoCalc
	for(unsigned pos = 0; pos < myjob.size(); ++pos)
		pggstore[myjob[pos]] = DoCalc(myjob[pos].first,myjob[pos].second);

#ifdef DEBUG
oss.str(string());
oss << "[Process " << myid << "]my PGGValue calculated.\n";
Cout_for_everyone << oss.str() << flush;
#endif

	world.barrier();

	t_PGGValue temp;
	mpi::all_reduce(world,pggstore,temp,map_combine<t_PGGValue>());
	pggstore.swap(temp);

#ifdef DEBUG
oss.str(string());
oss << "[Process " << myid << "]PGGValue initialized. size=" << pggstore.size() << '\n';
Cout_for_everyone << oss.str() << flush;
#endif
}

double Prop_PGGValue :: DoCalc(unsigned r1ind, unsigned r2ind) const
{
	if(r1ind == r2ind) return 0.0; // I certainly don't want a NaN here.

	const vecttri& rgrid_cart = value_at_r.GetrGrid_cart();

	double temp_re(0.0), temp_im(0.0);
	unsigned BZk;

	#pragma omp parallel for default(none) private(BZk) shared(r1ind,r2ind,rgrid_cart) reduction(+:temp_re,temp_im)
	for(BZk = 0; BZk < bands.nBZkpoints(); ++BZk)
	{
	 const tripdbl kcart = red2cart(bands.GetkpointBZ(BZk),bands.GetReciLatticeVector());
	 for(unsigned v = bands.GetvBandMin(); v <= bands.GetHOMO(); ++v)
	 {
		complexdbl tmpres = value_at_r.BlochFunction_at_r(v,BZk,r1ind) * conj(value_at_r.BlochFunction_at_r(v,BZk,r2ind))
				* exp(complexdbl(0,inner_prod(kcart,rgrid_cart[r1ind] - rgrid_cart[r2ind])));
		temp_re += tmpres.real();
		temp_im += tmpres.imag();
	 }
	}
	// end omp parallel for

	const complexdbl res = complexdbl(temp_re,temp_im);

	const double n1 = xcUtilities::ncore_cart(rgrid_cart[r1ind],bands,psp) + value_at_r.Density_at_r(r1ind),
		     n2 = xcUtilities::ncore_cart(rgrid_cart[r2ind],bands,psp) + value_at_r.Density_at_r(r2ind);

	return -2.0*norm(res)/((rgrid_cart[r1ind]-rgrid_cart[r2ind]).len() * n1 * n2) / gsl_pow_2(static_cast<double>(bands.nBZkpoints())); // psi_i,k(r) = 1/sqrt(Ncell) u_i,k(r)
}


complexdbl Prop_em0 :: em0(double omega) const
{
	complexdbl res = complexdbl_zero;

	for(unsigned j=bands.GetvBandMin(); j<=bands.GetHOMO(); ++j)
	 for(unsigned i=bands.GetHOMO()+1; i<=bands.GetcBandMax(); ++i)
	 {
		for(unsigned BZk=0; BZk<bands.nBZkpoints(); ++BZk)
		{
			const double omega_ij = bands.GetOrbitalEnergyBZ(i,BZk) - bands.GetOrbitalEnergyBZ(j,BZk);
			res += 2.0*gsl_pow_2(abs(ExpIqr_div_q_Limq0(i,j,BZk,dir,matelem,commutator))) / (-omega_ij + complexdbl(omega,smearing)); // excitation
			res += -2.0*gsl_pow_2(abs(ExpIqr_div_q_Limq0(j,i,BZk,dir,matelem,commutator))) / (omega_ij + complexdbl(omega,-smearing)); // de-excitation
		}
	  }

	return complexdbl(1,0) - (complexdbl(4*M_PI/(bands.GetCellVolume()*bands.nBZkpoints()),0)*res);
}

istream& Prop_em0 :: read(istream& is)
{
	return is;
}

ostream& Prop_em0 :: print(ostream& os) const
{
	return os;
}

string Prop_em0 :: name() const
{
	return string("Prop_em0");
}

complexdbl Prop_em :: em(double omega) const
{
	if(myid != ID_Master) throw logic_error(Error(ERRMSG_PROP_EM_em_SLAVE));

	const unsigned nEigVal = hamil.GetnEigValTDA();
	complexdbl res = complexdbl_zero;

	if(store.size() != nEigVal) throw logic_error(Error(ERRMSG_PROP_EM_em_NOTINITIALIZED));

	const vector<double>& evalTDA = hamil.GetEvalTDA();
	for(unsigned ind = 0; ind < nEigVal; ++ind)
	{
		res += store[ind]/(-evalTDA[ind] + complexdbl(omega,smearing)); // excitation
		res += store[ind]/(evalTDA[ind] + complexdbl(omega,-smearing)); // de-excitation
		// We have TDA, so de-excitation is exactly the same as excitation.
		// In most cases, it won't be a big contribution if the gap is big enough.
	}

	return complexdbl(1,0) - (complexdbl(2*4*M_PI/(bands.GetCellVolume()*bands.nBZkpoints()),0)*res);
	// 2 is for spin
}

istream& Prop_em :: read(istream& is)
{
	ios_base::iostate exception_setting = is.exceptions();
	is.exceptions(ios_base::failbit | ios_base::badbit);
 try{
	unsigned dir_temp;
	double smearing_temp;

	Read(is,dir_temp); Read(is,smearing_temp);

	EquDbl<double> EquObj;
	// if dir and smearing are different, will not read data
	if( (static_cast<unsigned>(dir) != dir_temp) || (!EquObj(smearing,smearing_temp)) ) throw runtime_error(Error(ERRMSG_PROP_EM_INPUTOPER_FAIL));

	unsigned c, element_count;

	Read(is,element_count);
	store.clear();
	store.resize(element_count);
	for(c = 0; c < element_count; ++c)
		Read(is,store[c]);

	// no need to call initialize_all here. There won't be missing components

	is.exceptions(exception_setting);
	return is;
 }
 catch(const exception& e)
 {
	store.clear();
	ostringstream oss;
	oss << "Exception within Prop_em:read. Message: " << e.what() << endl;
	Cerr << oss.str() << flush;
	throw runtime_error(Error(ERRMSG_PROP_EM_INPUTOPER_FAIL));
 }
}

ostream& Prop_em :: print(ostream& os) const
{
	os << ForData;
	Print(os<<setw(data_intwidth),static_cast<unsigned>(dir)); PrintSpace(os);
	Print(os<<setw(data_dblwidth),smearing); PrintNewline(os,2);

	Print(os<<setw(data_intwidth),static_cast<unsigned>(store.size())); PrintNewline(os);
	for(vector<double>::const_iterator iter = store.begin(); iter != store.end(); ++iter)
	{
		Print(os<<setw(data_dblwidth),*iter);
		PrintNewline(os);
	}

	return os;
}

string Prop_em :: name() const
{
	return string("Prop_em");
}

namespace{
// A functor to add up vectors
template <class VectorType> struct vector_add : public binary_function< VectorType, VectorType, VectorType >
{
	inline VectorType operator()( const VectorType& v1, const VectorType& v2) const
	{
		if(v1.size() != v2.size()) throw logic_error(ErrorWith2Data(ERRMSG_VECTORADD_SIZEERR,v1.size(),v2.size()));

		VectorType temp(v1);
		transform(temp.begin(),temp.end(),v2.begin(),temp.begin(),plus<typename VectorType::value_type>());
		return temp;
	}
};
}

void Prop_em :: initialize_all()
{
#ifdef DEBUG
ostringstream oss;
oss << "[Process " << myid << "]Prop_em::initialize called.\n";
Cout_for_everyone << oss.str() << flush;
#endif

	const unsigned nEigVal = ( hamil.GetnEigValTDA() );
	store.clear();

	vector<complexdbl> local_store(nEigVal,complexdbl_zero);
	map<unsigned, map<unsigned, complexdbl> > local_alleigvec;
	hamil.GetLocalEvecTDASorted(local_alleigvec);

	unsigned ind;
	#pragma omp parallel for default(none) shared(nEigVal,local_store,local_alleigvec) private(ind)
	for(ind = 0; ind < nEigVal; ++ind)
	{
		complexdbl res = complexdbl_zero;
		map<unsigned, map<unsigned, complexdbl> >::const_iterator local_eigvec_pos = local_alleigvec.find(ind);
		if(local_eigvec_pos != local_alleigvec.end())
		{
			const map<unsigned, complexdbl>& local_eigvec = local_eigvec_pos->second;
			for(map<unsigned,complexdbl>::const_iterator iter = local_eigvec.begin(); iter !=local_eigvec.end(); ++iter)
			{
				const Hamiltonian::t_three three = hamil.WhichTransition(iter->first);
				res += conj(ExpIqr_div_q_Limq0(three.j,three.i,three.BZk,dir,matelem,commutator)) * iter->second; // <i|exp(-iqr)|j> A_\lambda^{(ij)} = [<j|exp(iqr)|i>]^*  A_\lambda^{(ij)}
			}
		}
		local_store[ind] = res;
	} // omp parallel for end

	mpi::communicator world;
	if(myid == ID_Master)
	{
		vector<complexdbl> intermediate_store(nEigVal,complexdbl_zero);
		// all to master
		mpi::reduce(world,local_store,intermediate_store,vector_add< vector<complexdbl> >(), ID_Master);

		store.resize(nEigVal);
		vector<double>::iterator storeIter;
		vector<complexdbl>::const_iterator interIter;
		for(storeIter = store.begin(), interIter = intermediate_store.begin(); storeIter != store.end(); ++storeIter, ++interIter)
			*storeIter = gsl_pow_2(abs(*interIter));

	}
	else mpi::reduce(world,local_store,vector_add< vector<complexdbl> >(), ID_Master);
	// Notice here I use reduce instead of all_reduce. Prop_em is human-readable output, and only master should
	// do output for that.

#ifdef DEBUG
oss.str(string());
oss << "[Process " << myid << "]Prop_em::initialize finished.\n";
Cout_for_everyone << oss.str() << flush;
#endif
}

} // namespace exciton

// MPI Datatype specifications (must put outside namespace exciton}
namespace boost { namespace mpi {
 template <typename VectorType> struct is_commutative< exciton::vector_add<VectorType>, VectorType > : mpl::true_ { };
} }


==> supplemental/prop.h <==
#ifndef EXCITON_PROP_H
#define EXCITON_PROP_H

#include "defines.h"

#include <mpi.h>
#include <boost/mpi.hpp>

#include <iosfwd>
#include <map>
#include <vector>
#include <utility>
#include <string>

#include <boost/serialization/serialization.hpp>

#include "util.h"
#include "glist.h"

namespace exciton{

// make a new hierachy of classes, so that the data can be stored.
// only properties directly related to band structure. Not including those involved with Hamiltonian.
class BandData; class BandDataBZ; class Pseudopotential; class Hamiltonian;
class Properties{

	public:
		Properties(bool doInitialize = false) : do_initialize_all(doInitialize) {}
		Properties(const Properties&) : do_initialize_all(false) {}
		virtual ~Properties() = 0;

		virtual std::istream& read(std::istream&) = 0;
		virtual std::ostream& print(std::ostream&) const = 0;

		virtual std::string name() const = 0;
	private:
		Properties& operator=(const Properties&);
	protected:
		mutable bool do_initialize_all; // a flag for derived classes, indicating whether need to
						// calculate all possible data upfront (in parallel)

	friend std::ostream& operator<<(std::ostream&, const Properties&);
};

std::istream& operator>>(std::istream&, Properties&);
std::ostream& operator<<(std::ostream&, const Properties&);

class IBZProperties : public Properties{
	public:
		explicit IBZProperties(const BandData& bands_val, bool doInitialize = false) : Properties(doInitialize), bands(bands_val) {}
		IBZProperties(const IBZProperties& inst) : Properties(inst), bands(inst.bands) {}
		virtual ~IBZProperties() {}
	private:
		IBZProperties();
		IBZProperties& operator=(const IBZProperties&);
	protected:
		const BandData& bands;

		const vectatom& GetAtomPosition() const;

		using Properties::do_initialize_all;
};

// BZProperties is not an IBZProperties, since the data type of bands is set, and it's not good to downcast
class BZProperties : public Properties{
	public:
		explicit BZProperties(const BandDataBZ& bands_val, bool doInitialize = false) : Properties(doInitialize), bands(bands_val) {}
		BZProperties(const BZProperties& inst) : Properties(inst), bands(inst.bands) {}
		virtual ~BZProperties() {}
	private:
		BZProperties();
		BZProperties& operator=(const BZProperties&);
	protected:
		const BandDataBZ& bands;

		const vectatom& GetAtomPosition() const;

		using Properties::do_initialize_all;
};


// calculate < i,k | exp(iGr) | j,k >
class Prop_Chi0_q0_sym;
class Prop_ExpIGr : public BZProperties{

	public:
		explicit Prop_ExpIGr(const BandDataBZ& bands_val, bool doInitialize = false) : BZProperties(bands_val, doInitialize) { if(do_initialize_all) initialize_all(bands); }
		Prop_ExpIGr(const Prop_ExpIGr& inst) : BZProperties(inst), expigr(inst.expigr) { initialize_all(bands); }
		virtual ~Prop_ExpIGr() {}

		complexdbl ExpIGr(unsigned i, unsigned j, unsigned BZk, const tripint& G) const;

		virtual std::istream& read(std::istream&);
		virtual std::ostream& print(std::ostream&) const;

		virtual std::string name() const;

		struct expigr_key {
			tripint G;
			unsigned i,j,IBZk;

			expigr_key() {}
			expigr_key(const tripint &G_val, unsigned i_val, unsigned j_val, unsigned IBZk_val) : G(G_val), i(i_val), j(j_val), IBZk(IBZk_val) {}

			inline bool operator<(const expigr_key& other) const
			{
				if(G<other.G) return true;
				else if(other.G<G) return false;
				else if(i<other.i) return true;
				else if(other.i<i) return false;
				else if(j<other.j) return true;
				else if(other.j<j) return false;
				else if(IBZk<other.IBZk) return true;
				//else if(other.IBZk<IBZk) return false;
				else return false;
			}

			private:
				template <class Archive> void serialize(Archive &ar, const unsigned version)
				{
					ar & G; ar & i; ar & j; ar & IBZk;
				}
			friend class boost::serialization::access;
		};

		typedef std::map< expigr_key, complexdbl > t_expigr;
		typedef t_expigr :: iterator t_expigr_it;
		typedef t_expigr :: const_iterator t_expigr_cit;
	private:
		Prop_ExpIGr();
		Prop_ExpIGr& operator=(const Prop_ExpIGr&);

		t_expigr expigr;

		complexdbl ExpIGrIBZ(unsigned i, unsigned j, unsigned IBZk, const tripint& G) const;

		// must be thread-safe
		void DoCalc_Qspace(const expigr_key& key, const BandDataBZ& bands_val);

		void initialize_all(const BandDataBZ& bands_val);
	friend class Prop_Chi0_q0_sym;
};

class Prop_Commutator_r_Vnl;
// calculate < i,k | p_n | j,k >, where n=x,y,z
// for example, p_x = -i hbar d/dx(in atomic units, hbar=1)
class Prop_MomentumMatElem : public BZProperties{

	public:
		explicit Prop_MomentumMatElem(const BandDataBZ& bands_val, bool doInitialize = false) : BZProperties(bands_val, doInitialize) { initialize(); }
		Prop_MomentumMatElem(const Prop_MomentumMatElem& inst) : BZProperties(inst), matelem(inst.matelem) { do_initialize_all = true; initialize(); }
		virtual ~Prop_MomentumMatElem();

		complexdbl MomentumMatElem(unsigned i, unsigned j, unsigned BZk, t_Direction dir) const;
		complexdbl MomentumMatElem(unsigned i, unsigned j, unsigned BZk, tripdbl anyDir) const;

		virtual std::istream& read(std::istream&);
		virtual std::ostream& print(std::ostream&) const;

		virtual std::string name() const;

		struct matelem_key{
			unsigned i,j,IBZk;

			matelem_key() {}
			matelem_key(unsigned i_val, unsigned j_val, unsigned IBZk_val) : i(i_val), j(j_val), IBZk(IBZk_val) {}

			inline bool operator<(const matelem_key& other) const
			{
				if(i<other.i) return true;
				else if(other.i<i) return false;
				else if(j<other.j) return true;
				else if(other.j<j) return false;
				else if(IBZk<other.IBZk) return true;
				//else if(other.IBZk<IBZk) return false;
				else return false;
			}

			private:
				template <class Archive> void serialize(Archive &ar, const unsigned version)
				{
					ar & i; ar & j; ar & IBZk;
				}
			friend class boost::serialization::access;
		};

		typedef std::map< matelem_key, tripcomp > t_matelem;
		typedef t_matelem :: iterator t_matelem_it;
		typedef t_matelem :: const_iterator t_matelem_cit;
	private:
		Prop_MomentumMatElem();
		Prop_MomentumMatElem& operator=(const Prop_MomentumMatElem&);

		t_matelem matelem;

		void initialize();
		void initialize_matelem(const BandDataBZ& bands_val);

		tripcomp MomentumIBZ(unsigned i, unsigned j, unsigned IBZk) const;

		// must be thread-safe
		void DoCalc_Qspace(const matelem_key& key, const BandDataBZ& bands_val);

	friend complexdbl ExpIqr_div_q_Limq0(unsigned, unsigned, unsigned, t_Direction, const Prop_MomentumMatElem&, const Prop_Commutator_r_Vnl&);
	friend complexdbl ExpIqr_div_q_Limq0_anydir(unsigned, unsigned, unsigned, const tripdbl&, const Prop_MomentumMatElem&, const Prop_Commutator_r_Vnl&);

	friend class Prop_Chi0_q0_sym;
};

// This returns <i,k|[r,Vnl]|j,k> as defined
class Prop_Commutator_r_Vnl : public BZProperties{

	public:
		Prop_Commutator_r_Vnl(const BandDataBZ& bands_val, const vectpsp &ptr_psp_val, bool doInitialize = false) : BZProperties(bands_val, doInitialize), ptr_psp(ptr_psp_val) { checkPsp(); if(do_initialize_all) initialize_all(bands); }
		Prop_Commutator_r_Vnl(const Prop_Commutator_r_Vnl& inst) : BZProperties(inst), ptr_psp(inst.ptr_psp), commutator(inst.commutator) { checkPsp(); initialize_all(bands); }
		virtual ~Prop_Commutator_r_Vnl() {}

		complexdbl Commutator_r_Vnl(unsigned i, unsigned j, unsigned BZk, t_Direction dir) const;
		complexdbl Commutator_r_Vnl(unsigned i, unsigned j, unsigned BZk, tripdbl anyDir) const;

		virtual std::istream& read(std::istream&);
		virtual std::ostream& print(std::ostream&) const;

		virtual std::string name() const;

		struct Comm_key{
			unsigned i, j, BZk;

			Comm_key() {}
			Comm_key(unsigned i_val, unsigned j_val, unsigned BZk_val) : i(i_val), j(j_val), BZk(BZk_val) {}

			inline bool operator<(const Comm_key& other) const
			{
				if(i<other.i) return true;
				else if(other.i<i) return false;
				else if(j<other.j) return true;
				else if(other.j<j) return false;
				else if(BZk<other.BZk) return true;
				//else if(other.BZk<BZk) return false;
				else return false;
			}
			private:
				template <class Archive> void serialize(Archive &ar, const unsigned version)
				{
					ar & i; ar & j; ar & BZk;
				}
			friend class boost::serialization::access;
		};

		typedef std::map< Comm_key, tripcomp > t_commutator;
		typedef t_commutator::iterator t_commutator_it;
		typedef t_commutator::const_iterator t_commutator_cit;

	private:
		Prop_Commutator_r_Vnl();
		Prop_Commutator_r_Vnl& operator=(const Prop_Commutator_r_Vnl&);

		typedef std::pair<unsigned,unsigned> Vnl_key;
		typedef std::map< Vnl_key, complexdbl > t_Vnl;
		typedef t_Vnl::iterator t_Vnl_it;
		typedef t_Vnl::const_iterator t_Vnl_cit;

		const vectpsp &ptr_psp;
		t_commutator commutator; 

		void checkPsp() const;

		void initialize_all(const BandDataBZ& bands_val);

		// must be thread-safe
		void DoCalc_Qspace(const Comm_key& key, const BandDataBZ& bands_val);

	friend class Prop_Chi0_q0_sym;
};

// calculate lim_{q->0} < i,k+q | exp(iqr) | j,k > (where i!=j). Following procedure in PRB 33, 7017(1986) and arxiv:cond-mat/0402523.
// NEED TO BE THREAD-SAFE
complexdbl ExpIqr_div_q_Limq0(unsigned, unsigned, unsigned, t_Direction, const Prop_MomentumMatElem&, const Prop_Commutator_r_Vnl&);
complexdbl ExpIqr_div_q_Limq0_anydir(unsigned, unsigned, unsigned, const tripdbl&, const Prop_MomentumMatElem&, const Prop_Commutator_r_Vnl&);

complexdbl ExpIqr_div_q_Limq0(const BandDataBZ&, unsigned, unsigned, unsigned, t_Direction, const Prop_MomentumMatElem&, const Prop_Commutator_r_Vnl&);
complexdbl ExpIqr_div_q_Limq0_anydir(const BandDataBZ&, unsigned, unsigned, unsigned, const tripdbl&, const Prop_MomentumMatElem&, const Prop_Commutator_r_Vnl&);


// Symmetrized Kohn-Sham linear response function \chi_0^\text{sym}(q=0,G,G',\omega=0) at certain directions
// Does not support storing the entire tensor(9 different combinations of directions), because in most cases
// one does not change the directions in the middle of a calculation, and chi0 is not like <p> or <[r,Vnl]>,
// for which the treatment of different directions come naturally, and also these only have one direction while
// chi0 have two.

// \chi_0^\text{sym} = v^{1/2} \chi_0 v^{1/2}
class Prop_Chi0_q0_sym : public BZProperties{
	public:
		Prop_Chi0_q0_sym(const BandDataBZ& bands_val, t_Direction dir_val, double smearing_val, Prop_ExpIGr& expigr_val, Prop_MomentumMatElem& matelem_val, Prop_Commutator_r_Vnl& commutator_val, double omega_val = 0, bool doInitialize = false) : BZProperties(bands_val, doInitialize), dir(dir_val), smearing(smearing_val), omega(omega_val), expigr(expigr_val), matelem(matelem_val), commutator(commutator_val) { if(do_initialize_all) initialize_all(); }
		Prop_Chi0_q0_sym(const Prop_Chi0_q0_sym& inst) : BZProperties(inst), dir(inst.dir), smearing(inst.smearing), omega(inst.omega), expigr(inst.expigr), matelem(inst.matelem), commutator(inst.commutator), store(inst.store) { initialize_all(); }
		virtual ~Prop_Chi0_q0_sym() {}

		// If not the same as current parameters, clean up all stored data.
		void SetParameters(t_Direction dir_val, double smearing_val, double omega_val);

// Definition: \chi_0(q=0,G,G',\omega=0) = \frac{1}{\Omega_\text{cell}} \sum_{i,j,\vect{k}} (f_{j,k} - f_{i,k})
//					   \times \frac{<j,k|exp(-iGr)|i,k><i,k|exp(iG'r)|j,k>}{-\omega_0+i\eta}
// where \omega_0 = \epsilon_{i,k} - \epsilon_{j,k}.
// Notice: f in above equation has taken spin into account, so it's either 0 or 2. 

		complexdbl Chi0q0_sym(const tripint &G, const tripint &G1) const; // calculate on the fly

		virtual std::istream& read(std::istream&); // if dir, smearing are different, will not read data.
		virtual std::ostream& print(std::ostream&) const;

		virtual std::string name() const;

		typedef std::pair<tripint, tripint> Chi0_key;
		typedef std::map< Chi0_key, complexdbl > t_Chi0_sym;
		typedef t_Chi0_sym::iterator t_Chi0_sym_it;
		typedef t_Chi0_sym::const_iterator t_Chi0_sym_cit;
	private:
		Prop_Chi0_q0_sym();
		Prop_Chi0_q0_sym& operator=(const Prop_Chi0_q0_sym&);

		t_Direction dir;
		double smearing;

		double omega;

		Prop_ExpIGr &expigr;
		Prop_MomentumMatElem &matelem;
		Prop_Commutator_r_Vnl &commutator;

		t_Chi0_sym store;

		void initialize_all();

		// must be thread-safe
		void DoCalc(const Chi0_key& key);
};

// calculate n_{i,k}(r) , i.e. orbital density, orbital norm, full density, and full norm
class Prop_OrbDen : public BZProperties{

	public:
		explicit Prop_OrbDen(const BandDataBZ& bands_val, bool doInitialize = false) : BZProperties(bands_val, doInitialize), densitynormCalculated(false) { if(do_initialize_all) initialize_all(); }
		Prop_OrbDen(const Prop_OrbDen& inst) : BZProperties(inst), orbnorm(inst.orbnorm), densitynormCalculated(inst.densitynormCalculated), densitynorm(inst.densitynorm) { initialize_all(); }
		virtual ~Prop_OrbDen() {}

		double OrbitalDensity_at_r(unsigned i, unsigned BZk, tripdbl rvect) const;
		double OrbitalDensity_at_r_reduced(unsigned i, unsigned BZk, tripdbl rred) const;

		double OrbitalNorm(unsigned i, unsigned BZk) const; // orbital norm(no spin!)

		double Density_at_r(tripdbl rvect) const; // for planewaves
		double Density_at_r_reduced(tripdbl rred) const;

		double Norm() const; // density integrated. Should equal to number of valence electrons in one lattice

		virtual std::istream& read(std::istream&);
		virtual std::ostream& print(std::ostream&) const;

		virtual std::string name() const;

		struct orbnorm_key {
			unsigned i, BZk;

			orbnorm_key() {}
			orbnorm_key(unsigned i_val, unsigned BZk_val) : i(i_val), BZk(BZk_val) {}

			inline bool operator<(const orbnorm_key& other) const
			{
				if(i<other.i) return true;
				else if(other.i<i) return false;
				else if(BZk<other.BZk) return true;
				//else if(other.BZk<BZk) return false;
				else return false;
			}

			private:
				template <class Archive> void serialize(Archive &ar, const unsigned version)
				{
					ar & i; ar & BZk;
				}
			friend class boost::serialization::access;
		};

		typedef std::map< orbnorm_key, double > t_orbnorm;
		typedef t_orbnorm::iterator t_orbnorm_it;
		typedef t_orbnorm::const_iterator t_orbnorm_cit;
	private:
		Prop_OrbDen();
		Prop_OrbDen& operator=(const Prop_OrbDen&);

		t_orbnorm orbnorm;

		mutable bool densitynormCalculated;

		mutable double densitynorm;

		void initialize_all();

		// must be thread-safe
		void DoCalc_Qspace(const orbnorm_key& key);
};

// Density and bloch function value at a certain r, given a r grid. If not in rgrid, it will calculate it on the fly.
// For the fast implementation of ALDA and PGG
class Prop_Value_at_r : public BZProperties{

	public:
		Prop_Value_at_r(const BandDataBZ&, const vecttri&, const Prop_OrbDen&);
		Prop_Value_at_r(const Prop_Value_at_r&);
		virtual ~Prop_Value_at_r();

		inline const vecttri& GetrGrid_cart() const { return rgrid_cart; }

		double Density_at_r(unsigned) const;
		double Density_at_r(const tripdbl&) const; // assume do not know the value, even if this is a grid point

		complexdbl BlochFunction_at_r(unsigned, unsigned, unsigned) const;
		complexdbl BlochFunction_at_r(unsigned, unsigned, const tripdbl&) const;

		virtual std::istream& read(std::istream&);
		virtual std::ostream& print(std::ostream&) const;

		virtual std::string name() const;

		typedef std::vector< double > t_density;
		typedef t_density::iterator t_density_it;
		typedef t_density::const_iterator t_density_cit;

		//                          band      BZk
		typedef std::map< std::pair<unsigned, unsigned>, std::vector<complexdbl> > t_blochfunc;
		typedef t_blochfunc::iterator t_blochfunc_it;
		typedef t_blochfunc::const_iterator t_blochfunc_cit;
	private:
		Prop_Value_at_r();
		Prop_Value_at_r& operator=(const Prop_Value_at_r&);

		const vecttri& rgrid_cart;
		const Prop_OrbDen& orbden;

		t_density density;
		t_blochfunc blochfunc;

		void initialize_all();
};

// fxc_PGG(r,r'), calculate on-the-fly and store the calculated values. For the fast implementation of PGG.
// need to ensure thread-safety
class Prop_PGGValue : public BZProperties{

	public:
		Prop_PGGValue(const BandDataBZ&, const Prop_Value_at_r&, const vectpsp&);
		Prop_PGGValue(const Prop_PGGValue&);
		virtual ~Prop_PGGValue();

		// fxc(r,r') = -2 |\sum_{i,k}^\text{occ.} \psi_{i,k}(r)\psi_{i,k}^*(r')|^2 / (|r-r'|n(r)n(r'))
		double PGGValue(unsigned, unsigned) const;

		virtual std::istream& read(std::istream&);
		virtual std::ostream& print(std::ostream&) const;

		virtual std::string name() const;

		typedef std::map< std::pair<unsigned,unsigned>, double > t_PGGValue;
		typedef t_PGGValue::iterator t_PGGValue_it;
		typedef t_PGGValue::const_iterator t_PGGValue_cit;
	private:
		Prop_PGGValue();
		Prop_PGGValue& operator=(const Prop_PGGValue&);

		const Prop_Value_at_r& value_at_r;
		const vectpsp& psp;

		mutable t_PGGValue pggstore;

		double G0half_len;

		void initialize_on_grid();

		double DoCalc(unsigned, unsigned) const;
};

// bare macroscopic dielectric function(NO local-field effect)
class Prop_em0 : public BZProperties{

	public:
		Prop_em0(const BandDataBZ& bands_val, t_Direction dir_val, double smearing_val, const Prop_MomentumMatElem& matelem_val, const Prop_Commutator_r_Vnl& commutator_val) : BZProperties(bands_val, false), dir(dir_val), smearing(smearing_val), matelem(matelem_val), commutator(commutator_val) {}
		Prop_em0(const Prop_em0& inst) : BZProperties(inst), dir(inst.dir), smearing(inst.smearing), matelem(inst.matelem), commutator(inst.commutator) {}
		virtual ~Prop_em0() {}

		complexdbl em0(double omega) const;

		virtual std::istream& read(std::istream&);
		virtual std::ostream& print(std::ostream&) const;

		virtual std::string name() const;
	private:
		Prop_em0();
		Prop_em0& operator=(const Prop_em0&);

		t_Direction dir;
		double smearing;

		const Prop_MomentumMatElem& matelem;
		const Prop_Commutator_r_Vnl& commutator;
};


// macroscopic dielectric function from eigenvectors of Casida equation(WITH local-field effect)
class Prop_em : public BZProperties{

	public:
		Prop_em(const BandDataBZ& bands_val, const Hamiltonian& hamil_val, t_Direction dir_val, double smearing_val, const Prop_MomentumMatElem& matelem_val, const Prop_Commutator_r_Vnl& commutator_val, bool doInitialize = false) : BZProperties(bands_val, doInitialize), dir(dir_val), smearing(smearing_val), hamil(hamil_val), matelem(matelem_val), commutator(commutator_val) { if(do_initialize_all) initialize_all(); }
		Prop_em(const Prop_em& inst) : BZProperties(inst), dir(inst.dir), smearing(inst.smearing),  store(inst.store), hamil(inst.hamil), matelem(inst.matelem), commutator(inst.commutator) {}
		virtual ~Prop_em() {}

		complexdbl em(double omega) const;

		virtual std::istream& read(std::istream&);
		virtual std::ostream& print(std::ostream&) const;

		virtual std::string name() const;
	private:
		Prop_em();
		Prop_em& operator=(const Prop_em&);

		t_Direction dir;
		double smearing;
		std::vector<double> store; // for \abs{\sum_{i,j,k} <i,k|p-i[r,Vnl]|j,k>\rho_\lambda^{(ijk)} / (\epsilon_{i,k}-\epsilon_{j,k})}^2

		const Hamiltonian &hamil;
		const Prop_MomentumMatElem& matelem;
		const Prop_Commutator_r_Vnl& commutator;

		void initialize_all();
};

}


// MPI Optimizations, must put outside namespace exciton
// NOTE: no tracking and versioning means these stuff should NEVER be serialized through pointer
BOOST_IS_MPI_DATATYPE(exciton::Prop_ExpIGr::expigr_key)
BOOST_CLASS_IMPLEMENTATION(exciton::Prop_ExpIGr::expigr_key,object_serializable)
BOOST_CLASS_TRACKING(exciton::Prop_ExpIGr::expigr_key,track_never)
BOOST_IS_MPI_DATATYPE(exciton::Prop_MomentumMatElem::matelem_key)
BOOST_CLASS_IMPLEMENTATION(exciton::Prop_MomentumMatElem::matelem_key,object_serializable)
BOOST_CLASS_TRACKING(exciton::Prop_MomentumMatElem::matelem_key,track_never)
BOOST_IS_MPI_DATATYPE(exciton::Prop_Commutator_r_Vnl::Comm_key)
BOOST_CLASS_IMPLEMENTATION(exciton::Prop_Commutator_r_Vnl::Comm_key,object_serializable)
BOOST_CLASS_TRACKING(exciton::Prop_Commutator_r_Vnl::Comm_key,track_never)
BOOST_IS_MPI_DATATYPE(exciton::Prop_OrbDen::orbnorm_key)
BOOST_CLASS_IMPLEMENTATION(exciton::Prop_OrbDen::orbnorm_key,object_serializable)
BOOST_CLASS_TRACKING(exciton::Prop_OrbDen::orbnorm_key,track_never)

#endif


==> supplemental/psp.cpp <==
#include "defines.h"

#include <iostream>
#include <fstream>
#include <sstream>
#include <stdexcept>
#include <cstdlib>
#include <iomanip>
#include <algorithm>
#include <functional>

#include <math.h>
#include <gsl/gsl_math.h>
#include <gsl/gsl_sf_bessel.h>
#include <gsl/gsl_sf_legendre.h>

#include "psp.h"
#include "io.h"

namespace exciton{

using std::ifstream; using std::runtime_error; using std::istringstream; using std::make_pair;
using std::logic_error; using std::malloc; using std::range_error; using std::setw; using std::ios_base; using std::transform;
using std::minus; using std::istream; using std::ostream; using std::vector; using std::map; using std::pair;
using std::string;

int Pseudopotential :: DyadicSign(unsigned l, unsigned n) const
{
	const double KBeng = KBenergy(l,n);

	return (KBeng>0)? 1 : ((KBeng<0)? -1:0);
}

istream& operator>>(istream& is, Pseudopotential& p)
{
	const string pspname(p.name());
	string tmp_name;
	Read(is,tmp_name);

	if(tmp_name != pspname) // wrong file to read
		throw runtime_error(ErrorWith2Data(ERRMSG_PSEUDOPOTENTIAL_operator_read_WRONGFORMAT,pspname.c_str(),tmp_name.c_str()));

	return p.read(is);
}

ostream& operator<<(ostream& os, const Pseudopotential& p)
{
	Print(os,p.name()); PrintNewline(os);
	return p.print(os);
}

TM_Pseudopotential :: t_func :: t_func() :
 spline(NULL)
{}

TM_Pseudopotential :: t_func :: t_func(const t_func& inst) :
 func(inst.func), spline(NULL), grid(inst.grid)
{
	if(inst.spline) create_spline();
}

TM_Pseudopotential::t_func& TM_Pseudopotential :: t_func :: operator=(const TM_Pseudopotential::t_func& other)
{
	if(this==&other) return *this;

	func = other.func;
	grid = other.grid;

	if(other.spline) create_spline();
	else if(spline){ gsl_spline_free(spline); spline = NULL; }

	return *this;
}

TM_Pseudopotential :: t_func :: ~t_func()
{
	if(spline) gsl_spline_free(spline);
}

void TM_Pseudopotential :: t_func :: create_spline()
{
	if(spline) { gsl_spline_free(spline); spline = NULL; }

	if(grid.size() != func.size()) throw logic_error(ErrorWith2Data(ERRMSG_TMPSEUDOPOTENTIAL_TFUNC_create_spline,grid.size(),func.size()));

	spline = gsl_spline_alloc(gsl_interp_cspline,func.size());
	gsl_spline_init(spline,grid.data(),func.data(),func.size());
}

TM_Pseudopotential :: TM_Pseudopotential(unsigned NuclearCharge_val, double CellVolume_val) :
 Pseudopotential(NuclearCharge_val), CellVolume(CellVolume_val), acc(gsl_interp_accel_alloc()),
 gslinttable(gsl_integration_glfixed_table_alloc(INTORDER))
{}

TM_Pseudopotential :: TM_Pseudopotential(const TM_Pseudopotential& inst) :
 Pseudopotential(inst), CellVolume(inst.CellVolume), radGrid(inst.radGrid), psp(inst.psp),
 projector(inst.projector), dvms(inst.dvms), eta(inst.eta), ekb(inst.ekb), formfactor(inst.formfactor),
 formfactor_grad(inst.formfactor_grad),
 acc(gsl_interp_accel_alloc()), gslinttable(gsl_integration_glfixed_table_alloc(INTORDER)), rchrg(inst.rchrg), fchrg(inst.fchrg)
{}

TM_Pseudopotential :: ~TM_Pseudopotential()
{
	gsl_interp_accel_free(acc);
	gsl_integration_glfixed_table_free(gslinttable);
}

TM_Pseudopotential& TM_Pseudopotential :: operator=(const TM_Pseudopotential& other)
{
	if(this==&other) return *this;

	CellVolume = other.CellVolume;
	radGrid = other.radGrid; psp = other.psp; projector = other.projector;
	dvms = other.dvms; eta = other.eta; ekb = other.ekb;
	formfactor = other.formfactor; formfactor_grad = other.formfactor_grad;
	// no need to copy acc and gslinttable
	rchrg = other.rchrg; fchrg = other.fchrg;

	return *this;
}

void TM_Pseudopotential :: InitializeFromFile(const string& filename)
{
	ifstream ifs(filename.c_str());

	if(!ifs) throw runtime_error(ErrorWithData(ERRMSG_TMPSEUDOPOTENTIAL_InitializeFromFile_OPENFAIL,filename.c_str()));

	char buf[bufsize];
	string sbuf, tmpword;
	istringstream iss;

	ifs.exceptions(ios_base::badbit | ios_base::failbit | ios_base::eofbit);
	iss.exceptions(ios_base::badbit | ios_base::failbit);
	try
	{
		// e.g. " Troullier-Martins psp for element  Ga        Thu Oct 27 17:36:43 EDT 1994"
		ifs.ignore(bufsize,'\n');

		// e.g. "  31.00000   3.00000    940714                zatom, zion, pspdat"
		ifs.getline(buf,bufsize);
		sbuf = buf;
		iss.str(sbuf);

		unsigned zatom;
		iss >> zatom;
		if(zatom != NuclearCharge) throw runtime_error(ErrorWith2Data(ERRMSG_TMPSEUDOPOTENTIAL_InitializeFromFile_WRONGZ,zatom,NuclearCharge));

		// e.g. "    1    1    1    0      2001    .00000      pspcod,pspxc,lmax,lloc,mmax,r2well"
		ifs.getline(buf,bufsize);
		sbuf = buf;
		iss.clear(); iss.str(sbuf);

		unsigned pspcod,mmax; // mmax is number of radial grid points (usually = 2001)
		iss >> pspcod >> tmpword >> lmax >> lloc >> mmax;

		if(pspcod!=1) throw runtime_error(ErrorWithData(ERRMSG_TMPSEUDOPOTENTIAL_InitializeFromFile_WRONGPSP,pspcod));
		nproj.resize(lmax+1);
		psp.resize(lmax+1);

		// Generate the radial grid (see ABINIT/doc/psp1_info.txt)
		radGrid.resize(mmax);
		for(unsigned j=0; j<mmax; ++j)
			radGrid[j] = 100*gsl_pow_5((static_cast<double>(j)/static_cast<double>(mmax-1))+0.01)-1e-8;
		// later, every data line have at most 3 numbers
		const unsigned maxlines = static_cast<unsigned>(ceil(static_cast<double>(mmax)/3));


		unsigned l, nprojmax = 0;
		for(l=0;l<=lmax;++l)
		{
			// e.g. "    0   6.570  15.885    0   1.9956558        l,e99.0,e99.9,nproj,rcpsp"
			ifs.getline(buf,bufsize);
			sbuf = buf;
			iss.clear(); iss.str(sbuf);

			unsigned ltemp;
			iss >> ltemp >> tmpword >> tmpword >> nproj[l];

			if(ltemp!=l) throw runtime_error(ErrorWith2Data(ERRMSG_TMPSEUDOPOTENTIAL_InitializeFromFile_WRONGL,ltemp,l));
			if(nproj[l]>2) throw runtime_error(ErrorWith2Data(ERRMSG_TMPSEUDOPOTENTIAL_InitializeFromFile_TOOMANYPROJ,nproj[l],l));
			if(nproj[l]>nprojmax) nprojmax = nproj[l];

			// e.g. "    .00000000    .0000000000    .0000000000    .00000000   rms,ekb1,ekb2,epsatm"
			ifs.ignore(bufsize,'\n'); // need to calculate ekb later, instead of read file.
						  // in many files ekb is 0, and if that's true, there are no
						  // nonlocal parts at all. That certainly is wrong.
		}

		// e.g. "    2.57649862033350     .14924926558032    2.22766011456380   rchrg,fchrg,qchrg"
		ifs.getline(buf,bufsize);
		sbuf = buf;
		iss.clear(); iss.str(sbuf);

		iss >> rchrg >> fchrg;

		// read the potential: \Delta V_l^{SL}
		for(l=0;l<=lmax;++l)
		{
			// e.g. "    0 =l for Troullier-Martins pseudopotential"
			ifs.getline(buf,bufsize);
			sbuf = buf;
			iss.clear(); iss.str(sbuf);

			unsigned ltemp;
			iss >> ltemp;

			if(ltemp!=l) throw runtime_error(ErrorWith2Data(ERRMSG_TMPSEUDOPOTENTIAL_InitializeFromFile_WRONGL,ltemp,l));

			psp[l].grid = radGrid;
			psp[l].func.resize(mmax);
			// e.g. "   1.0290514594299738E+00   1.0290514594299733E+00   1.0290514594299727E+00"
			unsigned line, rad;
			for(line=0, rad=0; line < maxlines; ++line)
			{
				ifs.getline(buf,bufsize);
				sbuf = buf;
				iss.clear(); iss.str(sbuf);

				for(unsigned i=0; i<3; ++i)
				{
					iss >> psp[l].func[rad++];
					if(rad>=mmax) break;
				}
			}
			psp[l].create_spline();
		}

		// read first projection function: actually u_l^{ps}
		for(l=0;l<=lmax;++l)
		{
			// e.g. "    0 =l for first projection function"
			ifs.getline(buf,bufsize);
			sbuf = buf;
			iss.clear(); iss.str(sbuf);

			unsigned ltemp;
			iss >> ltemp;

			if(ltemp!=l) throw runtime_error(ErrorWith2Data(ERRMSG_TMPSEUDOPOTENTIAL_InitializeFromFile_WRONGL,ltemp,l));

			unsigned line, rad;
			// maybe no need to read at all, if nproj = 0
			if(nproj[l]==0)
			{
				for(line=0; line<maxlines; ++line) ifs.ignore(bufsize,'\n');
				continue;
			}

			t_func &ref = ulps[make_pair(l,0)];
			ref.grid = radGrid;
			ref.func.resize(mmax);
			// e.g. "   0.0000000000000000E+00   5.6389263192289769E-10   1.2460552474081498E-09"
			for(line=0, rad=0; line < maxlines; ++line)
			{
				ifs.getline(buf,bufsize);
				sbuf = buf;
				iss.clear(); iss.str(sbuf);

				for(unsigned i=0; i<3; ++i)
				{
					iss >> ref.func[rad++];
					if(rad>=mmax) break;
				}
			}
			ref.create_spline();
		}

		// read second projection function if available (actually u_l^{ps})
		if(nprojmax >= 2)
		{
			for(l=0;l<=lmax;++l)
			{
				// e.g. "    0 =l for second projection function"
				ifs.getline(buf,bufsize);
				sbuf = buf;
				iss.clear(); iss.str(sbuf);

				unsigned ltemp;
				iss >> ltemp;

				if(ltemp!=l) throw runtime_error(ErrorWith2Data(ERRMSG_TMPSEUDOPOTENTIAL_InitializeFromFile_WRONGL,ltemp,l));

				unsigned line, rad;
				// maybe no need to read at all, if nproj <= 1
				if(nproj[l]<=1)
				{
					for(line=0; line<maxlines; ++line) ifs.ignore(bufsize,'\n');
					continue;
				}

				t_func &ref = ulps[make_pair(l,1)];
				ref.grid = radGrid;
				ref.func.resize(mmax);
				// e.g. "   0.0000000000000000E+00   5.6389263192289769E-10   1.2460552474081498E-09"
				for(line=0, rad=0; line < maxlines; ++line)
				{
					ifs.getline(buf,bufsize);
					sbuf = buf;
					iss.clear(); iss.str(sbuf);

					for(unsigned i=0; i<3; ++i)
					{
						iss >> ref.func[rad++];
						if(rad>=mmax) break;
					}
				}
				ref.create_spline();
			}
		}
	}
	catch(...)
	{
		if(ifs.eof()) throw runtime_error(Error(ERRMSG_TMPSEUDOPOTENTIAL_InitializeFromFile_PSPEOF));
		else if(ifs.fail()) throw runtime_error(Error(ERRMSG_TMPSEUDOPOTENTIAL_InitializeFromFile_PSPERROR));
		else if(ifs.bad()) throw runtime_error(Error(ERRMSG_TMPSEUDOPOTENTIAL_InitializeFromFile_BADFILE));
		else if(iss.fail()) throw runtime_error(Error(ERRMSG_TMPSEUDOPOTENTIAL_InitializeFromFile_INTERPRETERROR));
		else if(iss.bad()) throw runtime_error(Error(ERRMSG_TMPSEUDOPOTENTIAL_InitializeFromFile_BADLINE));
		else throw;
	}

	ConstructDerivedData();
}

double TM_Pseudopotential :: LocalPotential(double rho) const
{
	if(rho<0) throw runtime_error(ErrorWithData(ERRMSG_TMPSEUDOPOTENTIAL_LocalPotential_NEGR,rho));

	// Make sure there is no extrapolation
	if(rho<radGrid[0]) rho=radGrid[0];
	else if(rho>radGrid.back()) return 0;

	return gsl_spline_eval(psp[lloc].spline,rho,acc);
}

complexdbl TM_Pseudopotential :: NonlocalPotential(const tripdbl &r, const tripdbl &r1) const
{
	// \Delta V^{KB} = \sum_{l,m,n}\frac{|\Delta V_l \phi_{l,m}^{ps}><\phi_{l,m}^{ps}\Delta V_l|}{<\phi_{l,m}^{ps}|\Delta V_l|\phi_{l,m}^{ps}}
	// \phi_{l,m}^{ps} = Y_{l,m} R_l = Y_{l,m} u_l/\rho

	// Thus, \Delta V^{KB} =  sum_{l,m,n} Y^*_{l,m}(\hat{r}) Y_{l,m}(\hat{r}') u_{l,n}^*(\rho) E_{l,n} u_{l,n}(\rho') / (\rho * \rho')

	// Since radGrid[0] is very small, I'm not checking whether r,r1 == tripdbl_zero here.
	double rho = r.len(), rho1 = r1.len();

	// Make sure there is no extrapolation
	if(rho<radGrid[0]) rho=radGrid[0];
	else if(rho>radGrid.back()) return complexdbl_zero;

	if(rho1<radGrid[0]) rho1=radGrid[0];
	else if(rho1>radGrid.back()) return complexdbl_zero;

	complexdbl result = complexdbl_zero; 
	for(unsigned l=0; l<=lmax; ++l)
	 for(unsigned n=0; n<nproj[l]; ++n)
	  for(int m=-static_cast<int>(l); m <= static_cast<int>(l); ++m)
	  {
		result += conj(SphericalHarmonicY(l,m,r))*SphericalHarmonicY(l,m,r1)*Projector_l(rho,l,n)*KBenergy(l,n)*Projector_l(rho1,l,n) / (rho * rho1);
	  }

	return result;
}

double TM_Pseudopotential :: KBenergy(unsigned l, unsigned n) const
{
	t_ekb_cit iter = ekb.find(make_pair(l,n));

	if( iter == ekb.end() ) throw range_error(ErrorWith2Data(ERRMSG_TMPSEUDOPOTENTIAL_KBenergy_OUTOFRANGE,l,n));

	return iter->second;
}

double TM_Pseudopotential :: NonlocalPotential_l(double rho, double rho1, unsigned l) const
{
	if(l>lmax) throw range_error(ErrorWithData(ERRMSG_TMPSEUDOPOTENTIAL_NonlocalPotential_l_OUTOFRANGE,l));

	double result = 0;
	for(unsigned n=0; n<nproj[l]; ++n)
		result += NonlocalPotential_l_n(rho,rho1,l,n);
	return result;
}

double TM_Pseudopotential :: NonlocalPotential_l_n(double rho, double rho1, unsigned l, unsigned n) const
{
	if((rho<0)||(rho1<0)) throw runtime_error(ErrorWith2Data(ERRMSG_TMPSEUDOPOTENTIAL_NonlocalPotential_l_n_NEGR,rho,rho1));

	t_proj_cit pit = projector.find(make_pair(l,n));
	t_ekb_cit eit = ekb.find(make_pair(l,n));

	if((pit==projector.end())||(eit==ekb.end())) throw range_error(ErrorWith2Data(ERRMSG_TMPSEUDOPOTENTIAL_NonlocalPotential_l_n_OUTOFRANGE,l,n));

	if(isZero(eit->second)) return 0;

	// Make sure there is no extrapolation
	if(rho<radGrid[0]) rho=radGrid[0];
	else if(rho>radGrid.back()) return 0;

	if(rho1<radGrid[0]) rho1=radGrid[0];
	else if(rho1>radGrid.back()) return 0;

	// \Delta V_{l,n}^{KB} = |u_{l,n}^{KB}> E_{l,n}^{KB} <u_{l,n}^{KB}|, notice everything is real

	return gsl_spline_eval(pit->second.spline,rho,acc) * eit->second * gsl_spline_eval(pit->second.spline,rho1,acc);
}

double TM_Pseudopotential :: SemilocalPotential_l(double rho, unsigned l) const
{
	if(rho<0) throw runtime_error(ErrorWithData(ERRMSG_TMPSEUDOPOTENTIAL_SemilocalPotential_l_NEGR,rho));
	if(l>lmax) throw range_error(ErrorWithData(ERRMSG_TMPSEUDOPOTENTIAL_SemilocalPotential_l_OUTOFRANGE,l));

	// Make sure there is no extrapolation
	if(rho<radGrid[0]) rho=radGrid[0];
	else if(rho>radGrid.back()) return 0;

	return gsl_spline_eval(psp[l].spline,rho,acc);
}

double TM_Pseudopotential :: Projector_l(double rho, unsigned l, unsigned n) const
{
	if(rho<0) throw runtime_error(ErrorWithData(ERRMSG_TMPSEUDOPOTENTIAL_Projector_l_NEGR,rho));

	t_proj_cit iter = projector.find(make_pair(l,n));
	if(iter==projector.end()) throw range_error(ErrorWith2Data(ERRMSG_TMPSEUDOPOTENTIAL_Projector_l_OUTOFRANGE,l,n));

	// Make sure there is no extrapolation
	if(rho<radGrid[0]) rho=radGrid[0];
	else if(rho>radGrid.back()) return 0;

	return gsl_spline_eval(iter->second.spline,rho,acc);
}

complexdbl TM_Pseudopotential :: NonlocalPotential_qspace(const tripdbl &q, const tripint &G, const tripint &G1, const vecttri& ReciLatticeVector) const
{
	// \sum_{l,n} P_l(\hat{K}.\hat{K'}) F_{ln}^*(K) S_{ln} F_{ln}(K')
	// where K=q+G, K'=q+G', P is the Legendre polynomial, F is the form factor(see functions defined below),
	// and S is the "dyadic sign" = sgn(E_{ln}^{KB}). S is only there due to how F is calculated.

	// F_{ln}(K) is always real.

	tripdbl K(red2cart(q+triplet_int2dbl(G),ReciLatticeVector)), K1(red2cart(q+triplet_int2dbl(G1),ReciLatticeVector));

	complexdbl result = complexdbl_zero;
	for(unsigned l=0; l<=lmax; ++l)
	 for(unsigned n=0; n<nproj[l]; ++n)
		result += gsl_sf_legendre_Pl(l,inner_prod(K/K.len(),K1/K1.len())) * KBformFactor(K.len(),l,n) * DyadicSign(l,n) * KBformFactor(K1.len(),l,n);

	return result;
}

double TM_Pseudopotential :: KBformFactor(double K, unsigned l, unsigned n) const
{
	// From ABINIT:
	// F_{ln}(K) = A F_{ln}^{NL}(K) K^l
	// A = \sqrt{4\pi(2l+1)\abs{E_{ln}^{KB}}/\Omega_{cell}} 
	// Notice in ABINIT code it's (2*il-1). However, that "il" is actually l+1 !!! That's because fortran
	// arrays start from 1, while C arrays start from 0, so it's changed to better use stored values.

	// F_{ln}^{NL}(K) = f_{ln}(K) / K^l

	// f_{ln}(K) = 1/\sqrt{dvms_{ln}} \int_0^\infty d\rho j_l(2\pi K\rho) u_{ln}^{ps}(\rho) \delta V_l(\rho) \rho
	//	     = \int_0^\infty d\rho j_l(2\pi K\rho) u_{ln}^{KB}(\rho) \rho

	// Thus, F_{ln}(K) = \sqrt{4\pi(2l+1)\abs{E_{ln}^{KB}}/\Omega_{cell}} \int_0^\infty d\rho j_l(2\pi K\rho) u_{ln}^{KB}(\rho) \rho
	// NOTE: F_{ln}(K) is called vkb in ABINIT's calc_vkb subroutine.
	if(K<0) throw range_error(ErrorWithData(ERRMSG_TMPSEUDOPOTENTIAL_KBformFactor_KNEG,K));

	t_formfactor_key key(K,l,n);
	t_formfactor_cit iter = formfactor.find(key);
	if(iter!=formfactor.end()) return iter->second;

	t_proj_cit proj_it = projector.find(make_pair(l,n));
	t_ekb_cit ekb_it = ekb.find(make_pair(l,n));
	if((proj_it==projector.end())||(ekb_it==ekb.end())) throw range_error(ErrorWith2Data(ERRMSG_TMPSEUDOPOTENTIAL_KBformFactor_OUTOFRANGE,l,n));

	if(isZero(ekb_it->second)) return 0;

	if(isZero(K) && l!=0) return 0; // special treatment for K==0 and l!=0
					// since j_{l>0}(0) = 0

	t_param_formfactor par;
	par.l = l; par.K = K; par.spline = proj_it->second.spline; par.acc = acc;

	gsl_function F;
	F.function = &intfunc_formfactor;
	F.params = static_cast<void *>(&par);

	double res = sqrt(4*M_PI*(2*l+1)*fabs(ekb_it->second)/CellVolume) * gsl_integration_glfixed(&F,radGrid[0],radGrid.back(),gslinttable);

	#pragma omp critical
	{
		formfactor[key] = res;
	}
	return res;
}

// NOTE: This function must be able to handle K==0 correctly
double TM_Pseudopotential :: KBformFactor_grad(double K, unsigned l, unsigned n) const
{
	if(K<0) throw range_error(ErrorWithData(ERRMSG_TMPSEUDOPOTENTIAL_KBformFactor_grad_KNEG,K));

	t_proj_cit proj_it = projector.find(make_pair(l,n));
	t_ekb_cit ekb_it = ekb.find(make_pair(l,n));
	if((proj_it==projector.end())||(ekb_it==ekb.end())) throw range_error(ErrorWith2Data(ERRMSG_TMPSEUDOPOTENTIAL_KBformFactor_grad_OUTOFRANGE,l,n));

	if(isZero(ekb_it->second)) return 0;

	t_formfactor_key key(K,l,n);
	t_formfactor_cit iter = formfactor_grad.find(key);
	if(iter!=formfactor_grad.end()) return iter->second;

// Below are my derivations:
// F_{ln}'(K) = \sqrt{4\pi(2l+1)\abs{E_{ln}^{KB}}/\Omega_{cell}} \int_0^\infty d\rho j_l'(2\pi K\rho) u_{ln}^{KB}(\rho) \rho
// j_l'(K\rho) = (l/K)j_l(2\pi K\rho) - 2\pi\rho j_{l+1}(2\pi K\rho)
// K=0: l=0:  j_l' = 0;
//      l=1:  j_l' = 2\pi\rho/3 
//      l>1:  j_l' = 0
// NOTE: F_{ln}'(K) is called vkbd in ABINIT's calc_vkb subroutine.
	t_param_formfactor par;
	par.l = l; par.K = K; par.spline = proj_it->second.spline; par.acc = acc;

	gsl_function F;
	F.params = static_cast<void *>(&par);

	if(!isZero(K)) F.function = &intfunc_gradformfactor;
	else F.function = &intfunc_gradformfactor_K0;

	double res = gsl_integration_glfixed(&F,radGrid[0],radGrid.back(),gslinttable) * sqrt(4*M_PI*(2*l+1)*fabs(ekb_it->second)/CellVolume);

	#pragma omp critical
	{
		formfactor_grad[key] = res;
	}

	return res;
}

complexdbl TM_Pseudopotential :: zeta(const tripdbl &kred, const tripint &G, unsigned l, unsigned n, int m, const vecttri& ReciLatticeVector) const
{
	if(abs(m) > static_cast<int>(l)) throw runtime_error(ErrorWith2Data(ERRMSG_TMPSEUDOPOTENTIAL_zeta_MOUTOFRANGE,m,l));


	tripdbl Kvect = red2cart(kred+triplet_int2dbl(G),ReciLatticeVector);

	if(Kvect == tripdbl_zero) Kvect += tripdbl_smallpush; // to deal with K=0.


	return SphericalHarmonicY(l,m,Kvect)*KBformFactor(Kvect.len(),l,n);
}

tripcomp TM_Pseudopotential :: zeta_grad(const tripdbl &kred, const tripint &G, unsigned l, unsigned n, int m, const vecttri& ReciLatticeVector) const
{
	if(abs(m) > static_cast<int>(l)) throw runtime_error(ErrorWith2Data(ERRMSG_TMPSEUDOPOTENTIAL_zeta_grad_MOUTOFRANGE,m,l));

	tripdbl Kvect = red2cart(kred+triplet_int2dbl(G),ReciLatticeVector);

	if(Kvect == tripdbl_zero) Kvect += tripdbl_smallpush; // to deal with K=0.

	const double Klen = Kvect.len();
	const tripdbl Khat = Kvect/Klen;

	return SphericalHarmonicY_grad(l,m,Kvect) * complexdbl(KBformFactor(Klen,l,n),0) + SphericalHarmonicY(l,m,Kvect) * triplet_dbl2comp(KBformFactor_grad(Klen,l,n) * Khat);
}

bool TM_Pseudopotential :: CoreDensityVanished(double rho) const
{
	// when x=1.5, f(x)^2=1.52e-35. let's set that as cutoff.
	return fabs(rho)/rchrg > 1.5;
}

double TM_Pseudopotential :: CoreDensity(double rho) const
{
	// PRB 48, 5031(1993)
	// n_core(rho) = fchrg * f(x)^2, where x = rho/rchrg
	// f(x) = \frac{sin(2\pi x)}{2\pi x(1-x^2)(1-4x^2)
	if(isZero(rho)) return fchrg;

	const double x = fabs(rho)/rchrg;

	return fchrg * gsl_pow_2( sin(2.0*M_PI*x)/( 2.0*M_PI*x*(1.0-x*x)*(1.0-4.0*x*x) ) );
}

istream& TM_Pseudopotential :: read(istream& is)
{
	Read(is,NuclearCharge); Read(is,lmax); Read(is,lloc); Read(is,rchrg); Read(is,fchrg);

	nproj.resize(lmax+1);
	for(unsigned l=0; l<=lmax; ++l)
		Read(is,nproj[l]);
	Read(is,CellVolume);

	unsigned mmax;
	Read(is,mmax);
	radGrid.resize(mmax);
	for(unsigned rad=0; rad<mmax; ++rad)
		Read(is,radGrid[rad]);

	psp.resize(lmax+1);
	for(unsigned l=0; l<=lmax; ++l)
	{
		psp[l].grid = radGrid;
		psp[l].func.resize(mmax);
		for(unsigned rad=0; rad<mmax; ++rad)
			Read(is,psp[l].func[rad]);
		psp[l].create_spline();
	}

	unsigned ulps_size;
	Read(is,ulps_size);
	for(unsigned i=0; i<ulps_size; ++i)
	{
		unsigned ltemp, ntemp;
		Read(is,ltemp); Read(is,ntemp);

		t_func &ref = ulps[make_pair(ltemp,ntemp)];
		ref.grid = radGrid;
		ref.func.resize(mmax);
		for(unsigned rad=0; rad<mmax; ++rad)
			Read(is,ref.func[rad]);
		ref.create_spline();
	}

	ConstructDerivedData();
	return is;
}

ostream& TM_Pseudopotential :: print(ostream& os) const
{
	os << ForData;

	Print(os<<setw(data_intwidth),NuclearCharge); PrintSpace(os);
	Print(os<<setw(data_intwidth),lmax); PrintSpace(os);
	Print(os<<setw(data_intwidth),lloc); PrintSpace(os);
	Print(os<<setw(data_dblwidth),rchrg); PrintSpace(os);
	Print(os<<setw(data_dblwidth),fchrg); PrintNewline(os);
	for(unsigned l=0; l<=lmax; ++l)
	{
		Print(os<<setw(data_intwidth),nproj[l]);
		PrintSpace(os);
	}
	PrintNewline(os); Print(os<<setw(data_dblwidth),CellVolume); PrintNewline(os,2);

	Print(os<<setw(data_intwidth),static_cast<unsigned>(radGrid.size())); PrintNewline(os);
	for(unsigned rad=0; rad<radGrid.size(); ++rad)
	{
		Print(os<<setw(data_dblwidth),radGrid[rad]);
		PrintNewline(os);
	}
	PrintNewline(os);

	for(unsigned l=0; l<=lmax; ++l)
	{
		for(unsigned rad=0; rad<psp[l].func.size(); ++rad)
		{
			Print(os<<setw(data_dblwidth),psp[l].func[rad]);
			PrintNewline(os);
		}
		PrintNewline(os);
	}

	Print(os<<setw(data_intwidth),static_cast<unsigned>(ulps.size())); PrintNewline(os);
	for(t_proj_cit iter = ulps.begin(); iter != ulps.end(); ++iter)
	{
		Print(os<<setw(data_intwidth),iter->first.first); PrintSpace(os);
		Print(os<<setw(data_intwidth),iter->first.second); PrintNewline(os);
		for(unsigned rad=0; rad<iter->second.func.size(); ++rad)
		{
			Print(os<<setw(data_dblwidth),iter->second.func[rad]);
			PrintNewline(os);
		}
		PrintNewline(os);
	}

	return os;
}

string TM_Pseudopotential ::  name() const
{
	return string("TM_Pseudopotential");
}

void TM_Pseudopotential :: cleanup()
{
	formfactor.clear();
	formfactor_grad.clear();
/*	zeta_store.clear();
	zeta_grad_store.clear();*/
}

void TM_Pseudopotential :: ConstructDerivedData()
{
	// Now, calculate <dV^2>(dvms), <dV>(eta), and Kleinman-Bylander energy(ekb)
	// Also construct projector: u_l^{KB} = \Delta V_l^{SL} u_l^{ps}/sqrt(dvms)

	// E_l^\text{KB} = \frac{<u_l^{ps} \Delta Vl | \Delta Vl u_l^{ps}>}{<u_l^{ps} | \Delta Vl | u_l^{ps}>}
	// <u_l^{ps} | \Delta Vl | u_l^{ps}> = \int_0^\infty d\rho u_l^{ps*}(\rho) \Delta Vl(\rho) u_l^{ps}(\rho)

	// CAUTION: \Delta Vl(r) = V_l(r) - V_\text{loc}(r)

	// Notice that everything is real.
	const unsigned mmax = radGrid.size();
	t_func func;
	func.grid = radGrid;
	func.func.resize(mmax);

	t_param_formfactor par;
	par.acc = acc;

	gsl_function F;
	F.function = &intfunc;
	F.params = static_cast<void *>(&par);
	for(unsigned l=0; l<=lmax; ++l) // all angular momentum
	{
		const vector<double> &vl = psp[l].func;
		const vector<double> &vloc = psp[lloc].func;

		vector<double> DeltaVl(vl.size(),0.0); // initialize DeltaVl to 0
		if(l!=lloc) transform(vl.begin(),vl.end(),vloc.begin(),DeltaVl.begin(),minus<double>());

		for(unsigned n=0; n<nproj[l]; ++n) // all projectors
		{
			if(l==lloc) // in this case, \Delta_V = V_l - V_l = 0
			{
				ekb[make_pair(l,n)] = dvms[make_pair(l,n)] = eta[make_pair(l,n)] = 0;
				projector[make_pair(l,n)].spline = NULL;
			}
			else
			{
				t_proj_it ul_iter = ulps.find(make_pair(l,n));
				if(ul_iter == ulps.end()) throw logic_error(ErrorWith2Data(ERRMSG_TMPSEUDOPOTENTIAL_InitializeFromFile_NOPROJ,n,l));

				const vector<double> &ul = ul_iter->second.func;

				double numerator, denominator;
				// numerator : dvms = <dV^2>
				for(unsigned rad=0; rad<mmax; ++rad)
					func.func[rad] = gsl_pow_2(ul[rad]*DeltaVl[rad]);
				func.create_spline();
				par.spline = func.spline;
				dvms[make_pair(l,n)]=numerator=gsl_integration_glfixed(&F,radGrid[0],radGrid.back(),gslinttable);

				// denominator : eta = <dV>
				for(unsigned rad=0; rad<mmax; ++rad)
					func.func[rad] = gsl_pow_2(ul[rad])*DeltaVl[rad];
				func.create_spline();
				par.spline = func.spline;
				eta[make_pair(l,n)]=denominator=gsl_integration_glfixed(&F,radGrid[0],radGrid.back(),gslinttable);

				ekb[make_pair(l,n)] = numerator/denominator;

				// construct the projector u_l^{KB}
				t_func &proj_ref = projector[make_pair(l,n)];
				proj_ref.grid = radGrid;
				proj_ref.func.resize(mmax);
				for(unsigned rad=0; rad<mmax; ++rad)
					proj_ref.func[rad] = DeltaVl[rad]*ul[rad]/sqrt(numerator);
				proj_ref.create_spline();
			}
		}
	}
}

double TM_Pseudopotential :: intfunc(double x, void *params) // for integrating general splines
{
	t_param_formfactor *par = static_cast<t_param_formfactor *>(params);
	return gsl_spline_eval(par->spline,x,par->acc);
}

double TM_Pseudopotential :: intfunc_formfactor(double x, void *params) // for use of form factor calculation
{
	t_param_formfactor *par = static_cast<t_param_formfactor *>(params); // this is the spline of a projector u_{l,n}^{KB}

	// notice this j is the spherical bessel function, not gsl_sf_bessel_Jl
	return gsl_spline_eval(par->spline,x,par->acc)*gsl_sf_bessel_jl(par->l,2*M_PI*x*(par->K))*x; // don't forget the x in the end
	// Also, that 2*M_PI seems to be really there. It's NOT due to different definitions of G.
}

// j_l'(2\pi q r) = (l/q)j_l(2\pi q r) - 2\pi r j_{l+1}(2\pi q r)
double TM_Pseudopotential :: intfunc_gradformfactor(double x, void *params) // for use of grad of form factor
{
	t_param_formfactor *par = static_cast<t_param_formfactor *>(params); // this is the spline of a projector u_{l,n}^{KB}

	return gsl_spline_eval(par->spline,x,par->acc) * x * ( ( (par->l==0)? 0: (par->l)*gsl_sf_bessel_jl(par->l,2*M_PI*x*(par->K))/(par->K) ) - 2*M_PI*x*gsl_sf_bessel_jl((par->l)+1,2*M_PI*x*(par->K)) );
}

// j_1'(2\pi q->0 r) = 2\pi r/3
double TM_Pseudopotential :: intfunc_gradformfactor_K0(double x, void *params)
{
	t_param_formfactor *par = static_cast<t_param_formfactor *>(params); // this is the spline of a projector u_{l,n}^{KB}
	return (par->l == 1) ? (gsl_spline_eval(par->spline,x,par->acc) * 2*M_PI * (x/3) * x) : 0; // only l=1 is nonzero for K=0
}

}



==> supplemental/psp.h <==
#ifndef EXCITON_PSP_H
#define EXCITON_PSP_H

#include "defines.h"

#include <iosfwd>
#include <vector>
#include <map>
#include <utility>
#include <string>

#include <gsl/gsl_spline.h>
#include <gsl/gsl_integration.h>

#include "util.h"

namespace exciton{

// This is the pseudopotential of an atom.
// The origin of all coordinates is at the nucleus.
// All coordinates are cartesian coordinates.
class Pseudopotential{
	public:
		Pseudopotential(unsigned NuclearCharge_val) : NuclearCharge(NuclearCharge_val) {}
		Pseudopotential(const Pseudopotential& inst) : NuclearCharge(inst.NuclearCharge), lmax(inst.lmax), nproj(inst.nproj), lloc(inst.lloc) {}
		virtual ~Pseudopotential() {}

		inline unsigned GetNuclearCharge() const { return NuclearCharge; }
		inline unsigned GetMaxAngularMomentum() const { return lmax; }
		inline unsigned GetNumberOfProjectors(unsigned l) const { return nproj.at(l); }

		virtual void InitializeFromFile(const std::string& filename) = 0;

		virtual double LocalPotential(double rho) const = 0;
		virtual complexdbl NonlocalPotential(const tripdbl &r, const tripdbl &r1) const = 0;
		virtual double KBenergy(unsigned l, unsigned n) const = 0; // Kleinman-Bylander energy for nth projector
		int DyadicSign(unsigned l, unsigned n) const; // Basically, just sign of KB energy.

		virtual double NonlocalPotential_l(double rho, double rho1, unsigned l) const = 0; // \Delta V_l^{KB}
		virtual double NonlocalPotential_l_n(double rho, double rho1, unsigned l, unsigned n) const = 0; // nth \Delta V_l^{KB}
		virtual double SemilocalPotential_l(double rho, unsigned l) const = 0; // \Delta V_l^{SL}
		virtual double Projector_l(double rho, unsigned l, unsigned n) const = 0;

		virtual complexdbl NonlocalPotential_qspace(const tripdbl &q, const tripint &G, const tripint &G1, const vecttri& ReciLatticeVector) const = 0;
		virtual double KBformFactor(double K, unsigned l, unsigned n) const = 0;
		virtual double KBformFactor_grad(double K, unsigned l, unsigned n) const = 0;

		// I define zeta(K) = Y_{l,m}(\hat{K}) KBformFactor(K,l,n).
		virtual complexdbl zeta(const tripdbl &kred, const tripint &G, unsigned l, unsigned n, int m, const vecttri& ReciLatticeVector) const = 0;
		virtual tripcomp zeta_grad(const tripdbl &kred, const tripint &G, unsigned l, unsigned n, int m, const vecttri& ReciLatticeVector) const = 0;

		// Core density related stuff
		virtual bool CoreDensityVanished(double rho) const = 0;
		virtual double CoreDensity(double rho) const = 0;

		virtual std::istream& read(std::istream&) = 0;
		virtual std::ostream& print(std::ostream&) const = 0;

		virtual std::string name() const = 0; // return class name. used to determine whether the file format
						 // is correct for read.

		virtual void cleanup() = 0; // after all use of psp is finished, one can call this to save memory
	private:
		Pseudopotential();

	protected:
		unsigned NuclearCharge;

		unsigned lmax;			// max number of angular momentum
		std::vector<unsigned> nproj;		// number of projector functions of each l
		unsigned lloc;			// angular momentum for the local potential

	friend std::istream& operator>>(std::istream&, Pseudopotential&);
	friend std::ostream& operator<<(std::ostream&, const Pseudopotential&);
};

std::istream& operator>>(std::istream&, Pseudopotential&);
std::ostream& operator<<(std::ostream&, const Pseudopotential&);

// Most of the stuff is copied from abinit code without deep understanding of them. Must be careful!
class TM_Pseudopotential : public Pseudopotential // Troullier-Martins pseudopotential a la ABINIT(pspcod=1)
{
	public:
		TM_Pseudopotential(unsigned NuclearCharge_val, double CellVolume_val);
		TM_Pseudopotential(const TM_Pseudopotential&);
		virtual ~TM_Pseudopotential();
		TM_Pseudopotential& operator=(const TM_Pseudopotential&);

		virtual void InitializeFromFile(const std::string& filename);

		virtual double LocalPotential(double rho) const;
		virtual complexdbl NonlocalPotential(const tripdbl &r, const tripdbl &r1) const;
		virtual double KBenergy(unsigned l, unsigned n) const; // Kleinman-Bylander energy for nth projector(0 is first projector, 1 is second projector, etc.)

		virtual double NonlocalPotential_l(double rho, double rho1, unsigned l) const; // \Delta V_l^{KB}
		virtual double NonlocalPotential_l_n(double rho, double rho1, unsigned l, unsigned n) const; // nth \Delta V_l^{KB}
		virtual double SemilocalPotential_l(double rho, unsigned l) const; // \Delta V_l^{SL}
		virtual double Projector_l(double rho, unsigned l, unsigned n) const;

		virtual complexdbl NonlocalPotential_qspace(const tripdbl &q, const tripint &G, const tripint &G1, const vecttri& ReciLatticeVector) const;
		virtual double KBformFactor(double K, unsigned l, unsigned n) const;
		virtual double KBformFactor_grad(double K, unsigned l, unsigned n) const;

		virtual complexdbl zeta(const tripdbl &kred, const tripint &G, unsigned l, unsigned n, int m, const vecttri& ReciLatticeVector) const;
		virtual tripcomp zeta_grad(const tripdbl &kred, const tripint &G, unsigned l, unsigned n, int m, const vecttri& ReciLatticeVector) const;

		virtual bool CoreDensityVanished(double rho) const; // whether at this rho the core density can be negelected
		virtual double CoreDensity(double rho) const; // CAUTION: This is NOT the real core density! This is just something to make the 'hardness'
							      // correct! See PRB 48, 5031(1993)

		virtual std::istream& read(std::istream&);
		virtual std::ostream& print(std::ostream&) const;

		virtual std::string name() const;

		virtual void cleanup();
	private:
		TM_Pseudopotential();

		struct t_func{
			t_func();
			t_func(const t_func&);
			t_func& operator=(const t_func&);
			~t_func();

			std::vector<double> func;
			gsl_spline *spline;
			std::vector<double> grid; // not elegent, but needed

			void create_spline();
		};

		//	l       value at each point of radGrid
		typedef std::vector< t_func > t_psp; // type of pseudopotential
		typedef t_psp::iterator t_psp_it;
		typedef t_psp::const_iterator t_psp_cit;

		//		  l        nth proj.  value at each point of radGrid
		typedef std::map< std::pair<unsigned,unsigned>, t_func > t_proj; // type of projector
		typedef t_proj::iterator t_proj_it;
		typedef t_proj::const_iterator t_proj_cit;

		//		  l        nth proj.  Ekb_{l,n}
		typedef std::map< std::pair<unsigned,unsigned>, double > t_ekb; // type of Kleinman-Bylander energy
		typedef t_ekb::iterator t_ekb_it;
		typedef t_ekb::const_iterator t_ekb_cit;

		// these are for storing calculated values of form factor & its derivative.
		// since the key is type double, it uses ambiguous_less for comparison(see util.h).
		struct t_formfactor_key
		{
			double K;
			unsigned l, n;
			ambiguous_less_double Kless;

			t_formfactor_key() : K(0), l(0), n(0) {}
			t_formfactor_key(double K_val, unsigned l_val, unsigned n_val) : K(K_val), l(l_val), n(n_val) {}

			inline bool operator<(const t_formfactor_key& other) const
			{
				if(Kless(K,other.K)) return true;
				else if(Kless(other.K,K)) return false;
				else if(l<other.l) return true;
				else if(other.l<l) return false;
				else if(n<other.n) return true;
				//else if(other.n<n) return false;
				return false;				
			}
		};
		typedef std::map< t_formfactor_key, double > t_formfactor;
		typedef t_formfactor::iterator t_formfactor_it;
		typedef t_formfactor::const_iterator t_formfactor_cit;


		double CellVolume;

		std::vector<double> radGrid; // radial grid
		t_psp psp; // pseudopotential at each l: \Delta V_l^{SL}
		t_proj ulps; // u_l^{ps}, the reference radial wavefunction.
		t_proj projector; // nth projector at each l: u_l^{KB}.
				  // u_l^{KB} = \Delta V_l^{SL} u_l^{ps} / \sqrt{<u_l^{ps}\Delta V_l^{SL}|\Delta V_l^{SL}u_l^{ps}>}

		t_ekb dvms; // <dV^2> = <u_l^{ps}\Delta V_l^{SL}|\Delta V_l^{SL}u_l^{ps}>
		t_ekb eta; // <dV> = <u_l^{ps}|\Delta V_l^{SL}|u_l^{ps}>
		t_ekb ekb; // Kleinman-Bylander energy for nth projector at l. MUST be calculated.
			   // Many files contains 0 as ekb, so should not just read from file
			   // KB energy is: dvms/eta

		mutable t_formfactor formfactor, formfactor_grad;

		gsl_interp_accel *acc;
		gsl_integration_glfixed_table *gslinttable;

		struct t_param_formfactor{
			gsl_spline *spline;
			unsigned l;
			double K;
			gsl_interp_accel *acc;
		};

		double rchrg, fchrg; // for the use of core densities

		void ConstructDerivedData();

		static double intfunc(double x, void *params);
		static double intfunc_formfactor(double x, void *params);
		static double intfunc_gradformfactor(double x, void *params);
		static double intfunc_gradformfactor_K0(double x, void *params);
};


}

#endif


==> supplemental/scalapack_helper.cpp <==
#include "defines.h"

#include <iostream>
#include <iomanip>
#include <exception>
#include <stdexcept>
#include <cstring>
#include <new>
#include <functional>
#include <algorithm>

#include <boost/serialization/utility.hpp>

#include <math.h>

#include <mkl.h>
#include <mkl_blas.h>
#include <mkl_lapack.h>
#include <mkl_blacs.h>
#include <mkl_pblas.h>
#include <mkl_scalapack.h>

#include "scalapack_helper.h"
#include "util.h"
#include "fmat.h"

namespace mpi = boost::mpi;

namespace exciton{

using std::runtime_error; using std::logic_error; using std::memcpy; using std::memset; using std::exception;
using std::endl; using std::flush; using std::setw; using std::bad_alloc; using std::binary_function;
using std::plus; using std::max; using std::min; using std::pair; using std::vector; using std::make_pair; using std::istream; using std::ostream;
using std::list; using std::size_t; using std::logic_error; using std::ostringstream; using std::string; using std::ios_base;


int scalapack_block_row_col;

BlacsContext :: BlacsContext()
{
	MKL_INT temp, what(0);

	blacs_get_(&temp,&what,&blacs_context);

	char order = 'R'; // THIS IS VERY IMPORTANT!!! If order == 'C', blacs_pcoord_ has problematic return.
			  // Notice that blacs_coord_ explicitly says it returns ROW and COLUMN, however, in case of
			  // order == 'C', blacs_coord_ still uses the same algorithm to determine the coordinate
			  // as in the order == 'R' case, which causes: if grid is not 1d, row and column will be
			  // returned as swapped. Thus, to maintain the meaningness of the returned values of
			  // blacs_pcoord_, the order MUST BE SET TO 'R'!!!
	determineGrid();

	blacs_gridinit_(&blacs_context,&order,&gridRow,&gridCol);
}

BlacsContext :: BlacsContext(const mpi::communicator& comm) :
#ifndef COMPILE_ON_LEWIS
 blacs_context(static_cast<MPI_Comm>(comm))
#else
 blacs_context(reinterpret_cast<MKL_INT>(static_cast<MPI_Comm>(comm)))
#endif
{
	char order = 'R';

	determineGrid();
	blacs_gridinit_(&blacs_context,&order,&gridRow,&gridCol);
}

BlacsContext :: ~BlacsContext()
{
	MKL_INT cont = 1;
	blacs_exit_(&cont);
}

MKL_INT BlacsContext :: CoordToRank(const pair<unsigned,unsigned>& coord) const
{
	MKL_INT prow = static_cast<MKL_INT>(coord.first), pcol = static_cast<MKL_INT>(coord.second);
	MKL_INT ctxt = blacs_context;
	return blacs_pnum_(&ctxt,&prow,&pcol);
}

pair<unsigned,unsigned> BlacsContext :: RankToCoord(MKL_INT pnum) const
{
	MKL_INT prow, pcol;
	MKL_INT ctxt = blacs_context;
	blacs_pcoord_(&ctxt,&pnum,&prow,&pcol);
	return make_pair(static_cast<unsigned>(prow),static_cast<unsigned>(pcol));
}

void BlacsContext :: OutputInfo() const
{
	Cout << "BlacsContext: Blacs process grid is a " << gridRow << " by " << gridCol << " grid." << endl;
}

void BlacsContext::determineGrid()
{
	int len = static_cast<int>(floor(sqrt(static_cast<double>(nprocs))));
	if( len*len != nprocs ) // square root is not an integer, try get 2d grid if possible
	{
		pair<unsigned,unsigned> fac = FactorInteger(nprocs);

		gridRow = fac.first;
		gridCol = fac.second;
	}
	else	// preferrable. get perfect 2d grid
	{
		gridRow = gridCol = len;
	}
}

MatrixAllocator :: ~MatrixAllocator()
{}

SimpleAllocator :: ~SimpleAllocator()
{}

MKL_Complex16* SimpleAllocator :: Allocate(size_t size)
{
	try{
		return new MKL_Complex16[size];
	}
	catch(const bad_alloc& e)
	{
		throw runtime_error(ErrorWithData(ERRMSG_SIMPLEALLOCATOR_Allocate_OUTOFMEMORY,size));
	}
}

void SimpleAllocator :: Free(MKL_Complex16* ptr)
{
	delete [] ptr;
}

SimpleAllocator& SimpleAllocator :: GetAllocator()
{
	static SimpleAllocator allocator;
	return allocator;
}

bool LocalComplexMatrixAllocator::initialized = false;
MKL_Complex16* LocalComplexMatrixAllocator::memoryChunk = NULL;
size_t LocalComplexMatrixAllocator::total_MKL_Complex16 = 0;
LocalComplexMatrixAllocator::t_allocTable LocalComplexMatrixAllocator::allocationTable;

LocalComplexMatrixAllocator :: LocalComplexMatrixAllocator() :  // always don't initialize
 owner(false)
{
	if(!initialized) throw logic_error(Error(ERRMSG_LOCALCOMPLEXMATRIXALLOCATOR_LocalComplexMatrixAllocator_NOTINITIALIZED));
}

LocalComplexMatrixAllocator :: LocalComplexMatrixAllocator(const BandDataBZ& bands, const BlacsContext& blacs_context, unsigned multiple) : // always initialize
 owner(true)
{
	allocationTable.clear();
	if(initialized)
	{
		if(memoryChunk) delete [] memoryChunk;
		total_MKL_Complex16 = 0;
		initialized = false;
	}

	const size_t dim = Hamiltonian::determineGlobalDim(bands);
	const size_t buffer_size = 4096;

#ifdef DEBUG
ostringstream oss;
#endif

	const size_t block_row_col = static_cast<size_t>(ceil(static_cast<double>(dim)/static_cast<double>(scalapack_block_row_col)));

	const pair<unsigned,unsigned> proc_grid = blacs_context.GetGrid();

	const size_t local_row_ceil = static_cast<size_t>(ceil(static_cast<double>(block_row_col)/static_cast<double>(proc_grid.first))) * scalapack_block_row_col;
	const size_t local_col_ceil = static_cast<size_t>(ceil(static_cast<double>(block_row_col)/static_cast<double>(proc_grid.second))) * scalapack_block_row_col;

	total_MKL_Complex16 = local_row_ceil*local_col_ceil * multiple + buffer_size;

#ifdef DEBUG
oss << "[Process " << myid << "]LocalComplexMatrixAllocator: dim=" << dim << " block_row_col=" << block_row_col << " proc_grid=(" << proc_grid.first << ',' << proc_grid.second << ") local_row_ceil=" << local_row_ceil << " local_col_ceil=" << local_col_ceil << " multiple=" << multiple << " buffer_size=" << buffer_size << " total_MKL_Complex16=" << total_MKL_Complex16 << " size=" << total_MKL_Complex16*sizeof(MKL_Complex16) << '\n';
Cout_for_everyone << oss.str() << flush;
#endif

	try{
		memoryChunk = new MKL_Complex16[total_MKL_Complex16];
	}
	catch(const bad_alloc& e)
	{
		memoryChunk = NULL;
		throw runtime_error(ErrorWith2Data(ERRMSG_LOCALCOMPLEXMATRIXALLOCATOR_LocalComplexMatrixAllocator_BADALLOC,total_MKL_Complex16*sizeof(MKL_Complex16),total_MKL_Complex16));
	}

	initialized = true;

#ifdef DEBUG
oss.str(string());
oss << "[Process " << myid << "]LocalComplexMatrixAllocator allocated " << total_MKL_Complex16 << " MKL_Complex16(sizeof=" << sizeof(MKL_Complex16) << ") in preparation.\n";
Cout_for_everyone << oss.str() << flush;
#endif
}

LocalComplexMatrixAllocator :: LocalComplexMatrixAllocator(size_t size) :// always initialize
 owner(true)
{
	allocationTable.clear();
	if(initialized)
	{
		if(memoryChunk) delete [] memoryChunk;
		total_MKL_Complex16 = 0;
		initialized = false;
	}

	total_MKL_Complex16 = size;
	try{
		memoryChunk = new MKL_Complex16[total_MKL_Complex16];
	}
	catch(const bad_alloc& e)
	{
		memoryChunk = NULL;
		throw runtime_error(ErrorWith2Data(ERRMSG_LOCALCOMPLEXMATRIXALLOCATOR_LocalComplexMatrixAllocator_BADALLOC,total_MKL_Complex16*sizeof(MKL_Complex16),total_MKL_Complex16));
	}

	initialized = true;

#ifdef DEBUG
ostringstream oss;
oss << "[Process " << myid << "]LocalComplexMatrixAllocator allocated " << total_MKL_Complex16 << " MKL_Complex16(" << sizeof(MKL_Complex16)*total_MKL_Complex16 << " bytes) as requested by user in preparation.\n";
Cout_for_everyone << oss.str() << flush;
#endif
}

LocalComplexMatrixAllocator :: ~LocalComplexMatrixAllocator()
{
	if(owner)
	{
		if(memoryChunk) delete [] memoryChunk;
		memoryChunk = NULL;
		allocationTable.clear();
		total_MKL_Complex16 = 0;
		initialized = false;
#ifdef DEBUG
ostringstream oss;
oss << "[Process " << myid << "]LocalComplexMatrixAllocator: Memory chunk freed.\n";
Cout_for_everyone << oss.str() << flush;
#endif
	}
}

MKL_Complex16* LocalComplexMatrixAllocator :: Allocate(size_t size)
{
	if(!initialized || !memoryChunk) throw logic_error(Error(ERRMSG_LOCALCOMPLEXMATRIXALLOCATOR_Allocate_NOTINITIALIZED));

	if(allocationTable.size()==0)
	{
		if(size > total_MKL_Complex16) // more than reserved memory
		{
			MKL_Complex16 *res;
			try{
				res = new MKL_Complex16[size];
			}
			catch(const bad_alloc& e)
			{
				throw runtime_error(ErrorWithData(ERRMSG_LOCALCOMPLEXMATRIXALLOCATOR_Allocate_OUTOFMEMORY,size));
			}
#ifdef DEBUG
ostringstream oss;
oss << "[Process " << myid << "]LocalComplexMatrixAllocator:Allocate: allocated " << size << " MKL_Complex16 outside.\n";
Cout_for_everyone << oss.str() << flush;
#endif
			return res;
		}
		else
		{
			allocationTable.push_back(make_pair(memoryChunk,size));
#ifdef DEBUG
ostringstream oss;
oss << "[Process " << myid << "]LocalComplexMatrixAllocator:Allocate: found memory at " << memoryChunk << ", allocated " << size << " MKL_Complex16.\n";
Cout_for_everyone << oss.str() << flush;
#endif
			return memoryChunk;
		}
	}

	MKL_Complex16* startloc = memoryChunk;
	size_t availableSize = 0;
	t_allocTable::iterator insertPos = allocationTable.end();
	for(t_allocTable::iterator iter = allocationTable.begin(); iter != allocationTable.end(); ++iter)
	{
		startloc = iter->first + iter->second;

		t_allocTable::iterator tempIter = iter;

		++tempIter;

		if(startloc == tempIter->first) continue;

		if(tempIter == allocationTable.end())
		{
			availableSize = total_MKL_Complex16 - (startloc - memoryChunk);
			insertPos = allocationTable.end();
		}
		else
		{
			availableSize = tempIter->first - startloc;
			if(availableSize >= size) insertPos = tempIter;
			break;
		}
	}
	if(availableSize < size) // can\'t find memory in reserved memory
	{
		MKL_Complex16 *res;
		try{
			res = new MKL_Complex16[size];
		}
		catch(const bad_alloc& e)
		{
			throw runtime_error(ErrorWithData(ERRMSG_LOCALCOMPLEXMATRIXALLOCATOR_Allocate_OUTOFMEMORY,size));
		}
#ifdef DEBUG
ostringstream oss;
oss << "[Process " << myid << "]LocalComplexMatrixAllocator:Allocate: allocated " << size << " MKL_Complex16 outside.\n";
Cout_for_everyone << oss.str() << flush;
#endif
		return res;
	}
	else
	{
		allocationTable.insert(insertPos, make_pair(startloc,size));
#ifdef DEBUG
ostringstream oss;
oss << "[Process " << myid << "]LocalComplexMatrixAllocator:Allocate: found memory at " << startloc << ", allocated " << size << " MKL_Complex16.\n";
Cout_for_everyone << oss.str() << flush;
#endif
		return startloc;
	}
}

void LocalComplexMatrixAllocator :: Free(MKL_Complex16* ptr)
{
	for(t_allocTable::iterator iter = allocationTable.begin(); iter != allocationTable.end(); ++iter)
		if(iter->first == ptr)
		{
			allocationTable.erase(iter);
			return;
		}

	// ptr is within [memoryChunk,memoryChunk+total_MKL_Complex16), but not registered
	if(ptr >= memoryChunk && ptr < memoryChunk+total_MKL_Complex16) throw logic_error(ErrorWith3Data(ERRMSG_LOCALCOMPLEXMATRIXALLOCATOR_Free_UNREGPTR,ptr,memoryChunk,memoryChunk+total_MKL_Complex16));

	// ptr is not in allocationTable(not in my part of memory), just delete it
	delete [] ptr;
}

LocalComplexMatrixAllocator& LocalComplexMatrixAllocator :: GetAllocator()
{
	static LocalComplexMatrixAllocator allocator;
	return allocator;
}

ComplexMatrix :: ComplexMatrix(MatrixAllocator& allocator_val) :
 mat(NULL), localRow(0), localCol(0), allocator(allocator_val)
{}

ComplexMatrix :: ComplexMatrix(unsigned localRow_val, unsigned localCol_val, bool doAllocation, MatrixAllocator& allocator_val) :
 mat(NULL), localRow(localRow_val), localCol(localCol_val), allocator(allocator_val)
{
	if(doAllocation) ComplexMatrix::Allocate();
}

ComplexMatrix :: ComplexMatrix(const ComplexMatrix& inst) :
 mat(NULL), localRow(inst.localRow), localCol(inst.localCol), allocator(inst.allocator)
{
	ComplexMatrix::Allocate();
	memcpy(mat,inst.mat,sizeof(MKL_Complex16)*localRow*localCol);
}

ComplexMatrix :: ~ComplexMatrix()
{
	if(mat) allocator.Free(mat);
}

ComplexMatrix& ComplexMatrix :: operator=(const ComplexMatrix& other)
{
	if(this == &other) return *this;

	if(localRow != other.localRow || localCol != other.localCol)
	{
		if(mat) allocator.Free(mat);
		mat = NULL;

		localRow = other.localRow; localCol = other.localCol;
	}

	if(other.mat)
	{
		if(!mat) Allocate();
		memcpy(mat,other.mat,sizeof(MKL_Complex16)*localRow*localCol);
	}
	else
	{
		if(mat) allocator.Free(mat);
		mat = NULL;
	}

	return *this;
}

void ComplexMatrix :: SetZero()
{
	if(!mat) Allocate();
	memset(mat,0,sizeof(MKL_Complex16)*localRow*localCol);
}

void ComplexMatrix :: SetZero() const
{
	if(!mat) Allocate();
	memset(mat,0,sizeof(MKL_Complex16)*localRow*localCol);
}

void ComplexMatrix :: SetIdentity(const MKL_Complex16& val)
{
	SetZero();

	unsigned i;
	const unsigned lim = min(localRow,localCol);
	#pragma omp parallel for default(none) private(i) shared(val,lim)
	for(i = 0; i < lim; ++i)
		mat[local_ind2to1(make_pair(i,i))] = val;
	// omp parallel for end
}

void ComplexMatrix :: SetNegative()
{
	if(!mat) { Allocate(); return; } // everything is 0 anyway

	size_t i;
	const size_t size = static_cast<size_t>(localRow)*static_cast<size_t>(localCol);

	#pragma omp parallel for default(none) private(i) shared(size)
	for(i = 0; i < size; ++i)
	{
		(mat+i)->real = -((mat+i)->real);
		(mat+i)->imag = -((mat+i)->imag);
	} // omp parallel for end
}

void ComplexMatrix :: SetConjugate()
{
	if(!mat) { Allocate(); return; } // everything is 0 anyway

	size_t i;
	const size_t size = static_cast<size_t>(localRow)*static_cast<size_t>(localCol);

	#pragma omp parallel for default(none) private(i) shared(size)
	for(i = 0; i < size; ++i)
		(mat+i)->imag = -((mat+i)->imag);
	// omp parallel for end
}

ComplexMatrix& ComplexMatrix :: operator+=(const ComplexMatrix& other)
{
	if(localRow != other.localRow || localCol != other.localCol) throw logic_error(Error(ERRMSG_COMPLEXMATRIX_arithmetic_NOTMATCH));

	if(!mat) Allocate();
	if(!other.mat) other.Allocate();

	const size_t matsize = static_cast<size_t>(localRow)*static_cast<size_t>(localCol);
	size_t i;

	#pragma omp parallel for default(none) private(i) shared(matsize,other)
	for(i = 0; i < matsize; ++i)
	{
		(mat+i)->real += (other.mat+i)->real;
		(mat+i)->imag += (other.mat+i)->imag;
	} // end omp parallel for
	return *this;
}

ComplexMatrix& ComplexMatrix :: operator-=(const ComplexMatrix& other)
{
	if(localRow != other.localRow || localCol != other.localCol) throw logic_error(Error(ERRMSG_COMPLEXMATRIX_arithmetic_NOTMATCH));

	if(!mat) Allocate();
	if(!other.mat) other.Allocate();

	const size_t matsize = static_cast<size_t>(localRow)*static_cast<size_t>(localCol);
	size_t i;

	#pragma omp parallel for default(none) private(i) shared(matsize,other)
	for(i = 0; i < matsize; ++i)
	{
		(mat+i)->real -= (other.mat+i)->real;
		(mat+i)->imag -= (other.mat+i)->imag;
	} // end omp parallel for
	return *this;
}

ComplexMatrix& ComplexMatrix :: operator*=(const MKL_Complex16& num)
{
	if(!mat) Allocate();

	const size_t matsize = static_cast<size_t>(localRow)*static_cast<size_t>(localCol);
	const complexdbl tempnum = complexconv(num);
	size_t i;

	#pragma omp parallel for default(none) private(i) shared(matsize,tempnum,num)
	for(i = 0; i < matsize; ++i)
	{
		const complexdbl temp = complexconv(*(mat+i))*tempnum;
		(mat+i)->real = temp.real(); (mat+i)->imag = temp.imag();
	} // end omp parallel for
	return *this;
}

ComplexMatrix& ComplexMatrix :: operator*=(double num)
{
	if(!mat) Allocate();

	const size_t matsize = static_cast<size_t>(localRow)*static_cast<size_t>(localCol);
	size_t i;

	#pragma omp parallel for default(none) private(i) shared(matsize,num)
	for(i = 0; i < matsize; ++i)
	{
		(mat+i)->real *= num;
		(mat+i)->imag *= num;
	} // end omp parallel for
	return *this;
}

ComplexMatrix& ComplexMatrix :: operator/=(const MKL_Complex16& num)
{
	if(!mat) Allocate();

	const size_t matsize = static_cast<size_t>(localRow)*static_cast<size_t>(localCol);
	const complexdbl tempnum = complexconv(num);
	size_t i;

	#pragma omp parallel for default(none) private(i) shared(matsize,num,tempnum)
	for(i = 0; i < matsize; ++i)
	{
		const complexdbl temp = complexconv(*(mat+i))/tempnum;
		(mat+i)->real = temp.real(); (mat+i)->imag = temp.imag();
	} // end omp parallel for
	return *this;
}

ComplexMatrix& ComplexMatrix :: operator/=(double num)
{
	if(!mat) Allocate();

	const size_t matsize = static_cast<size_t>(localRow)*static_cast<size_t>(localCol);
	size_t i;

	#pragma omp parallel for default(none) private(i) shared(matsize,num)
	for(i = 0; i < matsize; ++i)
	{
		(mat+i)->real /= num;
		(mat+i)->imag /= num;
	} // end omp parallel for
	return *this;
}

vector<MKL_Complex16> ComplexMatrix :: GetDiagonal() const
{
	if(localRow == 0 || localCol == 0) return vector<MKL_Complex16>();

	if(localRow != localCol) throw runtime_error(Error(ERRMSG_COMPLEXMATRIX_GetDiagonal_NONSQUARENOIMPL));

	vector<MKL_Complex16> temp(localRow,MakeMKLComplex(0,0));

	if(!mat) return temp;

	size_t i;

	#pragma omp parallel for default(none) private(i) shared(temp)
	for(i = 0; i < localRow; ++i)
		temp[i] = mat[local_ind2to1(make_pair(i,i))];

	return temp;
}

void ComplexMatrix :: SetDiagonal(const MKL_Complex16& val)
{
	if(localRow == 0 || localCol == 0) return;

	if(localRow != localCol) throw runtime_error(Error(ERRMSG_COMPLEXMATRIX_SetDiagonal_NONSQUARENOIMPL));

	if(!mat) Allocate();

	size_t i;

	#pragma omp parallel for default(none) private(i) shared(val)
	for(i = 0; i < localRow; ++i)
		mat[local_ind2to1(make_pair(i,i))] = val;
	// end omp parallel for
}

void ComplexMatrix :: SetDiagonal(const vector<MKL_Complex16>& diag)
{
	if(localRow == 0 || localCol == 0) return;

	if(localRow != localCol) throw runtime_error(Error(ERRMSG_COMPLEXMATRIX_SetDiagonal_NONSQUARENOIMPL));

	if(diag.size() != localRow) throw runtime_error(ErrorWith2Data(ERRMSG_COMPLEXMATRIX_SetDiagonal_SIZEERR, localRow, diag.size()));

	if(!mat) Allocate();

	size_t i;

	#pragma omp parallel for default(none) private(i) shared(diag)
	for(i = 0; i < localRow; ++i)
		mat[local_ind2to1(make_pair(i,i))] = diag[i];
	// end omp parallel for
}

void ComplexMatrix :: AddDiagonal(const MKL_Complex16& val)
{
	if(localRow == 0 || localCol == 0) return;

	if(localRow != localCol) throw runtime_error(Error(ERRMSG_COMPLEXMATRIX_AddDiagonal_NONSQUARENOIMPL));

	if(!mat) Allocate();

	size_t i;

	#pragma omp parallel for default(none) private(i) shared(val)
	for(i = 0; i < localRow; ++i)
	{
		mat[local_ind2to1(make_pair(i,i))].real += val.real;
		mat[local_ind2to1(make_pair(i,i))].imag += val.imag;
	}
	// end omp parallel for
}

void ComplexMatrix :: AddDiagonal(const vector<MKL_Complex16>& diag)
{
	if(localRow == 0 || localCol == 0) return;

	if(localRow != localCol) throw runtime_error(Error(ERRMSG_COMPLEXMATRIX_AddDiagonal_NONSQUARENOIMPL));

	if(diag.size() != localRow) throw runtime_error(ErrorWith2Data(ERRMSG_COMPLEXMATRIX_AddDiagonal_SIZEERR, localRow, diag.size()));

	if(!mat) Allocate();

	size_t i;

	#pragma omp parallel for default(none) private(i) shared(diag)
	for(i = 0; i < localRow; ++i)
	{
		mat[local_ind2to1(make_pair(i,i))].real += diag[i].real;
		mat[local_ind2to1(make_pair(i,i))].imag += diag[i].imag;
	}
	// end omp parallel for
}

void ComplexMatrix :: MultiplyByDiagonalMatrix(const vector<double>& diag, bool leftMultiply)
{
	if(localRow == 0 || localCol == 0) return;

	if( (leftMultiply && diag.size() != localRow) || (!leftMultiply && diag.size() != localCol) )
		throw runtime_error(ErrorWith2Data(ERRMSG_COMPLEXMATRIX_MultiplyByDiagonalMatrix_SIZEERR, leftMultiply? localRow:localCol, diag.size()));

	if(!mat) Allocate();

	size_t i, j;
	#pragma omp parallel for default(none) private(i,j) shared(diag,leftMultiply)
	for(j = 0; j < localCol; ++j) // parallelize j since matrix is in column-major storage
	 for(i = 0; i < localRow; ++i)
	 {
		MKL_Complex16 &ref = mat[local_ind2to1(make_pair(i,j))];
		ref = MakeMKLComplex(complexconv(ref) * diag[leftMultiply? i : j]);
	 }
	// end omp parallel for
}

void ComplexMatrix :: MultiplyByDiagonalMatrix(const vector<MKL_Complex16>& diag, bool leftMultiply)
{
	if(localRow == 0 || localCol == 0) return;

	if( (leftMultiply && diag.size() != localRow) || (!leftMultiply && diag.size() != localCol) )
		throw runtime_error(ErrorWith2Data(ERRMSG_COMPLEXMATRIX_MultiplyByDiagonalMatrix_SIZEERR, leftMultiply? localRow:localCol, diag.size()));

	if(!mat) Allocate();

	size_t i, j;
	#pragma omp parallel for default(none) private(i,j) shared(diag,leftMultiply)
	for(j = 0; j < localCol; ++j) // parallelize j since matrix is in column-major storage
	 for(i = 0; i < localRow; ++i)
	 {
		MKL_Complex16 &ref = mat[local_ind2to1(make_pair(i,j))];
		ref = MakeMKLComplex(complexconv(ref) * complexconv(diag[leftMultiply? i : j]));
	 }
	// end omp parallel for
}

void ComplexMatrix :: Copy_Scale(const ComplexMatrix& src, const MKL_Complex16& num)
{
	if(localRow != src.localRow) throw runtime_error(ErrorWith2Data(ERRMSG_COMPLEXMATRIX_Copy_Scale_ROWDIFF,localRow,src.localRow));

	if(localCol < src.localCol) throw runtime_error(ErrorWith2Data(ERRMSG_COMPLEXMATRIX_Copy_Scale_COLDIFF,localCol,src.localCol));

	if(!mat) Allocate();
	if(!src.mat) src.Allocate();

	// use the size of src, since it can be smaller
	const size_t matsize = static_cast<size_t>(src.localRow)*static_cast<size_t>(src.localCol);
	const complexdbl tempnum = complexconv(num);
	size_t i;

	#pragma omp parallel for default(none) private(i) shared(matsize,num,tempnum,src)
	for(i = 0; i < matsize; ++i)
	{
		const complexdbl temp = complexconv(*(src.mat+i))*tempnum;
		(mat+i)->real = temp.real(); (mat+i)->imag = temp.imag();
	} // end omp parallel for
}

void ComplexMatrix :: Copy_Scale(const ComplexMatrix& src, double num)
{
	if(localRow != src.localRow) throw runtime_error(ErrorWith2Data(ERRMSG_COMPLEXMATRIX_Copy_Scale_ROWDIFF,localRow,src.localRow));

	if(localCol < src.localCol) throw runtime_error(ErrorWith2Data(ERRMSG_COMPLEXMATRIX_Copy_Scale_COLDIFF,localCol,src.localCol));

	if(!mat) Allocate();
	if(!src.mat) src.Allocate();

	// use the size of src, since it can be smaller
	const size_t matsize = static_cast<size_t>(src.localRow)*static_cast<size_t>(src.localCol);
	size_t i;

	#pragma omp parallel for default(none) private(i) shared(matsize,num,src)
	for(i = 0; i < matsize; ++i)
	{
		(mat+i)->real = (src.mat+i)->real * num;
		(mat+i)->imag = (src.mat+i)->imag * num;
	} // end omp parallel for
}


void ComplexMatrix :: Inverse(ComplexMatrix& storage) const
{
	if(!mat) throw runtime_error(Error(ERRMSG_COMPLEXMATRIX_Inverse_NOTINITIALIZED));
	if(localRow != localCol) throw runtime_error(Error(ERRMSG_COMPLEXMATRIX_Inverse_NOTSQUARE));
	if(localRow != storage.localRow || localCol != storage.localCol) throw runtime_error(Error(ERRMSG_COMPLEXMATRIX_Inverse_STORAGEERR));

	if(localRow==0) return;

	storage = *this;

	MKL_INT *ipiv = new MKL_INT[localRow];
	MKL_INT info(0);
	MKL_INT m = localRow, n = localCol, lda = localRow;

	zgetrf_(&m,&n,storage.GetMatrix(),&lda,ipiv,&info);
	if(info != 0)
	{
		delete [] ipiv;
		throw runtime_error(ErrorWithData(ERRMSG_COMPLEXMATRIX_Inverse_ZGETRFERR,info));
	}

	MKL_INT lwork = localRow;
	MKL_Complex16 *work = new MKL_Complex16[lwork];
	zgetri_(&n,storage.GetMatrix(),&lda,ipiv,work,&lwork,&info);
	delete [] ipiv; delete [] work;
	if(info != 0) throw runtime_error(ErrorWithData(ERRMSG_COMPLEXMATRIX_Inverse_ZGETRIERR,info));
}

void ComplexMatrix :: LinearSolve(const vector<MKL_Complex16>& b, vector<MKL_Complex16>& x) const
{
	if(!mat) throw runtime_error(Error(ERRMSG_COMPLEXMATRIX_LinearSolve_NOTINITIALIZED));
	if(localRow != localCol) throw runtime_error(Error(ERRMSG_COMPLEXMATRIX_LinearSolve_NOTSQUARE));
	if(localRow != b.size() || localRow != x.size()) throw runtime_error(Error(ERRMSG_COMPLEXMARIX_LinearSolve_SIZENOMATCH));

	if(localRow==0) return;

	ComplexMatrix temp(*this);
	x = b;

	MKL_INT nrhs = 1; // just a vector, not a matrix
	MKL_INT *ipiv = new MKL_INT[localRow];
	MKL_INT n = localRow, lda = localRow, ldb = localRow;
	MKL_INT info;

	zgesv_(&n,&nrhs,temp.GetMatrix(),&lda,ipiv,x.data(),&ldb,&info);
	delete [] ipiv;
	if(info != 0) throw runtime_error(ErrorWithData(ERRMSG_COMPLEXMATRIX_LinearSolve_ZGESVERR,info));
}

void ComplexMatrix :: PseudoInverse(ComplexMatrix& storage, double &condnum, unsigned &rank, double cond_thres) const
{
	if(!mat) throw runtime_error(Error(ERRMSG_COMPLEXMATRIX_PseudoInverse_NOTINITIALIZED));
	if(localRow != storage.localCol || localCol != storage.localRow) throw runtime_error(ErrorWith4Data(ERRMSG_COMPLEXMATRIX_PseudoInverse_STORAGEERR,localRow,localCol,storage.localRow,storage.localCol));

	if(localRow==0 || localCol==0) return;

	MKL_INT m = localRow, n = localCol, rnk, info(0), ldb = max(localRow,localCol);
	MKL_INT lwork = 2*min(m,n)+max(m,n);
	vector<MKL_Complex16> work(lwork);
	vector<double> s(min(m,n)), rwork(5*min(m,n));

	ComplexMatrix temp(*this), identity(ldb,localRow);

	identity.SetIdentity(); 
	zgelss_(&m, &n, &m, temp.GetMatrix(), &m, identity.GetMatrix(), &ldb, s.data(), &cond_thres, &rnk, work.data(), &lwork, rwork.data(), &info);

	if(info != 0) throw runtime_error(ErrorWithData(ERRMSG_COMPLEXMATRIX_PseudoInverse_ZGELSSERR,info));

	for(unsigned i = 0; i < storage.localRow; ++i)
	 for(unsigned j = 0; j < storage.localCol; ++j)
	 {
		t_index tempind = make_pair(i,j);
		storage.SetLocalElement(tempind, identity.GetLocalElement(tempind));
	 }

	condnum = s.front()/s.back();
	rank = rnk;
}

istream& ComplexMatrix :: read_header(istream& is)
{
	ios_base::iostate exception_setting = is.exceptions();
	is.exceptions(ios_base::failbit | ios_base::badbit);

	try{
		Read(is,localRow); Read(is,localCol);
		Allocate();
		is.exceptions(exception_setting);
		return is;
	}
	catch(const exception& e)
	{
		if(mat) { allocator.Free(mat); mat = NULL; }
		ostringstream oss;
		oss << "Exception within ComplexMatrix:read_header. Message: " << e.what() << endl;
		Cerr << oss.str() << flush;
		throw runtime_error(Error(ERRMSG_COMPLEXMATRIX_INPUTOPER_FAIL));
	}
}

ostream& ComplexMatrix :: print_header(ostream& os) const
{
	Print(os,localRow); PrintSpace(os); Print(os,localCol); PrintNewline(os);
	return os;
}

void ComplexMatrix :: Allocate() const
{
 #pragma omp critical
 {
	if(mat) allocator.Free(mat);
	try{
		mat = allocator.Allocate(localRow*localCol);
	}
	catch(...)
	{
		throw runtime_error(ErrorWithData(ERRMSG_COMPLEXMATRIX_Allocate_BADALLOC,localRow*localCol));
	}
	SetZero();
 }
}

void ComplexMatrix_zgemm(const MKL_Complex16& alpha, const ComplexMatrix& A, const ComplexMatrix& B, const MKL_Complex16& beta, ComplexMatrix& C, char transA, char transB)
{
	if(A.nLocalRows() != C.nLocalRows() || B.nLocalCols() != C.nLocalCols() || A.nLocalCols() != B.nLocalRows()) throw runtime_error(Error(ERRMSG_ComplexMatrix_zgemm_DIMERR));

	MKL_INT m = A.nLocalRows(), n = B.nLocalCols(), k = A.nLocalCols();

	zgemm(&transA,&transB,&m,&n,&k,&alpha,A.GetMatrix(),&m,B.GetMatrix(),&k,&beta,C.GetMatrix(),&m);
}


void CopyDesc(LocalMatrixDescriptor& dest, const LocalMatrixDescriptor& src)
{
	for(unsigned i = 0; i < 9; ++i)
		dest[i] = src[i];
}

bool isDescEqual(const LocalMatrixDescriptor& desc1, const LocalMatrixDescriptor& desc2)
{
	for(unsigned i = 0; i < 9; ++i)
		if(desc1[i] != desc2[i]) return false;
	return true;
}

LocalComplexMatrix :: LocalComplexMatrix(unsigned globalRow_val, unsigned globalCol_val, const BlacsContext& blacs_context_val, bool doInitialize, MatrixAllocator& allocator_val) :
 ComplexMatrix(0,0,false,allocator_val), globalRow(globalRow_val), globalCol(globalCol_val),
 blacs_context(blacs_context_val)
{
	if(doInitialize) Initialize(); // it determines localRow and localCol and stuff
	// Don't allocate here. only allocate when the thing is really being used.
}

LocalComplexMatrix :: LocalComplexMatrix(const LocalComplexMatrix& inst) :
 ComplexMatrix(inst), globalRow(inst.globalRow), globalCol(inst.globalCol), blacs_context(inst.blacs_context)
{
	CopyDesc(desc,inst.desc);
}

LocalComplexMatrix :: ~LocalComplexMatrix()
{}

ComplexMatrix::t_index LocalComplexMatrix:: PointerToGlobalIndex(const MKL_Complex16* ptr) const
{
	return LocalIndexToGlobalIndex(PointerToLocalIndex(ptr));
}

ComplexMatrix::t_index LocalComplexMatrix:: LocalIndexToGlobalIndex(const t_index& local_index) const
{
	if(local_index.first >= localRow || local_index.second >= localCol) throw runtime_error(ErrorWith4Data(ERRMSG_LOCALCOMPLEXMATRIX_LocalIndexToGlobalIndex_OUTOFRANGE, local_index.first, local_index.second, localRow, localCol));

	// use static to reduce some overhead
	static const pair<unsigned,unsigned> proc_grid = blacs_context.GetGrid();
	static const pair<unsigned,unsigned> proc_pos = blacs_context.RankToCoord(myid);

	t_index res = make_pair( (proc_pos.first+(local_index.first/scalapack_block_row_col)*proc_grid.first)*scalapack_block_row_col + local_index.first%scalapack_block_row_col, (proc_pos.second+(local_index.second/scalapack_block_row_col)*proc_grid.second)*scalapack_block_row_col + local_index.second%scalapack_block_row_col);

	if(res.first >= globalRow || res.second >= globalCol)
		throw runtime_error(ErrorWith4Data(ERRMSG_LOCALCOMPLEXMATRIX_LocalIndexToGlobalIndex_GLOBALOUTOFRANGE, res.first, res.second, globalRow, globalCol));

	return res;
}

ComplexMatrix::t_index LocalComplexMatrix:: PointerToLocalIndex(const MKL_Complex16* ptr) const
{
	const size_t localSize = static_cast<size_t>(localRow) * static_cast<size_t>(localCol);

	if(ptr-mat >= localSize) throw runtime_error(ErrorWith2Data(ERRMSG_LOCALCOMPLEXMATRIX_PointerToLocalIndex_OUTOFRANGE,ptr-mat,localSize));

	return local_ind1to2(ptr-mat);
}

void LocalComplexMatrix :: SetIdentity(const MKL_Complex16& val)
{
	SetZero();

	MKL_Complex16 *Ptr;
	const MKL_Complex16 *ptrEnd = end();

	#pragma omp parallel for default(none) private(Ptr) shared(val,ptrEnd)
	for(Ptr = begin(); Ptr < ptrEnd; ++Ptr)
	{
		const t_index global_ind = PointerToGlobalIndex(Ptr);
		if(global_ind.first == global_ind.second)
			*Ptr = val;
	} // end omp parallel for
}

void LocalComplexMatrix :: CopyFromLocal(const ComplexMatrix& localmat)
{
	if(globalRow != localmat.nLocalRows() || globalCol != localmat.nLocalCols()) throw runtime_error(ErrorWith4Data(ERRMSG_LOCALCOMPLEXMATRIX_CopyFromLocal_SIZEERR, globalRow, globalCol, localmat.nLocalRows(), localmat.nLocalCols()));

	if(localRow == 0 || localCol == 0) return; // nothing for this process to do

	MKL_Complex16 *Ptr;
	const MKL_Complex16 *endPtr = end();

	#pragma omp parallel for default(none) private(Ptr) shared(endPtr,localmat)
	for(Ptr = begin(); Ptr < endPtr; ++Ptr)
	{
		*Ptr = localmat.GetMatrix()[localmat.local_ind2to1(PointerToGlobalIndex(Ptr))];
	} // end omp parallel for
}

void LocalComplexMatrix :: CopyToLocal(ComplexMatrix& localmat, int rank) const
{
	if(globalRow != localmat.nLocalRows() || globalCol != localmat.nLocalCols()) throw runtime_error(ErrorWith4Data(ERRMSG_LOCALCOMPLEXMATRIX_CopyToLocal_SIZEERR, globalRow, globalCol, localmat.nLocalRows(), localmat.nLocalCols()));

	if(rank==LocalComplexMatrix_rank_all || rank==myid)
		localmat.SetZero();

	ComplexMatrix tmpmat(localmat.nLocalRows(),localmat.nLocalCols()); // it is set to zero by default
	const size_t size = static_cast<size_t>(tmpmat.nLocalRows())*static_cast<size_t>(tmpmat.nLocalCols());

	if(localRow != 0 && localCol != 0)
	{
		const MKL_Complex16 *Ptr;
		const MKL_Complex16 *endPtr = end();

		#pragma omp parallel for default(none) private(Ptr) shared(endPtr,tmpmat)
		for(Ptr = begin(); Ptr < endPtr; ++Ptr)
		{
			tmpmat.SetLocalElement(PointerToGlobalIndex(Ptr), *Ptr);
		} // end omp parallel for
	}

	mpi::communicator world;

	if(rank==LocalComplexMatrix_rank_all) mpi::all_reduce(world,tmpmat.GetMatrix_double(),2*size,localmat.GetMatrix_double(),plus<double>());
	else
	{
		if(myid == rank) mpi::reduce(world,tmpmat.GetMatrix_double(),2*size,localmat.GetMatrix_double(),plus<double>(),rank);
		else mpi::reduce(world,tmpmat.GetMatrix_double(),2*size,plus<double>(),rank);
	}
}

LocalComplexMatrix& LocalComplexMatrix :: operator=(const LocalComplexMatrix& other)
{
	if(this == &other) return *this;

	if(globalRow != other.globalRow || globalCol != other.globalCol || !isDescEqual(desc,other.desc) || blacs_context.GetContext() != other.blacs_context.GetContext()) throw logic_error(Error(ERRMSG_LOCALCOMPLEXMATRIX_arithmetic_NOTMATCH));

	ComplexMatrix::operator=(other);
	return *this;
}

LocalComplexMatrix& LocalComplexMatrix :: operator+=(const LocalComplexMatrix& other)
{
	if(globalRow != other.globalRow || globalCol != other.globalCol || !isDescEqual(desc,other.desc) || blacs_context.GetContext() != other.blacs_context.GetContext()) throw logic_error(Error(ERRMSG_LOCALCOMPLEXMATRIX_arithmetic_NOTMATCH));
	ComplexMatrix::operator+=(other);
	return *this;
}

LocalComplexMatrix& LocalComplexMatrix :: operator-=(const LocalComplexMatrix& other)
{
	if(globalRow != other.globalRow || globalCol != other.globalCol || !isDescEqual(desc,other.desc) || blacs_context.GetContext() != other.blacs_context.GetContext()) throw logic_error(Error(ERRMSG_LOCALCOMPLEXMATRIX_arithmetic_NOTMATCH));
	ComplexMatrix::operator-=(other);
	return *this;
}

vector<MKL_Complex16> LocalComplexMatrix :: GetDiagonal() const
{
	if(globalRow == 0 || globalCol == 0) return vector<MKL_Complex16>();

	if(globalRow != globalCol) throw runtime_error(Error(ERRMSG_LOCALCOMPLEXMATRIX_GetDiagonal_NONSQUARENOIMPL));

	vector<MKL_Complex16> temp(globalRow,MakeMKLComplex(0,0));

	const MKL_Complex16 *Ptr;
	const MKL_Complex16 *ptrEnd = end();

	#pragma omp parallel for default(none) private(Ptr) shared(temp,ptrEnd)
	for(Ptr = begin(); Ptr < ptrEnd; ++Ptr)
	{
		const t_index global_ind = PointerToGlobalIndex(Ptr);
		if(global_ind.first == global_ind.second)
			temp[global_ind.first] = *Ptr;
	}

	vector<MKL_Complex16> res(globalRow);
	mpi::all_reduce(mpi::communicator(), reinterpret_cast<double*>(temp.data()), 2*temp.size(), reinterpret_cast<double*>(res.data()), plus<double>());

	return res;
}

void LocalComplexMatrix :: SetDiagonal(const MKL_Complex16& val)
{
	if(localRow == 0 || localCol == 0) return;

	if(globalRow != globalCol) throw runtime_error(Error(ERRMSG_LOCALCOMPLEXMATRIX_SetDiagonal_NONSQUARENOIMPL));

	MKL_Complex16 *Ptr;
	const MKL_Complex16 *ptrEnd = end();

	#pragma omp parallel for default(none) private(Ptr) shared(val,ptrEnd)
	for(Ptr = begin(); Ptr < ptrEnd; ++Ptr)
	{
		const t_index global_ind = PointerToGlobalIndex(Ptr);
		if(global_ind.first == global_ind.second)
		{
			Ptr->real = val.real;
			Ptr->imag = val.imag;
		}
	} // end omp parallel for
}

void LocalComplexMatrix :: SetDiagonal(const vector<MKL_Complex16>& diag)
{
	if(localRow == 0 || localCol == 0) return;

	if(globalRow != globalCol) throw runtime_error(Error(ERRMSG_LOCALCOMPLEXMATRIX_SetDiagonal_NONSQUARENOIMPL));

	if(diag.size() != globalRow) throw runtime_error(ErrorWith2Data(ERRMSG_LOCALCOMPLEXMATRIX_SetDiagonal_SIZEERR,globalRow,diag.size()));

	MKL_Complex16 *Ptr;
	const MKL_Complex16 *ptrEnd = end();

	#pragma omp parallel for default(none) private(Ptr) shared(diag,ptrEnd)
	for(Ptr = begin(); Ptr < ptrEnd; ++Ptr)
	{
		const t_index global_ind = PointerToGlobalIndex(Ptr);
		if(global_ind.first == global_ind.second)
		{
			Ptr->real = diag[global_ind.first].real;
			Ptr->imag = diag[global_ind.first].imag;
		}
	} // end omp parallel for
}

void LocalComplexMatrix :: AddDiagonal(const MKL_Complex16& val)
{
	if(localRow == 0 || localCol == 0) return;

	if(globalRow != globalCol) throw runtime_error(Error(ERRMSG_LOCALCOMPLEXMATRIX_AddDiagonal_NONSQUARENOIMPL));

	MKL_Complex16 *Ptr;
	const MKL_Complex16 *ptrEnd = end();

	#pragma omp parallel for default(none) private(Ptr) shared(val,ptrEnd)
	for(Ptr = begin(); Ptr < ptrEnd; ++Ptr)
	{
		const t_index global_ind = PointerToGlobalIndex(Ptr);
		if(global_ind.first == global_ind.second)
		{
			Ptr->real += val.real;
			Ptr->imag += val.imag;
		}
	} // end omp parallel for
}

void LocalComplexMatrix :: AddDiagonal(const vector<MKL_Complex16>& diag)
{
	if(localRow == 0 || localCol == 0) return;

	if(globalRow != globalCol) throw runtime_error(Error(ERRMSG_LOCALCOMPLEXMATRIX_AddDiagonal_NONSQUARENOIMPL));

	if(diag.size() != globalRow) throw runtime_error(ErrorWith2Data(ERRMSG_LOCALCOMPLEXMATRIX_AddDiagonal_SIZEERR,globalRow,diag.size()));

	MKL_Complex16 *Ptr;
	const MKL_Complex16 *ptrEnd = end();

	#pragma omp parallel for default(none) private(Ptr) shared(diag,ptrEnd)
	for(Ptr = begin(); Ptr < ptrEnd; ++Ptr)
	{
		const t_index global_ind = PointerToGlobalIndex(Ptr);
		if(global_ind.first == global_ind.second)
		{
			Ptr->real += diag[global_ind.first].real;
			Ptr->imag += diag[global_ind.first].imag;
		}
	} // end omp parallel for
}

void LocalComplexMatrix :: MultiplyByDiagonalMatrix(const vector<double>& diag, bool leftMultiply)
{
	if(localRow == 0 || localCol == 0) return;

	if( (leftMultiply && diag.size() != globalRow) || (!leftMultiply && diag.size() != globalCol) )
		throw runtime_error(ErrorWith2Data(ERRMSG_LOCALCOMPLEXMATRIX_MultiplyByDiagonalMatrix_SIZEERR, leftMultiply? globalRow:globalCol, diag.size()));

	// I'm not going to check whether diag is the same thing on all processes.

	MKL_Complex16 *Ptr;
	const MKL_Complex16 *ptrEnd = end();

	#pragma omp parallel for default(none) private(Ptr) shared(diag,leftMultiply,ptrEnd)
	for(Ptr = begin(); Ptr < ptrEnd; ++Ptr)
	{
		const t_index global_ind = PointerToGlobalIndex(Ptr);
		*Ptr = MakeMKLComplex(complexconv(*Ptr) * diag[leftMultiply? global_ind.first : global_ind.second]);
	} // end omp parallel for
}

void LocalComplexMatrix :: MultiplyByDiagonalMatrix(const vector<MKL_Complex16>& diag, bool leftMultiply)
{
	if(localRow == 0 || localCol == 0) return;

	if( (leftMultiply && diag.size() != globalRow) || (!leftMultiply && diag.size() != globalCol) )
		throw runtime_error(ErrorWith2Data(ERRMSG_LOCALCOMPLEXMATRIX_MultiplyByDiagonalMatrix_SIZEERR, leftMultiply? globalRow:globalCol, diag.size()));

	// I'm not going to check whether diag is the same thing on all processes.

	MKL_Complex16 *Ptr;
	const MKL_Complex16 *ptrEnd = end();

	#pragma omp parallel for default(none) private(Ptr) shared(diag,leftMultiply,ptrEnd)
	for(Ptr = begin(); Ptr < ptrEnd; ++Ptr)
	{
		const t_index global_ind = PointerToGlobalIndex(Ptr);
		*Ptr = MakeMKLComplex(complexconv(*Ptr) * complexconv(diag[leftMultiply? global_ind.first : global_ind.second]));
	} // end omp parallel for
}

istream& LocalComplexMatrix :: read_header(istream& is)
{
	ios_base::iostate exception_setting = is.exceptions();
	is.exceptions(ios_base::failbit | ios_base::badbit);

	try{
		pair<unsigned,unsigned> procGrid, procGrid_temp, procCoord, procCoord_temp;
		procGrid = blacs_context.GetGrid();
		procCoord = blacs_context.RankToCoord(myid);

		Read(is,procGrid_temp.first); Read(is,procGrid_temp.second);
		Read(is,procCoord_temp.first); Read(is,procCoord_temp.second);

		if(procGrid != procGrid_temp || procCoord != procCoord_temp) throw runtime_error(Error(ERRMSG_LOCALCOMPLEXMATRIX_read_header_DIFFERENTENV));

		int scalapack_block_row_col_temp;
		Read(is,scalapack_block_row_col_temp);

		if(scalapack_block_row_col != scalapack_block_row_col_temp) throw runtime_error(ErrorWith2Data(ERRMSG_LOCALCOMPLEXMATRIX_read_header_DIFFERENTBLOCK,scalapack_block_row_col_temp,scalapack_block_row_col));

		Read(is,globalRow); Read(is,globalCol);

		for(unsigned i=0;i<9;++i)
			Read(is,desc[i]);

		ComplexMatrix::read_header(is);

		if(mat)
		{
			allocator.Free(mat);
			mat = NULL;
		}
	}
	catch(const exception& e)
	{
		ostringstream oss;
		oss << "Exception within LocalComplexMatrix:read_header. Message: " << e.what() << endl;
		Cerr << oss.str() << flush;
		throw runtime_error(Error(ERRMSG_LOCALCOMPLEXMATRIX_INPUTOPER_FAIL));
	}
	return is;
}

ostream& LocalComplexMatrix :: print_header(ostream& os) const
{
	pair<unsigned,unsigned> procGrid, procCoord;
	procGrid = blacs_context.GetGrid();
	procCoord = blacs_context.RankToCoord(myid);

	Print(os<<setw(data_intwidth), procGrid.first); PrintSpace(os);
	Print(os<<setw(data_intwidth), procGrid.second); PrintSpace(os);
	Print(os<<setw(data_intwidth), procCoord.first); PrintSpace(os);
	Print(os<<setw(data_intwidth), procCoord.second); PrintNewline(os);

	Print(os<<setw(data_intwidth), scalapack_block_row_col); PrintNewline(os);

	Print(os<<setw(data_intwidth), globalRow); PrintSpace(os);
	Print(os<<setw(data_intwidth), globalCol); PrintSpace(os);

	for(unsigned i=0;i<9;++i)
	{
		Print(os<<setw(data_intwidth), desc[i]); PrintSpace(os);
	}

	ComplexMatrix::print_header(os);

	return os;
}

void LocalComplexMatrix :: Initialize()
{
	const bool globalRowDivisible = (globalRow % scalapack_block_row_col == 0),
		   globalColDivisible = (globalCol % scalapack_block_row_col == 0);

	const unsigned global_nBlockRows = (globalRowDivisible?
			globalRow/scalapack_block_row_col : globalRow/scalapack_block_row_col + 1);
	const unsigned global_nBlockCols = (globalColDivisible?
			globalCol/scalapack_block_row_col : globalCol/scalapack_block_row_col + 1);

	const pair<unsigned,unsigned> procGrid = blacs_context.GetGrid();

	// row  col          proc_row  proc_col
	vector< vector< pair<unsigned, unsigned> > > block_labels(global_nBlockRows, vector< pair<unsigned,unsigned> >(global_nBlockCols));

	const pair<unsigned,unsigned> procPos = blacs_context.RankToCoord(myid);

	// Now, label each block with process coordinate
	unsigned proc_row, proc_col;
	unsigned i, j;
	t_index my_last_block;
	for(i = 0, proc_row = 0; i < global_nBlockRows; ++i) // i is global block row
	{
	 for(j = 0, proc_col = 0; j < global_nBlockCols; ++j) // j is global block column
	 {
		if( (block_labels[i][j] = make_pair(proc_row,proc_col)) == procPos ) my_last_block = make_pair(i,j);
		if( ++proc_col >= procGrid.second ) proc_col = 0;
	 }
	 if( ++proc_row >= procGrid.first ) proc_row = 0;
	}

	unsigned local_nBlockRows;
	for(i = 0, local_nBlockRows = 0; i < block_labels.size(); ++i)
		if( block_labels[i][0].first == procPos.first ) ++local_nBlockRows;

	unsigned local_nBlockCols;
	for(i = 0, local_nBlockCols = 0; i < block_labels[0].size(); ++i)
		if( block_labels[0][i].second == procPos.second ) ++local_nBlockCols;


	// It's possible that this process don't need to do anything. Must ensure correctness for that.
	// localRow and localCol determines how many memory is allocated.
	localRow = scalapack_block_row_col * local_nBlockRows;
	localCol = ((localRow == 0)? 0 : scalapack_block_row_col * local_nBlockCols);

	unsigned usedRow, usedCol;
	if(globalRowDivisible || localRow==0) usedRow = localRow;
	else
	{
		if(my_last_block.first < global_nBlockRows-1) // I don't have the block on the last block row
			usedRow = localRow;
		else
		{
			const unsigned used_rows_in_the_last_row_block = globalRow - scalapack_block_row_col*(global_nBlockRows-1);
			usedRow = scalapack_block_row_col * (local_nBlockRows-1) + used_rows_in_the_last_row_block;
		}
	}

	if(globalColDivisible || localCol==0) usedCol = localCol;
	else
	{
		if(my_last_block.second < global_nBlockCols-1) // I don't have the block on the last block column
			usedCol = localCol;
		else
		{
			const unsigned used_cols_in_the_last_col_block = globalCol - scalapack_block_row_col*(global_nBlockCols-1);
			usedCol = scalapack_block_row_col * (local_nBlockCols-1) + used_cols_in_the_last_col_block;
		}
	}

	// no need to allocate unused stuff anyway
	localRow = usedRow;
	localCol = usedCol;

	desc[0] = 1; // dense matrix
	desc[1] = blacs_context.GetContext(); // blacs context
	desc[2] = globalRow; // number of rows in global matrix
	desc[3] = globalCol; // number of columns in global matrix
	desc[4] = scalapack_block_row_col; // block row size
	desc[5] = scalapack_block_row_col; // block column size
	desc[6] = scalapack_proc_begin_row; // process grid start row
	desc[7] = scalapack_proc_begin_col; // process grid start column
	desc[8] = localRow; // Leading dimension of local matrix. Actually it's just the rows in local matrix.
			    // Notice the "leading" actually means, when declaring the matrix a la fortran,
			    // (as a 2-d array), the max number for the first index. Since even in fortran, the
			    // first number is still row number, the leading dimension is how many rows are
			    // allocated. This is used to determine how to convert (row,col) to address. Since
			    // fortran is column-major(row changes first, then column changes), the number of rows
			    // is essential in this conversion. For a trully C-style matrix(row-major), the number
			    // of columns would be essential.

	if(localRow == 0 || localCol == 0)
	{
		localRow = localCol = 0;
		desc[8] = 1;
		if(mat) allocator.Free(mat);
		mat = allocator.Allocate(1);
	}
}

void LocalComplexMatrix :: Allocate() const
{
	ComplexMatrix::Allocate();
}

} // namespace exciton


==> supplemental/scalapack_helper.h <==
#ifndef EXCITON_SCALAPACK_HELPER_H
#define EXCITON_SCALAPACK_HELPER_H

#include "defines.h"

#include <mpi.h>
#include <boost/mpi.hpp>

#include <iosfwd>
#include <vector>
#include <list>
#include <utility>
#include <cstddef>
#include <stdexcept>

#include <boost/serialization/serialization.hpp>

#include <mkl_types.h>

#include "io.h"
#include "util.h"

namespace exciton{

extern int scalapack_block_row_col; // this is a global variable that can be tuned from the main program
				    // definition provided in scalapack_helper.cpp

const int scalapack_proc_begin_row = 0;	// all processes should do work
const int scalapack_proc_begin_col = 0;

// Wrapper to encapsulate Blacs initialization and destruction
class BlacsContext
{
	public:
		BlacsContext(); // use blacs_get_ to get world communicator
		explicit BlacsContext(const boost::mpi::communicator&); // use the given communicator
		~BlacsContext();

		inline MKL_INT GetContext() const { return blacs_context; }
		inline std::pair<unsigned,unsigned> GetGrid() const { return std::make_pair(static_cast<unsigned>(gridRow),static_cast<unsigned>(gridCol)); }

		MKL_INT CoordToRank(const std::pair<unsigned,unsigned>&) const;
		std::pair<unsigned,unsigned> RankToCoord(MKL_INT) const;

		void OutputInfo() const;

		inline bool operator==(const BlacsContext& other) const { return blacs_context == other.blacs_context; }
		inline bool operator!=(const BlacsContext& other) const { return !operator==(other); }
	private:
		BlacsContext(const BlacsContext&);
		BlacsContext& operator=(const BlacsContext&);

		MKL_INT blacs_context;
		MKL_INT gridRow, gridCol;

		void determineGrid();
};

class BandDataBZ;
// Allocator wrapper
// Reserve a big trunk of memory before usage to prevent memory fragmentation, in which case even there are enough
// memory, they can't be used for Hmat, etc.
class MatrixAllocator
{
	public:
		MatrixAllocator() {}
		virtual ~MatrixAllocator();

		// notice these use new[] and delete[]
		virtual MKL_Complex16 *Allocate(std::size_t) = 0;
		virtual void Free(MKL_Complex16*) = 0;
};

class SimpleAllocator : public MatrixAllocator
{
	public:
		SimpleAllocator() {}
		virtual ~SimpleAllocator();

		// notice these use new[] and delete[]
		virtual MKL_Complex16 *Allocate(std::size_t);
		virtual void Free(MKL_Complex16*);

		static SimpleAllocator& GetAllocator();
};

class LocalComplexMatrixAllocator : public MatrixAllocator
{
	public:
		LocalComplexMatrixAllocator();
		LocalComplexMatrixAllocator(const BandDataBZ& bands, const BlacsContext& blacs_context, unsigned multiple);
		explicit LocalComplexMatrixAllocator(std::size_t size);
		virtual ~LocalComplexMatrixAllocator();

		// notice these use new[] and delete[]
		virtual MKL_Complex16 *Allocate(std::size_t);
		virtual void Free(MKL_Complex16*);

		static LocalComplexMatrixAllocator& GetAllocator();
	private:
		bool owner;

		static bool initialized;
		static MKL_Complex16 *memoryChunk;
		static std::size_t total_MKL_Complex16;

		//                  starting pos    size
		typedef std::list< std::pair< MKL_Complex16*, std::size_t > > t_allocTable;

		static t_allocTable allocationTable;
};

// utility wrapper complex matrix. No MPI parallelism intended.
class ComplexMatrix
{
	public:
		//           row      column
		typedef std::pair<unsigned,unsigned> t_index;

		ComplexMatrix(MatrixAllocator& allocator_val = SimpleAllocator::GetAllocator());
		ComplexMatrix(unsigned localRow_val, unsigned localCol_val, bool doAllocation = true, MatrixAllocator& allocator_val = SimpleAllocator::GetAllocator());
		ComplexMatrix(const ComplexMatrix& inst);
		virtual ~ComplexMatrix();

		ComplexMatrix& operator=(const ComplexMatrix& other);

		inline MKL_Complex16* GetMatrix();
		inline const MKL_Complex16* GetMatrix() const;

		inline double *GetMatrix_double();
		inline const double *GetMatrix_double() const;

		inline unsigned nLocalRows() const { return localRow; }
		inline unsigned nLocalCols() const { return localCol; }

		inline MKL_Complex16& GetLocalElement(const t_index& index_local);
		inline const MKL_Complex16& GetLocalElement(const t_index& index_local) const;
		inline void SetLocalElement(const t_index& index_local, const MKL_Complex16& value);

		void SetZero();
		virtual void SetIdentity(const MKL_Complex16& val = MakeMKLComplex(1));
		void SetNegative();
		void SetConjugate();

		ComplexMatrix& operator+=(const ComplexMatrix& other);
		ComplexMatrix& operator-=(const ComplexMatrix& other);
		ComplexMatrix& operator*=(const MKL_Complex16& num);
		ComplexMatrix& operator*=(double num);
		ComplexMatrix& operator/=(const MKL_Complex16& num);
		ComplexMatrix& operator/=(double num);

		virtual std::vector<MKL_Complex16> GetDiagonal() const;

		virtual void SetDiagonal(const MKL_Complex16& val);
		virtual void SetDiagonal(const std::vector<MKL_Complex16>& diag);
		virtual void AddDiagonal(const MKL_Complex16& val);
		virtual void AddDiagonal(const std::vector<MKL_Complex16>& diag);

		// if leftMultiply==true, calculate Diag*this; otherwise this*Diag.
		virtual void MultiplyByDiagonalMatrix(const std::vector<double>& diag, bool leftMultiply);
		virtual void MultiplyByDiagonalMatrix(const std::vector<MKL_Complex16>& diag, bool leftMultiply);

		// NOTICE: Copy_Scale allow this matrix having more columns than src, but not more rows
		// These functions are similar to LAPACK zaxpy
		void Copy_Scale(const ComplexMatrix& src, const MKL_Complex16& num); // *this = src * num
		void Copy_Scale(const ComplexMatrix& src, double num);

		void Inverse(ComplexMatrix& storage) const;
		void LinearSolve(const std::vector<MKL_Complex16>& b, std::vector<MKL_Complex16>& x) const;

		void PseudoInverse(ComplexMatrix& storage, double &condnum, unsigned &rank, double cond_thres = -1.0) const;

		virtual std::istream& read_header(std::istream&);
		virtual std::ostream& print_header(std::ostream&) const;

		// Use these to deal with column major storage
		inline std::size_t local_ind2to1(const t_index& index_local) const; // convert row,col to position in mat.
		inline t_index local_ind1to2(std::size_t index) const; // convert position back to row,col
	protected:
		mutable MKL_Complex16 *mat; // This is stored in column major!!!
			// Notice that BLOCK is my unit for memory allocation. I choose this instead of allocate
			// exactly the amount to be used, in order to simplify programming.

		unsigned localRow, localCol;	// basically how many memory allocated locally

		MatrixAllocator& allocator;

		virtual void Allocate() const;
		void SetZero() const; // since mat is mutable and I don't want to compromise constness
	private:
		template <class Archive> void serialize(Archive &ar, const unsigned version);

	friend class boost::serialization::access;
};

inline MKL_Complex16* ComplexMatrix :: GetMatrix()
{
	if(!mat) Allocate();
	return mat;
}

inline const MKL_Complex16* ComplexMatrix :: GetMatrix() const
{
	if(!mat) Allocate();
	return mat;
}

inline double* ComplexMatrix :: GetMatrix_double()
{
	return reinterpret_cast<double*>(GetMatrix());
}

inline const double *ComplexMatrix :: GetMatrix_double() const
{
	return reinterpret_cast<const double*>(GetMatrix());
}

inline MKL_Complex16& ComplexMatrix :: GetLocalElement(const t_index& index_local)
{	// No bound checking
	if(!mat) Allocate();
	return mat[local_ind2to1(index_local)];
}

inline const MKL_Complex16& ComplexMatrix :: GetLocalElement(const t_index& index_local) const
{
	if(!mat) Allocate();
	return mat[local_ind2to1(index_local)];
}

inline void ComplexMatrix :: SetLocalElement(const t_index& index_local, const MKL_Complex16& value)
{
	if(!mat) Allocate();
	mat[local_ind2to1(index_local)] = value;
}

inline std::size_t ComplexMatrix :: local_ind2to1(const t_index& index_local) const
{
	// This is column major indexing.

	//                         row                                      column              leading dimension
	return static_cast<std::size_t>(index_local.first) + static_cast<std::size_t>(index_local.second)*static_cast<std::size_t>(localRow);
}

inline ComplexMatrix::t_index ComplexMatrix :: local_ind1to2(std::size_t index) const
{
	// notice t_index is pair<unsigned,unsigned>, not using size_t
	return std::make_pair( index%static_cast<std::size_t>(localRow) ,index/static_cast<std::size_t>(localRow) );
}

template <class Archive> void ComplexMatrix :: serialize(Archive &ar, const unsigned version)
{
	ar & localRow; ar & localCol;

	if(!mat) Allocate();
	const std::size_t size = static_cast<std::size_t>(localRow)*static_cast<std::size_t>(localCol);
	MKL_Complex16 *Ptr;
	const MKL_Complex16 *endPtr = mat+size;

	for(Ptr = mat; Ptr < endPtr; ++Ptr)
		ar & *Ptr;
}

// interface to blas stuff
//	zgemm: C = alpha*A*B + beta*C
void ComplexMatrix_zgemm(const MKL_Complex16& alpha, const ComplexMatrix& A, const ComplexMatrix& B, const MKL_Complex16& beta, ComplexMatrix& C, char transA = 'N', char transB = 'N');


typedef MKL_INT LocalMatrixDescriptor[9];
void CopyDesc(LocalMatrixDescriptor& dest, const LocalMatrixDescriptor& src);
bool isDescEqual(const LocalMatrixDescriptor& desc1, const LocalMatrixDescriptor& desc2);

// a constant for CopyToLocal and CopyPartToLocal
const int LocalComplexMatrix_rank_all = -1;

// Wrapper of local matrix, manages the pointer. As the name suggests, it's perfectly local. It will NEVER try to
// call any PBLAS or ScaLAPACK routines.
// NOTE: accessing this local matrix has the same index convention as C, i.e. indices belong to [0,nIndices).
class LocalComplexMatrix : public ComplexMatrix
{
	public:
		LocalComplexMatrix(unsigned globalRow_val, unsigned globalCol_val, const BlacsContext& blacs_context_val, bool doInitialize = true, MatrixAllocator& allocator_val = LocalComplexMatrixAllocator::GetAllocator()); // doInitialize==false is for read from file
		LocalComplexMatrix(const LocalComplexMatrix& inst);
		virtual ~LocalComplexMatrix();

		inline const LocalMatrixDescriptor& GetDescriptor() const { return desc; } // notice scalapack routines don't like that const. need to use CopyDesc on it.

		inline unsigned nGlobalRows() const { return globalRow; }
		inline unsigned nGlobalCols() const { return globalCol; }

		inline MKL_Complex16* begin() { return GetMatrix(); }
		inline MKL_Complex16* end() { return GetMatrix() + static_cast<std::size_t>(localRow)*static_cast<std::size_t>(localCol); }
		inline const MKL_Complex16* begin() const { return GetMatrix(); }
		inline const MKL_Complex16* end() const { return GetMatrix() + static_cast<std::size_t>(localRow)*static_cast<std::size_t>(localCol); }

		t_index PointerToGlobalIndex(const MKL_Complex16*) const;
		t_index LocalIndexToGlobalIndex(const t_index&) const;

		virtual void SetIdentity(const MKL_Complex16& val = MakeMKLComplex(1));

		void CopyFromLocal(const ComplexMatrix&);
		void CopyToLocal(ComplexMatrix&, int rank = LocalComplexMatrix_rank_all) const;

		// Only the local matrix will be changed.
		LocalComplexMatrix& operator=(const LocalComplexMatrix& other);
		LocalComplexMatrix& operator+=(const LocalComplexMatrix& other);
		LocalComplexMatrix& operator-=(const LocalComplexMatrix& other);

		virtual std::vector<MKL_Complex16> GetDiagonal() const;

		virtual void SetDiagonal(const MKL_Complex16& val);
		virtual void SetDiagonal(const std::vector<MKL_Complex16>& diag);
		virtual void AddDiagonal(const MKL_Complex16& val);
		virtual void AddDiagonal(const std::vector<MKL_Complex16>& diag);

		// if leftMultiply==true, calculate Diag*this; otherwise this*Diag.
		virtual void MultiplyByDiagonalMatrix(const std::vector<double>& diag, bool leftMultiply);
		virtual void MultiplyByDiagonalMatrix(const std::vector<MKL_Complex16>& diag, bool leftMultiply);

		virtual std::istream& read_header(std::istream&);
		virtual std::ostream& print_header(std::ostream&) const;
	private:
		unsigned globalRow, globalCol;

		const BlacsContext& blacs_context;

		LocalMatrixDescriptor desc;

		void Initialize(); // initiate localRow, localCol, local_block_distribution, desc
		virtual void Allocate() const;

		t_index PointerToLocalIndex(const MKL_Complex16*) const;
};

} // namespace exciton


BOOST_CLASS_IMPLEMENTATION(exciton::ComplexMatrix,object_serializable)
BOOST_CLASS_TRACKING(exciton::ComplexMatrix,track_never)

#endif


==> supplemental/util.cpp <==
#include "defines.h"

#include <mpi.h>

#include <iostream>
#include <stdexcept>
#include <cstdlib>
#include <list>

#include <gsl/gsl_permutation.h>
#include <gsl/gsl_linalg.h>
#include <gsl/gsl_sf_legendre.h>
#include <gsl/gsl_blas.h>

#include "util.h"
#include "io.h"

namespace exciton{
using std::vector; using std::binary_function;
using std::map; using std::pair; using std::less; using std::abs;
using std::istream; using std::ostream; using std::ios_base; using std::setw; using std::list;
using std::ceil; using std::floor; using std::fabs; using std::cos; using std::acos; using std::atan2;
using std::runtime_error; using std::sin; using std::tan; using std::abs; using std::logic_error;
using std::make_pair;

MKL_Complex16 conj_MKL(const MKL_Complex16& c)
{
	return MakeMKLComplex(c.real,-c.imag);
}

SymOper :: SymOper(const t_SymMat& symmat_val, const tripdbl& translation_val, const vecttri& LatticeVector_val) :
 LatticeVector(LatticeVector_val)
{
	for(unsigned i=0; i<3; ++i)
	 for(unsigned j=0; j<3; ++j)
		symmat[i][j] = symmat_val[i][j];

	for(unsigned i=0; i<2; ++i)
	 for(unsigned j=0; j<2; ++j)
	  for(unsigned k=0; k<2; ++k)
		mat[i][j][k] = gsl_matrix_alloc(3,3);

	translation[coord_reduced] = translation_val;
	translation[coord_cartesian] = red2cart(translation_val,LatticeVector_val);

	GenerateMatricesAndDeterminant();
}

SymOper :: SymOper(const SymOper& inst) :
 LatticeVector(inst.LatticeVector), det(inst.det)
{
	for(unsigned i=0; i<3; ++i)
	 for(unsigned j=0; j<3; ++j)
		symmat[i][j] = inst.symmat[i][j];

	translation[coord_reduced] = inst.translation[coord_reduced];
	translation[coord_cartesian] = inst.translation[coord_cartesian];

	for(unsigned i=0; i<2; ++i)
	 for(unsigned j=0; j<2; ++j)
	  for(unsigned k=0; k<2; ++k)
	  {
		mat[i][j][k] = gsl_matrix_alloc(3,3);
		gsl_matrix_memcpy(mat[i][j][k],inst.mat[i][j][k]);
	  }
}

SymOper :: ~SymOper()
{
	for(unsigned i=0; i<2; ++i)
	 for(unsigned j=0; j<2; ++j)
	  for(unsigned k=0; k<2; ++k)
		if(mat[i][j][k]) gsl_matrix_free(mat[i][j][k]);
}

SymOper& SymOper :: operator=(const SymOper& other)
{
	if(this==&other) return *this;

	if(LatticeVector != other.LatticeVector) throw runtime_error(Error(ERRMSG_SYMOPER_assignment_DIFFERENTLATTICE));

	for(unsigned i=0; i<3; ++i)
	 for(unsigned j=0; j<3; ++j)
		symmat[i][j] = other.symmat[i][j];

	for(unsigned i=0; i<2; ++i)
	 for(unsigned j=0; j<2; ++j)
	  for(unsigned k=0; k<2; ++k)
		gsl_matrix_memcpy(mat[i][j][k],other.mat[i][j][k]);
	translation[coord_reduced] = other.translation[coord_reduced];
	translation[coord_cartesian] = other.translation[coord_cartesian];
	det = other.det;

	return *this;
}

void SymOper :: GenerateMatricesAndDeterminant()
{
	// real reduced no_inv, just copy
	for(unsigned i=0; i<3; ++i)
	 for(unsigned j=0; j<3; ++j)
	  gsl_matrix_set(mat[space_real][coord_reduced][sym_no_inversion],i,j,static_cast<double>(symmat[i][j]));

	// real reduced inv, take inversion
	gsl_matrix *temp = gsl_matrix_alloc(3,3), *Amat = gsl_matrix_alloc(3,3), *InvAmat = gsl_matrix_alloc(3,3);
	gsl_permutation *p = gsl_permutation_alloc(3);
	int signum;

	gsl_matrix_memcpy(temp,mat[space_real][coord_reduced][sym_no_inversion]);
	gsl_linalg_LU_decomp(temp,p,&signum);
	gsl_linalg_LU_invert(temp,p,mat[space_real][coord_reduced][sym_inversion]);
	RoundMatrix(mat[space_real][coord_reduced][sym_inversion]);

	// by the way, get the determinant
	det = gsl_linalg_LU_det(temp,signum);

	// real cartesian no_inv; S_cart = A S A^{-1}, where A is lattice vector matrix(vectors are column vectors)
	gsl_matrix_set(Amat,0,0,LatticeVector[0].x());
	gsl_matrix_set(Amat,1,0,LatticeVector[0].y());
	gsl_matrix_set(Amat,2,0,LatticeVector[0].z());
	gsl_matrix_set(Amat,0,1,LatticeVector[1].x());
	gsl_matrix_set(Amat,1,1,LatticeVector[1].y());
	gsl_matrix_set(Amat,2,1,LatticeVector[1].z());
	gsl_matrix_set(Amat,0,2,LatticeVector[2].x());
	gsl_matrix_set(Amat,1,2,LatticeVector[2].y());
	gsl_matrix_set(Amat,2,2,LatticeVector[2].z());

	gsl_matrix_memcpy(temp,Amat);
	gsl_linalg_LU_decomp(temp,p,&signum);
	gsl_linalg_LU_invert(temp,p,InvAmat);

	gsl_blas_dgemm(CblasNoTrans,CblasNoTrans,1,mat[space_real][coord_reduced][sym_no_inversion],InvAmat,0,temp); // temp = S*A^{-1}
	gsl_blas_dgemm(CblasNoTrans,CblasNoTrans,1,Amat,temp,0,mat[space_real][coord_cartesian][sym_no_inversion]); // S_cart = A*temp
	RoundMatrix(mat[space_real][coord_cartesian][sym_no_inversion]);

	// real cartesian inv, S_cart^{-1} = S_cart^T
	gsl_matrix_transpose_memcpy(mat[space_real][coord_cartesian][sym_inversion],mat[space_real][coord_cartesian][sym_no_inversion]);

	// reci reduced no_inv, S_reci = (S^{-1})^T
	gsl_matrix_transpose_memcpy(mat[space_reciprocal][coord_reduced][sym_no_inversion],mat[space_real][coord_reduced][sym_inversion]);

	// reci reduced inv, S_reci^{-1} = [(S^{-1})^T]^{-1} = S^T
	gsl_matrix_transpose_memcpy(mat[space_reciprocal][coord_reduced][sym_inversion],mat[space_real][coord_reduced][sym_no_inversion]);

	// reci cartesian no_inv, S_recicart = S_cart
	gsl_matrix_memcpy(mat[space_reciprocal][coord_cartesian][sym_no_inversion],mat[space_real][coord_cartesian][sym_no_inversion]);

	// reci cartesian inv, s_recicart^{-1} = S_cart^{-1}
	gsl_matrix_memcpy(mat[space_reciprocal][coord_cartesian][sym_inversion],mat[space_real][coord_cartesian][sym_inversion]);

	gsl_matrix_free(temp); gsl_matrix_free(Amat); gsl_matrix_free(InvAmat); gsl_permutation_free(p);
}

void SymOper :: RoundMatrix(gsl_matrix* m)
{
	for(unsigned i = 0; i < m->size1; ++i)
	 for(unsigned j = 0; j < m->size2; ++j)
		gsl_matrix_set(m,i,j,Round(gsl_matrix_get(m,i,j)));
}


istream& operator>>(istream& is, tripint& t)
{
	int x,y,z;

	is >> x >> y >> z;
	t.set(x,y,z);

	return is;
}

ostream& operator<<(ostream& os, const tripint& t)
{
	unsigned width = os.width();

	return os << setw(width) << t.x() << ' ' << setw(width) << t.y() << ' ' << setw(width) << t.z();
}

istream& operator>>(istream& is, tripdbl& t)
{
	double x,y,z;

	is >> x >> y >> z;
	t.set(x,y,z);

	return is;
}

ostream& operator<<(ostream& os, const tripdbl& t)
{
	unsigned width = os.width();

	return os << setw(width) << t.x() << ' ' << setw(width) << t.y() << ' ' << setw(width) << t.z();
}

istream& operator>>(istream& is, tripcomp& t)
{
	complexdbl x,y,z;

	is >> x >> y >> z;
	t.set(x,y,z);

	return is;
}

ostream& operator<<(ostream& os, const tripcomp& t)
{
	unsigned width = os.width();

	return os << setw(width) << t.x() << ' ' << setw(width) << t.y() << ' ' << setw(width) << t.z();
}

ostream& operator<<(ostream& os, const SymOper& sym)
{
	unsigned width = os.width();

	for(unsigned i=0; i<3; ++i)
	{
	 for(unsigned j=0; j<3; ++j)
	 {
		os << setw(width) << sym.symmat[i][j] << ' ';
	 }
	 os << '\t';
	}
	return os;
}

double determinant(const SymOper::t_SymMat& s)
{
	gsl_matrix *temp = gsl_matrix_alloc(3,3);

	for(unsigned i=0; i<3; ++i)
	 for(unsigned j=0; j<3; ++j)
	  gsl_matrix_set(temp,i,j,static_cast<double>(s[i][j]));

	gsl_permutation *p = gsl_permutation_alloc(3);
	int signum;

	gsl_linalg_LU_decomp(temp,p,&signum);
	double res = gsl_linalg_LU_det(temp,signum);

	gsl_matrix_free(temp); gsl_permutation_free(p);
	return res;
}



tripdbl ApplySymmetryOperation(const tripdbl& vect, const SymOper& sym, t_Space space, t_CoordSys coordsys, t_SymUsage symusage)
{
	tripdbl temp(vect);

	// if inversion in real space, translate back before symmetry op. (if reci. space, no translation needed)
	if(space == space_real && symusage == sym_inversion) temp -= sym.GetTranslation(coordsys);

	gsl_vector *v = gsl_vector_alloc(3), *resv = gsl_vector_calloc(3);
	gsl_vector_set(v,0,temp.x()); gsl_vector_set(v,1,temp.y()); gsl_vector_set(v,2,temp.z());

	gsl_blas_dgemv(CblasNoTrans,1,sym.GetSymMat_gsl(space,coordsys,symusage),v,0,resv);
	tripdbl res(gsl_vector_get(resv,0),gsl_vector_get(resv,1),gsl_vector_get(resv,2));

	// if no inversion in real space, translate after symmetry op. (if reci. space, no translation needed)
	if(space == space_real && symusage == sym_no_inversion) res += sym.GetTranslation(coordsys);

	gsl_vector_free(v); gsl_vector_free(resv);

	// Notice there is no guarantee that the vector is in the same unit cell as input vector.
	return res;
}

tripcomp ApplySymmetryOperation(const tripcomp& vect, const SymOper& sym, t_Space space, t_CoordSys coordsys, t_SymUsage symusage)
{
	tripcomp tempvec(vect);

	// if inversion in real space, translate back before symmetry op. (if reci. space, no translation needed)
	if(space == space_real && symusage == sym_inversion) tempvec -= triplet_dbl2comp(sym.GetTranslation(coordsys));

	gsl_vector_complex *v = gsl_vector_complex_alloc(3), *resv = gsl_vector_complex_alloc(3);

	gsl_vector_complex_set(v,0,complexconv(tempvec.x()));
	gsl_vector_complex_set(v,1,complexconv(tempvec.y()));
	gsl_vector_complex_set(v,2,complexconv(tempvec.z()));

	const gsl_matrix *mat = sym.GetSymMat_gsl(space,coordsys,symusage);
	gsl_matrix_complex *temp = gsl_matrix_complex_alloc(3,3);
	for(unsigned i=0; i<3; ++i)
	 for(unsigned j=0; j<3; ++j)
		gsl_matrix_complex_set(temp,i,j,gsl_complex_rect(gsl_matrix_get(mat,i,j),0));

	gsl_blas_zgemv(CblasNoTrans,gsl_complex_rect(1,0),temp,v,gsl_complex_rect(0,0),resv);
	tripcomp res(complexconv(gsl_vector_complex_get(resv,0)),complexconv(gsl_vector_complex_get(resv,1)),complexconv(gsl_vector_complex_get(resv,2)));

	// if no inversion in real space, translate after symmetry op. (if reci. space, no translation needed)
	if(space == space_real && symusage == sym_no_inversion) res += triplet_dbl2comp(sym.GetTranslation(coordsys));

	gsl_vector_complex_free(v); gsl_vector_complex_free(resv);

	return res;
}

double Round(double a) // very crude, not considering trailing 5. But g++ doesn't have round yet...
{
	double tmp1 = ceil(a), tmp2 = floor(a);
	double diff1 = fabs(a-tmp1), diff2 = fabs(a-tmp2);

	if(diff1<diff2) return tmp1;
	else return tmp2;
}

bool isZero(double a)
{
	static EquDbl<double> EquObj;
	return EquObj(a,0);
}

bool isZero(complexdbl a)
{
	static EquDbl<double> EquObj;
	return EquObj(a.real(),0) && EquObj(a.imag(),0);
}

bool isInteger(double a)
{
	static EquDbl<double> EquObj;
	return EquObj(Round(a)-a,0);
}

bool isIntegerTriplet(const tripdbl& v)
{
	return (v-tripdbl(Round(v.x()),Round(v.y()),Round(v.z()))) == tripdbl_zero;
}

tripdbl triplet_int2dbl(const tripint& v)
{
	return tripdbl(static_cast<double>(v.x()),static_cast<double>(v.y()),static_cast<double>(v.z()));
}

tripint triplet_dbl2int_Round(const tripdbl& v)
{
	return tripint(static_cast<int>(Round(v.x())),static_cast<int>(Round(v.y())),static_cast<int>(Round(v.z())));
}

tripcomp triplet_dbl2comp(const tripdbl& v)
{
	return tripcomp(complexdbl(v.x(),0),complexdbl(v.y(),0),complexdbl(v.z(),0));
}

tripcomp triplet_conj(const tripcomp& v)
{
	return tripcomp(conj(v.x()),conj(v.y()),conj(v.z()));
}

tripdbl kred_regularize(const tripdbl& v)
{
	tripdbl res;

	if(isInteger(v.x())) res.setx(0);
	else if(v.x()>0) res.setx(v.x()-floor(v.x()));
	else res.setx(v.x()-ceil(v.x()));

	if(isInteger(v.y())) res.sety(0);
	else if(v.y()>0) res.sety(v.y()-floor(v.y()));
	else res.sety(v.y()-ceil(v.y()));

	if(isInteger(v.z())) res.setz(0);
	else if(v.z()>0) res.setz(v.z()-floor(v.z()));
	else res.setz(v.z()-ceil(v.z()));

	// Now move the point into FBZ(input is primitive lattice, then FBZ in reduced coord. is just a cubic
	EquDbl<double> EquObj;

	if( EquObj(fabs(res.x()),0.5) ) res.setx(0.5); // set the upper bound
	else if(res.x()<-0.5) res.setx(res.x()+1);
	else if(res.x()>0.5) res.setx(res.x()-1);

	if( EquObj(fabs(res.y()),0.5) ) res.sety(0.5);
	else if(res.y()<-0.5) res.sety(res.y()+1);
	else if(res.y()>0.5) res.sety(res.y()-1);

	if( EquObj(fabs(res.z()),0.5) ) res.setz(0.5);
	else if( (res.z()<-0.5)||EquObj(res.z(),-0.5) ) res.setz(res.z()+1);
	else if(res.z()>0.5) res.setz(res.z()-1);

	return res;
}


tripdbl rred_regularize(const tripdbl& v)
{
	tripdbl res;

	if(isInteger(v.x())) res.setx(0);
	else if(v.x()>0) res.setx(v.x()-floor(v.x()));
	else res.setx(1+v.x()-ceil(v.x()));

	if(isInteger(v.y())) res.sety(0);
	else if(v.y()>0) res.sety(v.y()-floor(v.y()));
	else res.sety(1+v.y()-ceil(v.y()));

	if(isInteger(v.z())) res.setz(0);
	else if(v.z()>0) res.setz(v.z()-floor(v.z()));
	else res.setz(1+v.z()-ceil(v.z()));

	return res;
}

tripdbl cart2red(const tripdbl& vcart, const vecttri& basisvect)
{
	/*
		A1x A2x A3x   rx   cx
		A1y A2y A3y . ry = cy
		A1z A2z A3z   rz   cz
	*/
	if(basisvect.size()<3) throw runtime_error(ErrorWithData(ERRMSG_cart2red_BASISNOTENOUGH,basisvect.size()));
	gsl_matrix *Amat = gsl_matrix_alloc(3,3);

	gsl_matrix_set(Amat,0,0,basisvect[0].x());
	gsl_matrix_set(Amat,0,1,basisvect[1].x());
	gsl_matrix_set(Amat,0,2,basisvect[2].x());
	gsl_matrix_set(Amat,1,0,basisvect[0].y());
	gsl_matrix_set(Amat,1,1,basisvect[1].y());
	gsl_matrix_set(Amat,1,2,basisvect[2].y());
	gsl_matrix_set(Amat,2,0,basisvect[0].z());
	gsl_matrix_set(Amat,2,1,basisvect[1].z());
	gsl_matrix_set(Amat,2,2,basisvect[2].z());

	gsl_permutation *p = gsl_permutation_alloc(3);
	int s;

	gsl_linalg_LU_decomp(Amat,p,&s);

	gsl_vector *v = gsl_vector_alloc(3);

	gsl_vector_set(v,0,vcart.x());
	gsl_vector_set(v,1,vcart.y());
	gsl_vector_set(v,2,vcart.z());

	gsl_linalg_LU_svx(Amat,p,v);

	tripdbl res(gsl_vector_get(v,0),gsl_vector_get(v,1),gsl_vector_get(v,2));

	gsl_matrix_free(Amat); gsl_permutation_free(p); gsl_vector_free(v);
	return res;
}

tripdbl red2cart(const tripdbl& vred, const vecttri& basisvect)
{
	if(basisvect.size()<3) throw runtime_error(ErrorWithData(ERRMSG_red2cart_BASISNOTENOUGH,basisvect.size()));
	return vred.x()*basisvect[0] + vred.y()*basisvect[1] + vred.z()*basisvect[2];
}


#ifdef CHOP_INTERMEDIATE_RESULT
double Chop(double d)
{
	EquDbl<double> EquObj;
	return EquObj(d,0) ? 0 : d;
}

complexdbl Chop(complexdbl c)
{
	return complexdbl(Chop(c.real()),Chop(c.imag()));
}
#else
double Chop(double d)
{
	return d;
}

complexdbl Chop(complexdbl c)
{
	return c;
}
#endif

gsl_complex complexconv(const complexdbl& c_cpp)
{
	return gsl_complex_rect(c_cpp.real(),c_cpp.imag());
}

complexdbl complexconv(const gsl_complex& c_gsl)
{
	return complexdbl(GSL_REAL(c_gsl),GSL_IMAG(c_gsl));
}

complexdbl complexconv(const MKL_Complex16& c_mkl)
{
	return complexdbl(c_mkl.real,c_mkl.imag);
}

MKL_Complex16 MakeMKLComplex(double real, double imag)
{
	MKL_Complex16 temp;
	temp.real = real; temp.imag = imag;
	return temp;
}

MKL_Complex16 MakeMKLComplex(const complexdbl& c_cpp)
{
	MKL_Complex16 temp;
	temp.real = c_cpp.real(); temp.imag = c_cpp.imag();
	return temp;
}

MKL_Complex16 MKLComplexConjugate(const MKL_Complex16& c)
{
	return MakeMKLComplex(c.real,-c.imag);
}

bool EquDblMatrices(const gsl_matrix* A, const gsl_matrix* B)
{
	if( (A->size1 != B->size1) || (A->size2 != B->size2) ) return false;

	EquDbl<double> EquObj;
	for(unsigned i = 0; i < A->size1; ++i)
	 for(unsigned j = 0; j < A->size2; ++j)
	 {
		if(!EquObj(gsl_matrix_get(A,i,j),gsl_matrix_get(B,i,j))) return false;
	 }
	return true;
}

double CalculateCellVolume(const vecttri& LatticeVector)
{
	return fabs(inner_prod(LatticeVector[0],outer_prod(LatticeVector[1],LatticeVector[2])));
}

void ConstructReciLatticeVector(const vecttri& LatticeVector, vecttri& ReciLatticeVector)
{
	const double CellVolume = CalculateCellVolume(LatticeVector);

	ReciLatticeVector.resize(3);
	ReciLatticeVector[0] = 2*M_PI*outer_prod(LatticeVector[1],LatticeVector[2])/CellVolume;
	ReciLatticeVector[1] = 2*M_PI*outer_prod(LatticeVector[2],LatticeVector[0])/CellVolume;
	ReciLatticeVector[2] = 2*M_PI*outer_prod(LatticeVector[0],LatticeVector[1])/CellVolume;
}

complexdbl SphericalHarmonicY(unsigned l, int m, double theta, double phi)
{
	// gsl_sf_legendre_sphPlm = \sqrt{(2l+1)/(4\pi)} \sqrt{(l-m)!/(l+m)!} P_l^m(x)
	// Y_{l,m} = \sqrt{(2l+1)/(4\pi)}\sqrt{(l-m)!/(l+m)!} P_l^m(cos\theta) e^{im\phi}

	if( abs(m) > static_cast<int>(l) ) return complexdbl_zero;

	// gsl_sf_legendre_sphPlm only accepts m>=0
	// Notice that Y_{l,-m} = (-1)^m conj(Y_{l,m}), and gsl_sf_legendre_sphPlm is real.

	if( m>=0 ) return gsl_sf_legendre_sphPlm(static_cast<int>(l),m,cos(theta))*exp(complexdbl(0,m*phi));
	else return (((-m)%2==1)? -1:1) * gsl_sf_legendre_sphPlm(static_cast<int>(l),-m,cos(theta))*exp(complexdbl(0,m*phi));
}

complexdbl SphericalHarmonicY(unsigned l, int m, tripdbl rvect)
{
	// z = r cos(theta), x = r sin(theta)cos(phi), y = r sin(theta)sin(phi)

	// notice acos return [0,Pi], atan2 return [-Pi,Pi]
	if( abs(m) > static_cast<int>(l) ) return complexdbl_zero;

	if( l==0 && m==0 ) return complexdbl(0.5/M_SQRTPI,0);

	return SphericalHarmonicY(l,m,acos(rvect.z()/rvect.len()),atan2(rvect.y(),rvect.x()));
}

tripcomp SphericalHarmonicY_grad(unsigned l, int m, tripdbl rvect)
{
	if( abs(m) > static_cast<int>(l) ) return tripcomp_zero;

	if( l == 0 ) return tripcomp_zero; // l=0, m=0 always have grad=0

	const double rho = rvect.len();
	const double theta = acos(rvect.z()/rho);
	const double phi = atan2(rvect.y(),rvect.x());

	complexdbl theta_direction(complexdbl_zero), phi_direction(complexdbl_zero);

	switch(l)
	{
		case 1:
			switch(m)
			{
				case 0:
					theta_direction = -sin(theta)/2.0/rho * M_SQRT3/M_SQRTPI;
					phi_direction = complexdbl_zero;
					break;
				case 1:
					theta_direction = -exp(complexdbl(0,phi))*cos(theta)/2.0/rho * M_SQRT3*M_SQRT1_2/M_SQRTPI;
					phi_direction = -exp(complexdbl(0,phi)) * complexdbl(0,1.0/2.0/rho * M_SQRT3*M_SQRT1_2/M_SQRTPI);
					break;
				case -1:
					theta_direction = exp(complexdbl(0,-phi))*cos(theta)/2.0/rho * M_SQRT3*M_SQRT1_2/M_SQRTPI;
					phi_direction = -exp(complexdbl(0,-phi)) * complexdbl(0,1.0/2.0/rho * M_SQRT3*M_SQRT1_2/M_SQRTPI);
					break;
			}
			break;
		case 2:
			switch(m)
			{
				case 0:
					theta_direction = -sin(theta)*cos(theta)*3.0/2.0/rho * M_SQRT5/M_SQRTPI;
					phi_direction = complexdbl_zero;
					break;
				case 1:
					theta_direction = -exp(complexdbl(0.0,phi))*cos(2.0*theta)/2.0/rho * M_SQRT3*M_SQRT5*M_SQRT1_2/M_SQRTPI;
					phi_direction = -exp(complexdbl(0.0,phi))*complexdbl(0.0,cos(theta)/2.0/rho * M_SQRT3*M_SQRT5*M_SQRT1_2/M_SQRTPI);
					break;
				case -1:
					theta_direction = exp(complexdbl(0.0,-phi))*cos(2.0*theta)/2.0/rho * M_SQRT3*M_SQRT5*M_SQRT1_2/M_SQRTPI;
					phi_direction = -exp(complexdbl(0.0,-phi))*complexdbl(0.0,cos(theta)/2.0/rho * M_SQRT3*M_SQRT5*M_SQRT1_2/M_SQRTPI);
					break;
				case 2:
					theta_direction = exp(complexdbl(0.0,2.0*phi))*sin(theta)*cos(theta)/2.0/rho * M_SQRT3*M_SQRT5*M_SQRT1_2/M_SQRTPI;
					phi_direction = exp(complexdbl(0.0,2.0*phi))*complexdbl(0.0,sin(theta)/2.0/rho * M_SQRT3*M_SQRT5*M_SQRT1_2/M_SQRTPI);
					break;
				case -2:
					theta_direction = exp(complexdbl(0.0,-2.0*phi))*sin(theta)*cos(theta)/2.0/rho * M_SQRT3*M_SQRT5*M_SQRT1_2/M_SQRTPI;
					phi_direction = -exp(complexdbl(0.0,-2.0*phi))*complexdbl(0.0,sin(theta)/2.0/rho * M_SQRT3*M_SQRT5*M_SQRT1_2/M_SQRTPI);
					break;
			}
			break;
		case 3:
			switch(m)
			{
				case 0:
					theta_direction = -sin(theta)*(3.0+5.0*cos(2.0*theta))*3.0/8.0/rho * M_SQRT7/M_SQRTPI;
					phi_direction = complexdbl_zero;
					break;
				case 1:
					theta_direction = -exp(complexdbl(0.0,phi))*cos(theta)*(-7.0+15.0*cos(2.0*theta))/16.0/rho * M_SQRT3*M_SQRT7/M_SQRTPI;
					phi_direction = -exp(complexdbl(0.0,phi))*complexdbl(0.0,(3.0+5.0*cos(2.0*theta))/16.0/rho * M_SQRT3*M_SQRT7/M_SQRTPI);
					break;
				case -1:
					theta_direction = exp(complexdbl(0.0,-phi))*cos(theta)*(-7.0+15.0*cos(2.0*theta))/16.0/rho * M_SQRT3*M_SQRT7/M_SQRTPI;
					phi_direction = -exp(complexdbl(0.0,-phi))*complexdbl(0.0,(3.0+5.0*cos(2.0*theta))/16.0/rho * M_SQRT3*M_SQRT7/M_SQRTPI);
					break;
				case 2:
					theta_direction = exp(complexdbl(0.0,2.0*phi))*sin(theta)*(1.0+3.0*cos(2.0*theta))/8.0/rho * M_SQRT3*M_SQRT5*M_SQRT7*M_SQRT1_2/M_SQRTPI;
					phi_direction = exp(complexdbl(0.0,2.0*phi))*complexdbl(0.0,sin(theta)*cos(theta)/2.0/rho * M_SQRT3*M_SQRT5*M_SQRT7*M_SQRT1_2/M_SQRTPI);
					break;
				case -2:
					theta_direction = exp(complexdbl(0.0,-2.0*phi))*sin(theta)*(1.0+3.0*cos(2.0*theta))/8.0/rho * M_SQRT3*M_SQRT5*M_SQRT7*M_SQRT1_2/M_SQRTPI;
					phi_direction = -exp(complexdbl(0.0,-2.0*phi))*complexdbl(0.0,sin(theta)*cos(theta)/2.0/rho * M_SQRT3*M_SQRT5*M_SQRT7*M_SQRT1_2/M_SQRTPI);
					break;
				case 3:
					theta_direction = -exp(complexdbl(0,3.0*phi))*gsl_pow_2(sin(theta))*cos(theta)*3.0/8.0/rho * M_SQRT5*M_SQRT7/M_SQRTPI;
					phi_direction = -exp(complexdbl(0.0,3.0*phi))*complexdbl(0.0,gsl_pow_2(sin(theta))*3.0/8.0/rho * M_SQRT5*M_SQRT7/M_SQRTPI);
					break;
				case -3:
					theta_direction = exp(complexdbl(0.0,-3.0*phi))*gsl_pow_2(sin(theta))*cos(theta)*3.0/8.0/rho * M_SQRT5*M_SQRT7/M_SQRTPI;
					phi_direction = -exp(complexdbl(0,-3.0*phi))*complexdbl(0,gsl_pow_2(sin(theta))*3.0/8.0/rho * M_SQRT5*M_SQRT7/M_SQRTPI);
					break;
			}
			break;
		case 4:
			switch(m)
			{
				case 0:
					theta_direction = -sin(2.0*theta)*(1.0+7.0*cos(2.0*theta))*15.0/16.0/rho / M_SQRTPI;
					phi_direction = complexdbl_zero;
					break;
				case 1:
					theta_direction = -exp(complexdbl(0.0,phi))*(cos(2.0*theta)+7.0*cos(4.0*theta))*3.0/16.0/rho * M_SQRT5/M_SQRTPI;
					phi_direction = -exp(complexdbl(0.0,phi))*complexdbl(0.0,cos(theta)*(1.0+7.0*cos(2.0*theta))*3.0/16.0/rho * M_SQRT5/M_SQRTPI);
					break;
				case -1:
					theta_direction = exp(complexdbl(0.0,-phi))*(cos(2.0*theta)+7.0*cos(4.0*theta))*3.0/16.0/rho * M_SQRT5/M_SQRTPI;
					phi_direction = -exp(complexdbl(0.0,-phi))*complexdbl(0.0,cos(theta)*(1.0+7.0*cos(2.0*theta))*3.0/16.0/rho * M_SQRT5/M_SQRTPI);
					break;
				case 2:
					theta_direction = exp(complexdbl(0.0,2.0*phi))*sin(2.0*theta)*(-1.0+7.0*cos(2.0*theta))*3.0/8.0/rho * M_SQRT5*M_SQRT1_2/M_SQRTPI;
					phi_direction = exp(complexdbl(0.0,2.0*phi))*complexdbl(0.0,sin(theta)*(5.0+7.0*cos(2.0*theta))*3.0/8.0/rho * M_SQRT5*M_SQRT1_2/M_SQRTPI);
					break;
				case -2:
					theta_direction = exp(complexdbl(0.0,-2.0*phi))*sin(2.0*theta)*(-1.0+7.0*cos(2.0*theta))*3.0/8.0/rho * M_SQRT5*M_SQRT1_2/M_SQRTPI;
					phi_direction = -exp(complexdbl(0.0,-2.0*phi))*complexdbl(0.0,sin(theta)*(5.0+7.0*cos(2.0*theta))*3.0/8.0/rho * M_SQRT5*M_SQRT1_2/M_SQRTPI);
					break;
				case 3:
					theta_direction = -exp(complexdbl(0.0,3.0*phi))*gsl_pow_2(sin(theta))*(1.0+2.0*cos(2.0*theta))*3.0/8.0/rho * M_SQRT5*M_SQRT7/M_SQRTPI;
					phi_direction = -exp(complexdbl(0.0,3.0*phi))*complexdbl(0.0,gsl_pow_2(sin(theta))*cos(theta)*9.0/8.0/rho * M_SQRT5*M_SQRT7/M_SQRTPI);
					break;
				case -3:
					theta_direction = exp(complexdbl(0.0,-3.0*phi))*gsl_pow_2(sin(theta))*(1.0+2.0*cos(2.0*theta))*3.0/8.0/rho * M_SQRT5*M_SQRT7/M_SQRTPI;
					phi_direction = -exp(complexdbl(0.0,-3.0*phi))*complexdbl(0.0,gsl_pow_2(sin(theta))*cos(theta)*9.0/8.0/rho * M_SQRT5*M_SQRT7/M_SQRTPI);
					break;
				case 4:
					theta_direction = exp(complexdbl(0.0,4.0*phi))*gsl_pow_3(sin(theta))*cos(theta)*3.0/4.0/rho * M_SQRT5*M_SQRT7*M_SQRT1_2/M_SQRTPI;
					phi_direction = exp(complexdbl(0.0,4.0*phi))*complexdbl(0.0,gsl_pow_3(sin(theta))*3.0/4.0/rho * M_SQRT5*M_SQRT7*M_SQRT1_2/M_SQRTPI);
					break;
				case -4:
					theta_direction = exp(complexdbl(0.0,-4.0*phi))*gsl_pow_3(sin(theta))*cos(theta)*3.0/4.0/rho * M_SQRT5*M_SQRT7*M_SQRT1_2/M_SQRTPI;
					phi_direction = -exp(complexdbl(0.0,-4.0*phi))*complexdbl(0.0,gsl_pow_3(sin(theta))*3.0/4.0/rho * M_SQRT5*M_SQRT7*M_SQRT1_2/M_SQRTPI);
					break;
			}
			break;
		default:
			throw runtime_error(Error(ERRMSG_SphericalHarmonicY_grad_NOIMPL));
	}

	return tripcomp(cos(theta)*cos(phi)*theta_direction - sin(phi)*phi_direction,
			cos(theta)*sin(phi)*theta_direction + cos(phi)*phi_direction,
			-sin(theta)*theta_direction);
}

pair<unsigned, unsigned> FactorInteger(unsigned u)
{
	if(u == 1) return make_pair(1,1);

	const unsigned size = 168;
	const unsigned primeNumbers[size] = {2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67,
 71, 73, 79, 83, 89, 97, 101, 103, 107, 109, 113, 127, 131, 137, 139, 149, 151, 157, 163, 167, 173, 179, 181, 191,
 193, 197, 199, 211, 223, 227, 229, 233, 239, 241, 251, 257, 263, 269, 271, 277, 281, 283, 293, 307, 311, 313, 317,
 331, 337, 347, 349, 353, 359, 367, 373, 379, 383, 389, 397, 401, 409, 419, 421, 431, 433, 439, 443, 449, 457, 461,
 463, 467, 479, 487, 491, 499, 503, 509, 521, 523, 541, 547, 557, 563, 569, 571, 577, 587, 593, 599, 601, 607, 613,
 617, 619, 631, 641, 643, 647, 653, 659, 661, 673, 677, 683, 691, 701, 709, 719, 727, 733, 739, 743, 751, 757, 761,
 769, 773, 787, 797, 809, 811, 821, 823, 827, 829, 839, 853, 857, 859, 863, 877, 881, 883, 887, 907, 911, 919, 929,
 937, 941, 947, 953, 967, 971, 977, 983, 991, 997}; // prime Numbers less than 1000, more than enough

	list<unsigned> factors;

	factors.insert(factors.end(),1);
	factors.insert(factors.end(),u);

	// Get the entire list of factors, in ascending order
	unsigned i = 0;
	while(i < size)
	{
		if(factors.back() % primeNumbers[i] != 0) ++i;
		else
		{
			if(factors.back() != primeNumbers[i])
			{
				factors.insert(--factors.end(),primeNumbers[i]);
				factors.back() /= primeNumbers[i];
			}
			else break;
		}
	}

	// Collapse the list into 2 numbers
	while(factors.size() > 2)
	{
		while(factors.front() <= factors.back() && factors.size() > 2)
		{
			factors.front() *= *(++factors.begin()); // multiply by a smaller factor
			factors.erase(++factors.begin());
		}

		while(factors.back() < factors.front() && factors.size() > 2)
		{
			factors.back() *= *(++factors.begin()); // multiply by a smaller factor(this is correct)
			factors.erase(++factors.begin());
		}
	}

	if(factors.front() * factors.back() != u) throw logic_error(ErrorWith3Data(ERRMSG_FactorInteger_NOTSAME,u,factors.front(),factors.back()));

	return make_pair(factors.front(),factors.back());
}

MKL_INT numroc(MKL_INT n, MKL_INT nb, MKL_INT iproc, MKL_INT isrcproc, MKL_INT nprocs_)
{
	MKL_INT extrablks, mydist, nblocks, res;

	mydist = (nprocs_+iproc-isrcproc)%nprocs_;
	nblocks = n/nb;
	res = (nblocks/nprocs_)*nb;
	extrablks=nblocks%nprocs_;
	if(mydist<extrablks) res += nb;
	else if(mydist==extrablks) res += n%nb;
	return res;
}

threaded_environment :: threaded_environment(int &argc, char **&argv)
{
	MPI_Init_thread(&argc, &argv, MPI_THREAD_MULTIPLE, &threadSupport);
}

threaded_environment :: ~threaded_environment()
{
	MPI_Finalize();
}


}


==> supplemental/util.h <==
#ifndef EXCITON_UTIL_H
#define EXCITON_UTIL_H

#include "defines.h"

#include <mpi.h>
#include <boost/mpi.hpp>

#include <vector>
#include <map>
#include <complex>
#include <functional>
#include <iosfwd>
#include <iomanip>
#include <utility>
#include <cstdio>
#include <cstring>
#include <cstddef>
#include <algorithm>

#include <boost/serialization/serialization.hpp>
#include <boost/serialization/complex.hpp>

#include <math.h>
#include <mkl_types.h>

#include <gsl/gsl_math.h>
#include <gsl/gsl_complex.h>
#include <gsl/gsl_complex_math.h>
#include <gsl/gsl_matrix.h>

namespace mpi = boost::mpi;

namespace exciton{

// Global enum's
enum t_Direction{dir_x=0, dir_y=1, dir_z=2}; // mainly for specifying the direction of q->0

enum t_Transform { trans_no = 0, trans_transpose, trans_conj_transpose };

enum t_uplo{upper_triangular, lower_triangular, full_matrix};

enum t_Space {space_real = 0, space_reciprocal = 1};
enum t_CoordSys {coord_reduced = 0, coord_cartesian = 1};
enum t_SymUsage {sym_no_inversion = 0, sym_inversion = 1};

// operators for MKL_Complex16(only define needed stuff, otherwise use complexconv)
MKL_Complex16 conj_MKL(const MKL_Complex16&);

// A functor for combining maps
template <class MapType> struct map_combine : public std::binary_function< MapType, MapType, MapType >
{
	inline MapType operator()( const MapType& m1, const MapType& m2 ) const
	{
		MapType temp(m1);
		temp.insert(m2.begin(),m2.end());
		return temp;
	}
};

// A functor for combining vectors (not commutative!)
template <class VectorType> struct vector_combine_ordered : public std::binary_function< VectorType, VectorType, VectorType >
{
	inline VectorType operator()( const VectorType& v1, const VectorType& v2) const
	{
		VectorType temp(v1);
		temp.insert(v1.end(),v2.begin(),v2.end());
		return temp;
	}
};

// This one add the two vectors. It is commutative.
template <class VectorType> struct vector_combine_add : public std::binary_function< VectorType, VectorType, VectorType >
{
	inline VectorType operator()(const VectorType& v1, const VectorType& v2) const
	{
		VectorType temp(v1);
		std::transform(v2.begin(),v2.end(),temp.begin(),temp.begin(),std::plus<typename VectorType::value_type>());
		return temp;
	}
};

// Two functors used for comparing two triplets
template <typename T> class EquInt{
	public:
		bool operator()(const T& a, const T& b) const { return a==b; }
	private:
		template <class Archive> void serialize(Archive &ar, const unsigned version) {}
	friend class boost::serialization::access;
};

// will be chopped if |a-b| < 10^(ChopExp).
template <typename T> class EquDbl{
	public:
		EquDbl(int ChopExp = CHOPINT) : smallnum(gsl_pow_int(0.1,ChopExp)) {}

		bool operator()(const T& a, const T& b) const { return fabs(a-b)<smallnum; }
		T smallnum;
	private:
		template <class Archive> void serialize(Archive &ar, const unsigned version)
		{
			ar & smallnum;
		}
	friend class boost::serialization::access;
};

class EquComplex{
	public:
		EquComplex(int ChopExp = CHOPINT) : smallnum(gsl_pow_int(0.1,ChopExp)) {}

		bool operator()(const complexdbl& a, const complexdbl& b) const { return std::abs(a-b)<smallnum; }
		double smallnum;
	private:
		template <class Archive> void serialize(Archive &ar, const unsigned version)
		{
			ar & smallnum;
		}
	friend class boost::serialization::access;
};

// This is for cases like using double as key of a map. In these cases, the key shouldn't be too accurate, otherwise it defeats the purpose of storing already calculated values.
// Note: This may cause problems, so that A not less than B and B not less than A(means A==B), and B not less than C and C not less than B(means B==C), but still it's possible to have A<C, which destroys the strict weak ordering used for maps. The error bar of EquClass must be orders of magnitude smaller than the numbers themselves.
template <typename T, class EquClass> class ambiguous_less : std::binary_function<T,T,bool>
{
	public:
		ambiguous_less(const EquClass& EquObj_val = EquClass()) : EquObj(EquObj_val) {}

		bool operator() (const T& x, const T& y) const
		{
			if( EquObj(x,y) ) return false; // If equal within the error bar, then non of them are less than the other one.
			return x<y; // the usual comparison
		}

		EquClass EquObj;
	private:
		template <class Archive> void serialize(Archive &ar, const unsigned version)
		{
			ar & EquObj;
		}
	friend class boost::serialization::access;
};

// Define this so that triplet<complexdbl,EquComplex,complex_less> can be used as the key of associative containers. No mathematical meaning.
class complex_less : std::binary_function<complexdbl,complexdbl,bool>
{
	public:
		bool operator() (const complexdbl& x, const complexdbl& y) const
		{
			if(x.real()<y.real()) return true;
			else if(y.real()<x.real()) return false;
			else if(x.imag()<y.imag()) return true;
			else if(y.imag()<x.imag()) return false;
			else return false;
		}
	private:
		template <class Archive> void serialize(Archive &ar, const unsigned version) {}
	friend class boost::serialization::access;
};

// NOTE: T must be numerical type. (or it can be initialized to 0)
// Default comparison is just ==
template <typename T, class Equ=EquInt<T>, class LessOp=std::less<T> > class triplet{
	public:
		triplet(const Equ& equinst = Equ()) : X(0),Y(0),Z(0),EquObj(equinst) {}
		triplet(T xx, T yy, T zz, const Equ& equinst = Equ()) : X(xx),Y(yy),Z(zz),EquObj(equinst) {}
		triplet(const triplet<T,Equ,LessOp>& inst) : X(inst.X),Y(inst.Y),Z(inst.Z),EquObj(inst.EquObj),LessObj(inst.LessObj) {}
		triplet(const triplet<T,Equ,LessOp>& inst, const Equ& equinst) : X(inst.X),Y(inst.Y),Z(inst.Z),EquObj(equinst),LessObj(inst.LessObj) {} // may need this to change accuracy
		~triplet() {}

		inline triplet<T,Equ,LessOp>& operator=(const triplet<T,Equ,LessOp> &inst) { X=inst.X; Y=inst.Y; Z=inst.Z; EquObj=inst.EquObj; LessObj=inst.LessObj; return *this; }

		inline T x() const { return X; };
		inline T y() const { return Y; };
		inline T z() const { return Z; };

		inline void set(T xx, T yy, T zz) { X=xx; Y=yy; Z=zz; }
		inline void setx(T xx) { X=xx; }
		inline void sety(T yy) { Y=yy; }
		inline void setz(T zz) { Z=zz; }

		inline bool operator==(const triplet<T,Equ,LessOp>& other) const
		{ // use the less accurate comparing object
		 return (EquObj(X,other.X) && EquObj(Y,other.Y) && EquObj(Z,other.Z)) ||
			(other.EquObj(X,other.X) && other.EquObj(Y,other.Y) && other.EquObj(Z,other.Z));
		}
		inline bool operator!=(const triplet<T,Equ,LessOp>& other) const { return !(operator==(other)); }

		// define <, so can be used as key of map
		inline bool operator<(const triplet<T,Equ,LessOp>& other) const
		{
			if(LessObj(X,other.X)) return true;
			else if(LessObj(other.X,X)) return false;
			else if(LessObj(Y,other.Y)) return true;
			else if(LessObj(other.Y,Y)) return false;
			else if(LessObj(Z,other.Z)) return true;
			//else if(LessObj(other.Z,Z)) return false;
			else return false;
		}


		inline triplet<T,Equ,LessOp>& operator+=(const triplet<T,Equ,LessOp>& a) { X+=a.X; Y+=a.Y; Z+=a.Z; return *this; }
		inline triplet<T,Equ,LessOp>& operator-=(const triplet<T,Equ,LessOp>& a) { X-=a.X; Y-=a.Y; Z-=a.Z; return *this; }
		inline triplet<T,Equ,LessOp>& operator*=(T num) { X*=num; Y*=num; Z*=num; return *this; }
		inline triplet<T,Equ,LessOp>& operator/=(T num) { X/=num; Y/=num; Z/=num; return *this; }

		inline T len() const { return static_cast<T>(sqrt(X*X+Y*Y+Z*Z)); }
		inline T len2() const { return X*X+Y*Y+Z*Z; }

		inline T average() const { return (X+Y+Z)/T(3); }

		typedef Equ t_triplet_Equ;
		typedef LessOp t_triplet_LessOp;

	private:
		T X, Y, Z;
		Equ EquObj;
		LessOp LessObj;

		template <class Archive> void serialize(Archive &ar, const unsigned version)
		{
			ar & X; ar & Y; ar & Z; ar & EquObj; ar & LessObj;
		}

	friend class boost::serialization::access;
};

template <typename T, class Equ, class LessOp> inline triplet<T,Equ,LessOp> operator-(const triplet<T,Equ,LessOp>& a)
{
 triplet<T,Equ,LessOp> temp(-a.x(),-a.y(),-a.z()); return temp;
}

template <typename T, class Equ, class LessOp> inline triplet<T,Equ,LessOp> operator+(const triplet<T,Equ,LessOp>& a, const triplet<T,Equ,LessOp>& b)
{
 triplet<T,Equ,LessOp> temp(a); temp+=b; return temp;
}

template <typename T, class Equ, class LessOp> inline triplet<T,Equ,LessOp> operator-(const triplet<T,Equ,LessOp>& a, const triplet<T,Equ,LessOp>& b)
{
 triplet<T,Equ,LessOp> temp(a); temp-=b; return temp;
}

template <typename T, class Equ, class LessOp> inline triplet<T,Equ,LessOp> operator*(const triplet<T,Equ,LessOp>& a, T num)
{
 triplet<T,Equ,LessOp> temp(a); temp*=num; return temp;
}
template <typename T, class Equ, class LessOp> inline triplet<T,Equ,LessOp> operator*(T num, const triplet<T,Equ,LessOp>& a)
{
 triplet<T,Equ,LessOp> temp(a); temp*=num; return temp;
}

template <typename T, class Equ, class LessOp> inline triplet<T,Equ,LessOp> operator/(const triplet<T,Equ,LessOp>& a, T num)
{
 triplet<T,Equ,LessOp> temp(a); temp/=num; return temp;
}

template <typename T, class Equ, class LessOp> inline T inner_prod(const triplet<T,Equ,LessOp>& a, const triplet<T,Equ,LessOp>& b)
{
 return a.x()*b.x() + a.y()*b.y() + a.z()*b.z();
}

template <typename T, class Equ, class LessOp> inline triplet<T,Equ,LessOp> direct_prod(const triplet<T,Equ,LessOp>& a, const triplet<T,Equ,LessOp>& b)
{
 return triplet<T,Equ,LessOp>(a.x()*b.x(), a.y()*b.y(), a.z()*b.z());
}

template <typename T, class Equ, class LessOp> inline triplet<T,Equ,LessOp> outer_prod(const triplet<T,Equ,LessOp>& a, const triplet<T,Equ,LessOp>& b)
{
 return triplet<T,Equ,LessOp>(a.y()*b.z()-a.z()*b.y(), a.z()*b.x()-a.x()*b.z(), a.x()*b.y()-a.y()*b.x());
}

// types that will be used in multiple places

typedef triplet< double,EquDbl<double> > tripdbl;
typedef triplet< int,EquInt<int> > tripint;
typedef triplet< complexdbl,EquComplex,complex_less > tripcomp;

typedef ambiguous_less< double,EquDbl<double> > ambiguous_less_double;

typedef std::vector<tripdbl> vecttri;
typedef vecttri::iterator vecttri_it;
typedef vecttri::const_iterator vecttri_cit;

typedef std::map< unsigned, vecttri > vectatom; // vector for atom positions. first is nuclear charge,
					   // second is positions of this species in reduced coordinates
typedef vectatom::iterator vectatom_it;
typedef vectatom::const_iterator vectatom_cit;

typedef std::vector<complexdbl> vectcomp; // vector of complex numbers
				     // if use for wavefunction, each element is an r point
typedef vectcomp::iterator vectcomp_it;
typedef vectcomp::const_iterator vectcomp_cit;

// wavefunction in planewave format. tripint is G vector(no unit), complexdbl is coefficient at this G
typedef std::map<tripint,complexdbl> vectwfk_pw;
typedef vectwfk_pw::iterator vectwfk_pw_it;
typedef vectwfk_pw::const_iterator vectwfk_pw_cit;

typedef std::vector<vectcomp> t_func_2var; // function[r][r1]
typedef t_func_2var::iterator t_func_2var_it;
typedef t_func_2var::const_iterator t_func_2var_cit;

typedef std::vector< std::vector< std::vector< unsigned > > > t_gridconvtable; // convtable[x][y][z]
typedef t_gridconvtable::iterator t_gridconvtable_it;
typedef t_gridconvtable::const_iterator t_gridconvtable_cit;

typedef std::vector< std::pair<unsigned,unsigned> > t_convtable; // index is BZ,value is <IBZ, sym. oper.>
typedef t_convtable::iterator t_convtable_it;
typedef t_convtable::const_iterator t_convtable_cit;

class Pseudopotential; // forward declaration for vectpsp
//           Nuc. charge     pointer to psp
typedef std::map< unsigned, const Pseudopotential* > vectpsp;
typedef vectpsp::iterator vectpsp_it;
typedef vectpsp::const_iterator vectpsp_cit;


// Symmetry operations
class SymOper{

	public:
		typedef int t_SymMat[3][3];

		SymOper(const t_SymMat&, const tripdbl&, const vecttri&); // input must be in real space reduced coordinates
		SymOper(const SymOper&);
		~SymOper();

		SymOper& operator=(const SymOper&);

		inline const gsl_matrix *GetSymMat_gsl(t_Space, t_CoordSys, t_SymUsage) const;
		inline const tripdbl& GetTranslation(t_CoordSys) const;

		inline bool operator==(const SymOper&);
		inline bool operator!=(const SymOper&);

		// access the element
		inline const int& operator()(unsigned, unsigned) const;

		inline bool isIdentity() const; // is this matrix the identity matrix?

		inline double determinant() const;
	private:
		t_SymMat symmat;

		gsl_matrix *mat[2][2][2]; // [real/reci][reduced/cart][no_inv/inv]
		tripdbl translation[2]; // [real/reci]
		const vecttri& LatticeVector;

		double det;

		void GenerateMatricesAndDeterminant();
		void RoundMatrix(gsl_matrix*);

	friend std::ostream& operator<<(std::ostream&, const SymOper&); // only output
};

inline const tripdbl& SymOper :: GetTranslation(t_CoordSys coordsys) const
{
	return translation[coordsys];
}

inline bool SymOper :: operator==(const SymOper& other)
{
	return (symmat == other.symmat) && (translation == other.translation) && (LatticeVector == other.LatticeVector);
}

inline bool SymOper :: operator!=(const SymOper& other)
{
	return !(this->operator==(other));
}

inline const gsl_matrix* SymOper :: GetSymMat_gsl(t_Space space, t_CoordSys coordsys, t_SymUsage symusage) const
{
	return mat[static_cast<unsigned>(space)][static_cast<unsigned>(coordsys)][static_cast<unsigned>(symusage)];
}

inline const int& SymOper :: operator()(unsigned i, unsigned j) const
{
	return symmat[i][j];
}

inline double SymOper :: determinant() const
{
	return det;
}

inline bool SymOper :: isIdentity() const
{
	return (symmat[0][0]==1) && (symmat[0][1]==0) && (symmat[0][2]==0) && (symmat[1][0]==0) && (symmat[1][1]==1) && (symmat[1][2]==0) && (symmat[2][0]==0) && (symmat[2][1]==0) && (symmat[2][2]==1);
}

// constants
const tripdbl tripdbl_zero = tripdbl(0,0,0);
const tripint tripint_zero = tripint(0,0,0);
const tripcomp tripcomp_zero = tripcomp(complexdbl_zero,complexdbl_zero,complexdbl_zero);

const tripdbl tripdbl_smallpush = tripdbl(1e-12,0,0); // used in psp.cpp, so that K=0 is well-behaved.

// input/output
std::istream& operator>>(std::istream&, tripint&);
std::ostream& operator<<(std::ostream&, const tripint&);
std::istream& operator>>(std::istream&, tripdbl&);
std::ostream& operator<<(std::ostream&, const tripdbl&);
std::istream& operator>>(std::istream&, tripcomp&);
std::ostream& operator<<(std::ostream&, const tripcomp&);

std::ostream& operator<<(std::ostream&, const SymOper&); // only output for SymOper(displays the real reduced sym. mat.)

// utility functions
double determinant(const SymOper::t_SymMat&);

tripdbl ApplySymmetryOperation(const tripdbl&, const SymOper&, t_Space, t_CoordSys, t_SymUsage);
tripcomp ApplySymmetryOperation(const tripcomp&, const SymOper&, t_Space, t_CoordSys, t_SymUsage);

double Round(double a);
bool isZero(double a);
bool isZero(complexdbl a);
bool isInteger(double a);
bool isIntegerTriplet(const tripdbl& v);

tripdbl triplet_int2dbl(const tripint& v);
tripint triplet_dbl2int_Round(const tripdbl& v);
tripcomp triplet_dbl2comp(const tripdbl& v);

tripcomp triplet_conj(const tripcomp& v);

tripdbl kred_regularize(const tripdbl& v); // simply speaking, if v is a k vector in reduced coordinates,
					   // and v = k + G, this function will return the k part.
					   // Also, it'll correctly deal with positive/negative elements.
					   // Also, after all processing, k is outside FBZ, it will be
					   // moved into the (parallelepiped) FBZ(see above note).
					   // In the end, all x,y,z are in range (-0.5,0.5]

tripdbl rred_regularize(const tripdbl& v); // v is a r vector in reduced coordinates. This function makes sure
					   // the all x,y,z is in range [0,1)

tripdbl cart2red(const tripdbl& vcart, const vecttri& basisvect); // turn a cartesian vector to a reduced vector
								  // with the provided cartesian basis vectors
tripdbl red2cart(const tripdbl& vred, const vecttri& basisvect); // vice versa

double Chop(double);
complexdbl Chop(complexdbl);

gsl_complex complexconv(const complexdbl&);
complexdbl complexconv(const gsl_complex&);
complexdbl complexconv(const MKL_Complex16&);

MKL_Complex16 MakeMKLComplex(double real, double imag = 0);
MKL_Complex16 MakeMKLComplex(const complexdbl&);

MKL_Complex16 MKLComplexConjugate(const MKL_Complex16&);

bool EquDblMatrices(const gsl_matrix*, const gsl_matrix*); // check whether 2 matrices are the same

double CalculateCellVolume(const vecttri&);
void ConstructReciLatticeVector(const vecttri&, vecttri&);

// Math functions
complexdbl SphericalHarmonicY(unsigned l, int m, double theta, double phi);
complexdbl SphericalHarmonicY(unsigned l, int m, tripdbl rvect);

tripcomp SphericalHarmonicY_grad(unsigned l, int m, tripdbl rvect); // \nabla_r Y_{l,m}(\hat{r}), taken at r

std::pair<unsigned, unsigned> FactorInteger(unsigned u); // Factorize u into multiplication of TWO numbers, make both
						    // two numbers as big as possible. Used for creating process
						    // grid for blacs.

// this is an utility copied from scalapack(MKL doesn't have an interface for it)
MKL_INT numroc(MKL_INT n, MKL_INT nb, MKL_INT iproc, MKL_INT isrcproc, MKL_INT nprocs_);

// MPI job scheduling
template < class AssociativeContainer > std::vector< AssociativeContainer > SplitAssociativeContainer(const AssociativeContainer& cont, unsigned count)
{
	std::vector< AssociativeContainer > splitted_container(count);

	unsigned i = 0;
	for(typename AssociativeContainer::const_iterator iter = cont.begin(); iter != cont.end(); ++iter, ++i)
	{
		if(i >= count) i = 0; // all process filled in, start the next round
		splitted_container[i].insert(*iter);
	}
	return splitted_container;
}

template < class VectorType > std::vector< VectorType > SplitVector(const VectorType& v, unsigned count)
{
	std::vector< VectorType > splitted_vector(count);

	unsigned i = 0;
	for(typename VectorType::const_iterator iter = v.begin(); iter != v.end(); ++iter, ++i)
	{
		if(i >= count) i = 0;
		splitted_vector[i].push_back(*iter);
	}
	return splitted_vector;
}

// MPI initialization/finalization with thread support
class threaded_environment
{
	public:
		threaded_environment(int &argc, char **&argv);
		~threaded_environment();

		inline int thread_support() const { return threadSupport; }
	private:
		threaded_environment(const threaded_environment&);
		threaded_environment& operator=(const threaded_environment&);

		int threadSupport;
};


} // namespace exciton


// MPI Datatype specifications (must put outside namespace exciton}
namespace boost { namespace mpi {
 struct is_commutative< std::logical_and<bool>, bool > : mpl::true_ { };
 struct is_commutative< std::plus<double>, double > : mpl::true_ { };
 // Also notice vector_combine_ordered is NOT commutative, thus not specified here
 template <typename MapType> struct is_commutative< exciton::map_combine<MapType>, MapType > : mpl::true_ { };
 template <typename VectorType> struct is_commutative< exciton::vector_combine_add<VectorType>, VectorType > : mpl::true_ { };

 template <typename T> struct is_mpi_datatype< exciton::EquInt<T> > : mpl::true_ {};
 template <typename T> struct is_mpi_datatype< exciton::EquDbl<T> > : mpl::true_ {};
 template <> struct is_mpi_datatype< exciton::EquComplex > : mpl::true_ {};
 template <typename T, class EquClass> struct is_mpi_datatype< exciton::ambiguous_less<T,EquClass> > : mpl::true_ {};
 template <> struct is_mpi_datatype< exciton::complex_less > : mpl::true_ {};

 // NOTE: Don't declare triplet as a mpi type. I tried and it doesn't work. Program just exit.
} }

// MPI serialization optimizations
// THIS MEANS THESE DATA TYPES SHOULD NEVER BE SERIALIZED BY POINTER
BOOST_CLASS_IMPLEMENTATION(exciton::EquInt<int>,object_serializable)
BOOST_CLASS_TRACKING(exciton::EquInt<int>,track_never)
BOOST_CLASS_IMPLEMENTATION(exciton::EquInt<unsigned>,object_serializable)
BOOST_CLASS_TRACKING(exciton::EquInt<unsigned>,track_never)
BOOST_CLASS_IMPLEMENTATION(exciton::EquDbl<double>,object_serializable)
BOOST_CLASS_TRACKING(exciton::EquDbl<double>,track_never)
BOOST_CLASS_IMPLEMENTATION(exciton::EquComplex,object_serializable)
BOOST_CLASS_TRACKING(exciton::EquComplex,track_never)
BOOST_CLASS_IMPLEMENTATION(exciton::ambiguous_less_double,object_serializable)
BOOST_CLASS_TRACKING(exciton::ambiguous_less_double,track_never)
BOOST_CLASS_IMPLEMENTATION(exciton::complex_less,object_serializable)
BOOST_CLASS_TRACKING(exciton::complex_less,track_never)
BOOST_CLASS_IMPLEMENTATION(exciton::tripint,object_serializable)
BOOST_CLASS_TRACKING(exciton::tripint,track_never)
BOOST_CLASS_IMPLEMENTATION(exciton::tripdbl,object_serializable)
BOOST_CLASS_TRACKING(exciton::tripdbl,track_never)
BOOST_CLASS_IMPLEMENTATION(exciton::tripcomp,object_serializable)
BOOST_CLASS_TRACKING(exciton::tripcomp,track_never)
namespace boost{ namespace serialization {
template<class Archive> void serialize(Archive &ar, std::less<int>& obj, const unsigned version)
{}
template<class Archive> void serialize(Archive &ar, std::less<double>& obj, const unsigned version)
{}
template<class Archive> void serialize(Archive &ar, MKL_Complex16& obj, const unsigned version)
{
	ar & obj.real; ar & obj.imag;
}
}}

BOOST_CLASS_IMPLEMENTATION(std::less<int>,object_serializable)
BOOST_CLASS_TRACKING(std::less<int>,track_never)
BOOST_CLASS_IMPLEMENTATION(std::less<double>,object_serializable)
BOOST_CLASS_TRACKING(std::less<double>,track_never)

#endif


==> supplemental/xc.cpp <==
#include "defines.h"

#include <mpi.h>
#include <boost/mpi.hpp>

#include <iostream>
#include <iomanip>
#include <sstream>
#include <vector>
#include <exception>
#include <stdexcept>
#include <set>
#include <functional>

#include <boost/serialization/map.hpp>
#include <boost/serialization/vector.hpp>
#include <boost/serialization/utility.hpp>

#include <math.h>

#include <gsl/gsl_math.h>

#include "xc.h"
#include "bands_bz.h"
#include "prop.h"
#include "glist.h"
#include "io.h"
#include "scalapack_helper.h"
#include "psp.h"

#define M_PI_5 306.019684785281453262741310043

namespace mpi = boost::mpi;

namespace exciton{

using std::vector; using std::map; using std::istream; using std::ostream; using std::pair;
using std::logic_error; using std::string; using std::runtime_error;
using std::setw; using std:: ostringstream; using std::flush; using std::conj; using std::norm;
using std::abs; using std::make_pair; using std::ios_base; using std::endl; using std::exception;
using std::range_error; using std::set; using std::auto_ptr; using std::plus;

fxc::~fxc() {}

istream& operator>>(istream& is, fxc& f)
{
	const string fxcname = f.name();
	string tmp_name;

	Read(is,tmp_name);

	if(tmp_name != fxcname) // wrong file to read
		throw runtime_error(ErrorWith2Data(ERRMSG_FXC_operator_read_WRONGFORMAT,fxcname.c_str(),tmp_name.c_str()));

	return f.read(is);
}

ostream& operator<<(ostream& os, const fxc& f)
{
	Print(os,f.name()); PrintNewline(os);
	return f.print(os);
}

fxc* fxc_simpleFactory :: Createfxc_ptr(int XCtype, const BandDataBZ& data, double xca, double xcb, double xcc)
{
	fxc *ptr(NULL);
	switch(XCtype)
	{
		case xcRPA:
			ptr = new fxc_nothing(data);
			break;
		case xcContact:
			ptr = new fxc_contact(data,xca);
			break;
		case xcLRC:
			ptr = new fxc_lrc(data,xca);
			break;
		default:
			throw runtime_error(ErrorWithData(ERRMSG_FXC_SIMPLEFACTORY_Createfxc_ptr_CANTDO, XCtype));
	}

	return ptr;
}

fxc* fxc_simpleFactory :: Createfxc_ptr(const fxc& inst)
{
	fxc *ptr(NULL);

	if(typeid(inst) == typeid(fxc_nothing)) ptr = new fxc_nothing(dynamic_cast<const fxc_nothing&>(inst));
	else if(typeid(inst) == typeid(fxc_contact)) ptr = new fxc_contact(dynamic_cast<const fxc_contact&>(inst));
	else if(typeid(inst) == typeid(fxc_lrc)) ptr = new fxc_lrc(dynamic_cast<const fxc_lrc&>(inst));
	else if(typeid(inst) == typeid(fxc_bootstrap))
	{
		ptr = new fxc_bootstrap(dynamic_cast<const fxc_bootstrap&>(inst));
		Cout << "fxc_simpleFactory:Createfxc_ptr: WARNING: copying bootstrap kernel." << endl;
	}
	else throw runtime_error(Error(ERRMSG_FXC_SIMPLEFACTORY_Createfxc_ptr_CANTCOPY));

	return ptr;
}

complexdbl fxc_nothing :: fxcQspace(const tripdbl&, const tripint&, const tripint&) const
{
	return complexdbl_zero;
}

complexdbl fxc_nothing :: fxcQspace_wing_G_mul_q(const tripdbl&, const tripint&) const
{
	return complexdbl_zero;
}

complexdbl fxc_nothing :: fxcQspace_wing_G1_mul_q(const tripdbl&, const tripint&) const
{
	return complexdbl_zero;
}

complexdbl fxc_nothing :: fxcQspace_head_mul_q2(const tripdbl&) const
{
	return complexdbl_zero;
}

istream& fxc_nothing :: read(istream& is)
{
	return is;
}

ostream& fxc_nothing :: print(ostream& os) const
{
	return os;
}

string fxc_nothing :: name() const
{
	return string("fxc_nothing");
}

complexdbl fxc_contact :: fxcQspace(const tripdbl& q, const tripint& G, const tripint& G1) const
{
	if( G != G1 ) return complexdbl_zero;

	return -Getxca();
}

complexdbl fxc_contact :: fxcQspace_wing_G_mul_q(const tripdbl& q, const tripint& G) const
{
	if( G == tripint_zero ) throw range_error(Error(ERRMSG_FXCCONTACT_fxcQspace_wing_G_mul_q_RANGEERROR));

	return complexdbl_zero; // delta_{G,G1}
}

complexdbl fxc_contact :: fxcQspace_wing_G1_mul_q(const tripdbl& q, const tripint& G1) const
{
	return fxcQspace_wing_G_mul_q(q,G1);
}

complexdbl fxc_contact :: fxcQspace_head_mul_q2(const tripdbl& q) const
{
	if( q == tripdbl_zero ) return complexdbl_zero;
	else return -Getxca() * red2cart(q,bands.GetReciLatticeVector()).len2();
}

istream& fxc_contact :: read(istream& is)
{
	return is;
}

ostream& fxc_contact :: print(ostream& os) const
{
	return os;
}

string fxc_contact :: name() const
{
	return string("fxc_contact");
}

complexdbl fxc_lrc :: fxcQspace(const tripdbl& q, const tripint& G, const tripint& G1) const
{
	if( G != G1 ) return complexdbl_zero;

	if( ( q == tripdbl_zero ) && ( G == tripint_zero ) ) throw range_error(Error(ERRMSG_FXCLRC_fxcQspace_Q0));

	tripdbl q_plus_Gvec( red2cart(q+triplet_int2dbl(G),bands.GetReciLatticeVector()) );

	return complexdbl(-Getxca()/( q_plus_Gvec.len2() ),0);
}

complexdbl fxc_lrc :: fxcQspace_wing_G_mul_q(const tripdbl& q, const tripint& G) const
{
	if( G == tripint_zero ) throw range_error(Error(ERRMSG_FXCLRC_fxcQspace_wing_G_mul_q_RANGEERROR));

	return complexdbl_zero; // delta_{G,G1}
}

complexdbl fxc_lrc :: fxcQspace_wing_G1_mul_q(const tripdbl& q, const tripint& G1) const
{
	return fxcQspace_wing_G_mul_q(q,G1);
}

complexdbl fxc_lrc :: fxcQspace_head_mul_q2(const tripdbl& q) const
{
	return -Getxca(); // q doesn't matter
}

istream& fxc_lrc :: read(istream& is)
{
	return is;
}

ostream& fxc_lrc :: print(ostream& os) const
{
	return os;
}

string fxc_lrc :: name() const
{
	return string("fxc_lrc");
}

fxc_bootstrap :: fxc_bootstrap(const BandDataBZ& data, double error_tolerance, unsigned max_iterations, const fxc& fxc_init_val, const Prop_Chi0_q0_sym& chi0_val, bool doInitialization) :
 fxc(data,fabs(error_tolerance),static_cast<double>(max_iterations)), fxc_init(fxc_init_val), chi0sym(chi0_val), initialized(false)
{
	if(doInitialization) calculateKernel();
}

fxc_bootstrap :: fxc_bootstrap(const fxc_bootstrap& inst) :
 fxc(inst), fxc_init(inst.fxc_init), chi0sym(inst.chi0sym), initialized(inst.initialized), fxcstore(inst.fxcstore)
{
	if(!initialized) calculateKernel(); // to ensure thread-safety
}

fxc_bootstrap :: ~fxc_bootstrap() {}

complexdbl fxc_bootstrap :: fxcQspace(const tripdbl& q, const tripint& G, const tripint& G1) const
{
	if( q != tripdbl_zero ) throw range_error(Error(ERRMSG_FXCBOOTSTRAP_fxcQspace_QNONZERO));

	if( (G == tripint_zero) || (G1 == tripint_zero) ) throw range_error(Error(ERRMSG_FXCBOOTSTRAP_fxcQspace_G0));

	if( !initialized ) throw logic_error(Error(ERRMSG_FXCBOOTSTRAP_fxcQspace_NOTINITIALIZED));

	t_sym_store_cit iter = fxcstore.find(make_pair(G,G1));
	if( iter == fxcstore.end() ) throw runtime_error(ErrorWith2ClassData(ERRMSG_FXCBOOTSTRAP_fxcQspace_NOTFOUND,G,G1));

	return iter->second;
}

complexdbl fxc_bootstrap :: fxcQspace_wing_G_mul_q(const tripdbl& q, const tripint& G) const
{
	if( q != tripdbl_zero ) throw range_error(Error(ERRMSG_FXCBOOTSTRAP_fxcQspace_wing_G_mul_q_QNONZERO));

	if( G == tripint_zero ) throw range_error(Error(ERRMSG_FXCBOOTSTRAP_fxcQspace_wing_G_mul_q_G0));

	if( !initialized ) throw logic_error(Error(ERRMSG_FXCBOOTSTRAP_fxcQspace_wing_G_mul_q_NOTINITIALIZED));

	t_sym_store_cit iter = fxcstore.find(make_pair(G,tripint_zero));
	if( iter == fxcstore.end() ) throw runtime_error(ErrorWithClassData(ERRMSG_FXCBOOTSTRAP_fxcQspace_wing_G_mul_q_NOTFOUND,G));

	return iter->second;
}

complexdbl fxc_bootstrap :: fxcQspace_wing_G1_mul_q(const tripdbl& q, const tripint& G1) const
{
	if( q != tripdbl_zero ) throw range_error(Error(ERRMSG_FXCBOOTSTRAP_fxcQspace_wing_G1_mul_q_QNONZERO));

	if( G1 == tripint_zero ) throw range_error(Error(ERRMSG_FXCBOOTSTRAP_fxcQspace_wing_G1_mul_q_G0));

	if( !initialized ) throw logic_error(Error(ERRMSG_FXCBOOTSTRAP_fxcQspace_wing_G1_mul_q_NOTINITIALIZED));

	t_sym_store_cit iter = fxcstore.find(make_pair(tripint_zero,G1));
	if( iter == fxcstore.end() ) throw runtime_error(ErrorWithClassData(ERRMSG_FXCBOOTSTRAP_fxcQspace_wing_G1_mul_q_NOTFOUND,G1));

	return iter->second;
}

complexdbl fxc_bootstrap :: fxcQspace_head_mul_q2(const tripdbl& q) const
{
	if( q != tripdbl_zero ) throw range_error(Error(ERRMSG_FXCBOOTSTRAP_fxcQspace_head_mul_q2_QNONZERO));

	if( !initialized ) throw logic_error(Error(ERRMSG_FXCBOOTSTRAP_fxcQspace_head_mul_q2_NOTINITIALIZED));

	t_sym_store_cit iter = fxcstore.find(make_pair(tripint_zero,tripint_zero));
	if( iter == fxcstore.end() ) throw runtime_error(Error(ERRMSG_FXCBOOTSTRAP_fxcQspace_head_mul_q2_NOTFOUND));

	return iter->second;
}

istream& fxc_bootstrap :: read(istream& is)
{
	ios_base::iostate exception_setting = is.exceptions();
	is.exceptions(ios_base::failbit | ios_base::badbit);
 try{
	unsigned c, element_count;
	tripint G, G1;
	complexdbl val;

	fxcstore.clear();

	Read(is,element_count);
	for(c=0; c<element_count; ++c)
	{
		Read(is,G); Read(is,G1); Read(is,val);
		fxcstore[make_pair(G,G1)] = val;
	}
	initialized = true;

	is.exceptions(exception_setting);
	return is;
 }
 catch(const exception& e)
 {
	initialized = false;
	fxcstore.clear();
	ostringstream oss;
	oss << "Exception within fxc_bootstrap:read. Message: " << e.what() << endl;
	Cerr << oss.str() << flush;
	throw runtime_error(Error(ERRMSG_FXCBOOTSTRAP_INPUTOPER_FAIL));
 }
}

ostream& fxc_bootstrap :: print(ostream& os) const
{
	os << ForData;
	Print(os<<setw(data_intwidth),static_cast<unsigned>(fxcstore.size())); PrintNewline(os,2);

	for(t_sym_store_cit iter = fxcstore.begin(); iter != fxcstore.end(); ++iter)
	{
		Print(os<<setw(data_intwidth),iter->first.first); PrintSpace(os);
		Print(os<<setw(data_intwidth),iter->first.second); PrintSpace(os);
		Print(os<<setw(data_dblwidth),iter->second); PrintNewline(os);
	}

	return os;
}

string fxc_bootstrap :: name() const
{
	return string("fxc_bootstrap");
}

// There is actually no need for both MPI and OpenMP parallelism for calculateKernel()
void fxc_bootstrap :: calculateKernel()
{
	// IMPORTANT: fH is v, not vbar. Notice that the use of vbar is only in the Casida equation, and that's
	// because the macroscopic dielectric function will be the same for v and vbar. Here, the quantity in
	// the bootstrap equation is \epsilon, not \bar\epsilon, so v must be used instead of vbar. If vbar is
	// used, self-consistency cannot be achieved.

	const unsigned max_iterations(static_cast<unsigned>(Getxcb()));
	const double error_tolerance(Getxca());

	const Glist::t_AllowedG &allAllowedG = bands.GetGlist().GetAllAllowedG();

	fxcstore.clear();

	Cout << ForDisplay << "fxc_bootstrap:calculateKernel: fxc size: " << allAllowedG.size() << " * " << allAllowedG.size() << '.' << endl;

	// store chi0_sym(q=0,G,G',\omega=0) into matrix form, initialize fHxc_sym matrix form to 0
	// chi0_sym = v^{1/2} chi0 v^{1/2}
	Glist::t_AllowedG_cit it1, it2;
	unsigned ind1, ind2;

	// Master do the iterations. There matrices are not big, I won't add parallelization for now.
	if(myid == ID_Master)
	{
		ComplexMatrix chi0mat(allAllowedG.size(),allAllowedG.size()), fHxcmat(allAllowedG.size(),allAllowedG.size());

		unsigned ind_G0 = 0;
		const vecttri& ReciLatticeVector = bands.GetReciLatticeVector();

		for(it1 = allAllowedG.begin(), ind1 = 0; it1 != allAllowedG.end(); ++it1, ++ind1)
		{
		 const bool isit1_0 = (*it1 == tripint_zero);
		 const double it1_len = (isit1_0? 0 : red2cart(triplet_int2dbl(*it1),ReciLatticeVector).len());
		 if(isit1_0) ind_G0 = ind1;
		 for(it2 = allAllowedG.begin(), ind2 = 0; it2 != allAllowedG.end(); ++it2, ++ind2)
		 {
			const bool isit2_0 = (*it2 == tripint_zero);
			const double it2_len = (isit2_0? 0 : red2cart(triplet_int2dbl(*it2),ReciLatticeVector).len());
			chi0mat.SetLocalElement(make_pair(ind1,ind2),MakeMKLComplex(chi0sym.Chi0q0_sym(*it1,*it2)));
			fHxcmat.SetLocalElement(make_pair(ind1,ind2),MakeMKLComplex( (isit1_0? (isit2_0? fxc_init.fxcQspace_head_mul_q2(tripdbl_zero)/(4*M_PI) : fxc_init.fxcQspace_wing_G1_mul_q(tripdbl_zero,*it2)*it2_len/(4*M_PI) ) : (isit2_0? fxc_init.fxcQspace_wing_G_mul_q(tripdbl_zero,*it1)*it1_len/(4*M_PI) : fxc_init.fxcQspace(tripdbl_zero,*it1,*it2)*it1_len*it2_len/(4*M_PI) )) ));
		 }
		}

		ComplexMatrix fHxcmat_old(allAllowedG.size(),allAllowedG.size()), temp1(allAllowedG.size(),allAllowedG.size()), temp2(allAllowedG.size(),allAllowedG.size());

		temp1.SetIdentity();
		fHxcmat += temp1; // add the Hartree part

		const MKL_Complex16 chi0sym_00inv = MakeMKLComplex(1.0/chi0sym.Chi0q0_sym(tripint_zero,tripint_zero));
		Cout << ForDisplay << "fxc_bootstrap:calculateKernel: 1/chi0_00_sym = " << complexconv(chi0sym_00inv) << '\n';

		// Do iterations until converged or max number of iterations reached.
		// Use <= instead of < since I count the first step as one iteration
		// so that if max_iterations==0, it won't be equivalent to fxc=0
		double biggestError;
		for(unsigned iteration = 0; iteration <= max_iterations; ++iteration)
		{
			Cout << ForDisplay << "fxc_bootstrap:calculateKernel: begining iteration " << iteration << '.';

			// Only vertical, so all q=0

			// Define:
			// \chi_0_sym(q=0,G,G',\omega=0) = v^{1/2}(q=0,G) \chi_0(q=0,G,G',\omega=0) v^{1/2}(q=0,G')
			// 	(so that \chi_0_sym is just Prop_Chi0_q0_static return values)
			// f_Hxc_sym(q=0,G,G',\omega=0) = v^{-1/2}(q=0,G) f_Hxc(q=0,G,G',\omega=0) v^{-1/2}(q=0,G')
			// \epsilon^{-1}_sym(q=0,G,G',\omega=0) = v^{-1/2} \epsilon^{-1} v^{1/2}

			// Thus:
			// \epsilon^{-1}_sym(q=0,G,G',\omega=0) = \delta_{G,G'} + \chi_sym(q=0,G,G',\omega=0)
//=\delta_{G,G'} + \sum_{G1}[\delta_{Ga,Gb}-\sum_{Gc}\chi_0_sym(Ga,Gc)f_Hxc_sym(Gc,Gb)]^{-1}_{G,G1}\chi_0_sym(G1,G')
			// fxc_sym(q=0,G,G',\omega=0) = \epsilon^{-1}_sym(q=0,G,G',\omega=0)/\chi_0_sym(q=0,G=0,G'=0,\omega=0)

			// Calculate \epsilon^{-1}_sym(q=0,G,G',\omega=0):
			// 0. Save old fHxc matrix
			fHxcmat_old = fHxcmat;

			// 1.temp1 = \delta_{Ga,Gb}-\sum_{Gc}\chi_0_sym(Ga,Gc)f_Hxc_sym(Gc,Gb)
			temp1.SetIdentity();
			ComplexMatrix_zgemm(MakeMKLComplex(-1,0),chi0mat,fHxcmat,MakeMKLComplex(1,0),temp1);

			// 2. take inverse of temp1, store in temp2
			temp1.Inverse(temp2);

			// 3. get \epsilon^{-1}_sym, store in temp1
			temp1.SetIdentity();
			ComplexMatrix_zgemm(MakeMKLComplex(1,0),temp2,chi0mat,MakeMKLComplex(1,0),temp1);

			// 4. get the fHxc of this iteration
			temp1 *= chi0sym_00inv;
			fHxcmat.SetIdentity();
			fHxcmat += temp1;

			// Check error tolerance
			biggestError = 0;
			fHxcmat_old -= fHxcmat;
			for(ind1=0; ind1<allAllowedG.size(); ++ind1)
			 for(ind2=0; ind2<allAllowedG.size(); ++ind2)
			 {
				double tmpval = abs(complexconv(fHxcmat_old.GetLocalElement(make_pair(ind1,ind2))));
				if( tmpval > biggestError ) biggestError = tmpval;
			 }
			Cout << ForDisplay << "\tMax error is " << biggestError << ".";
			Cout << "\tHead = " << complexconv(fHxcmat.GetLocalElement(make_pair(ind_G0,ind_G0)))-complexdbl(1) << endl;

			if(biggestError < error_tolerance)
			{
				Cout << ForDisplay << "fxc_bootstrap:calculateKernel: max error " << biggestError << " < error tolerance " << error_tolerance << ", all finished." << endl;
				break;
			}
		}
		if(error_tolerance < biggestError) Cout << ForDisplay << "fxc_bootstrap:calculateKernel: max error " << biggestError << " > error tolerance " << error_tolerance << ", but max number of iterations reached. Calculation may be not converged." << endl;

		// Copy the fHxc into storage(which is fxc, so be careful)
		// First remove the Hartree part
		temp1.SetIdentity();
		fHxcmat -= temp1;

		// Then copy
		for(it1 = allAllowedG.begin(), ind1 = 0; it1 != allAllowedG.end(); ++it1, ++ind1)
		 for(it2 = allAllowedG.begin(), ind2 = 0; it2 != allAllowedG.end(); ++it2, ++ind2)
		 {
			if(*it1 == tripint_zero)
			{
			 if(*it2 == tripint_zero)
			 {
				complexdbl headtemp;

				fxcstore[make_pair(*it1,*it2)] = headtemp = complexconv(fHxcmat.GetLocalElement(make_pair(ind1,ind2))) * complexdbl(4*M_PI,0);
				Cout << ForDisplay << "fxc_bootstrap:calculateKernel: final result for head is " << headtemp << endl;
			 }
			 else
			 {
				fxcstore[make_pair(*it1,*it2)] = complexconv(fHxcmat.GetLocalElement(make_pair(ind1,ind2))) * complexdbl(2*M_SQRTPI * xcUtilities::Vcoulq0_sqrt(*it2,bands.GetReciLatticeVector()),0);
			 }
			}
			else
			{
			 if(*it2 == tripint_zero)
			 {
				fxcstore[make_pair(*it1,*it2)] = complexconv(fHxcmat.GetLocalElement(make_pair(ind1,ind2))) * complexdbl(xcUtilities::Vcoulq0_sqrt(*it1,bands.GetReciLatticeVector()) * 2*M_SQRTPI,0);
			 }
			 else
			 {
				fxcstore[make_pair(*it1,*it2)] = complexconv(fHxcmat.GetLocalElement(make_pair(ind1,ind2))) * xcUtilities::Vcoulq0_sqrt(*it1,bands.GetReciLatticeVector()) * xcUtilities::Vcoulq0_sqrt(*it2,bands.GetReciLatticeVector());
			 }
			}
		 }
	} // I'm master

	// send fxcstore to all slaves
	mpi::broadcast(mpi::communicator(),fxcstore,ID_Master);

	initialized = true;
}

fxc_ALDA_PW92::Glist_DoubleSize :: Glist_DoubleSize(const BandDataBZ& data) : Glist(data)
{
	set<tripint> newones;
	t_AllowedGPair oldpairs(bands.GetGlist().GetAllAllowedGPair());

	for(t_AllowedGPair_cit iter = oldpairs.begin(); iter != oldpairs.end(); ++iter)
		newones.insert(iter->first - iter->second);

	allAllowedG.insert(allAllowedG.end(),newones.begin(),newones.end());
}

fxc_ALDA_PW92::Glist_DoubleSize :: Glist_DoubleSize(const Glist_DoubleSize& inst) : Glist(inst), allAllowedG(inst.allAllowedG)
{
}

fxc_ALDA_PW92::Glist_DoubleSize :: ~Glist_DoubleSize()
{
}

const Glist::t_AllowedG& fxc_ALDA_PW92::Glist_DoubleSize :: GetAllowedG(unsigned) const
{
	throw logic_error(Error(ERRMSG_FXCALDAPW92_GLISTDOUBLESIZE_NOIMPL));
}

const Glist::t_AllowedG& fxc_ALDA_PW92::Glist_DoubleSize :: GetAllAllowedG() const
{
	return allAllowedG;
}

const Glist::t_AllowedGPair& fxc_ALDA_PW92::Glist_DoubleSize :: GetAllowedGPair(unsigned) const
{
	throw logic_error(Error(ERRMSG_FXCALDAPW92_GLISTDOUBLESIZE_NOIMPL));
}

const Glist::t_AllowedGPair& fxc_ALDA_PW92::Glist_DoubleSize :: GetAllAllowedGPair() const
{
	throw logic_error(Error(ERRMSG_FXCALDAPW92_GLISTDOUBLESIZE_NOIMPL));
}

istream& fxc_ALDA_PW92::Glist_DoubleSize ::  read(istream&)
{
	throw logic_error(Error(ERRMSG_FXCALDAPW92_GLISTDOUBLESIZE_NOIMPL));
}

ostream& fxc_ALDA_PW92::Glist_DoubleSize ::  print(ostream&) const
{
	throw logic_error(Error(ERRMSG_FXCALDAPW92_GLISTDOUBLESIZE_NOIMPL));
}

string fxc_ALDA_PW92::Glist_DoubleSize :: name() const
{
	return string("Glist_DoubleSize");
}


fxc_ALDA_PW92 :: fxc_ALDA_PW92(const BandDataBZ& data, const Prop_OrbDen& orbden_val, const vectpsp& psp_val, bool doInitialization, ALDAmode mode_val) :
 fxc(data), glist(data), orbden(orbden_val), psp(psp_val), fft(glist,data.GetLatticeVector()), mode(mode_val)
{
	if(doInitialization) calculateKernel();
}

fxc_ALDA_PW92 :: fxc_ALDA_PW92(const fxc_ALDA_PW92& inst) :
 fxc(inst), glist(inst.glist), orbden(inst.orbden), psp(inst.psp), fxcstore(inst.fxcstore), fft(glist,inst.bands.GetLatticeVector()),
 initialized(inst.initialized), mode(inst.mode)
{
	if(!initialized) calculateKernel();
}

fxc_ALDA_PW92 :: ~fxc_ALDA_PW92()
{}

complexdbl fxc_ALDA_PW92 :: fxcQspace(const tripdbl& q, const tripint& G, const tripint& G1) const
{
	if( q != tripdbl_zero ) throw range_error(Error(ERRMSG_FXCALDAPW92_fxcQspace_QNONZERO));

	if( (G == tripint_zero) || (G1 == tripint_zero) ) throw range_error(Error(ERRMSG_FXCALDAPW92_fxcQspace_G0));

	if( !initialized ) throw logic_error(Error(ERRMSG_FXCALDAPW92_fxcQspace_NOTINITIALIZED));

	t_fxc_store_cit iter = fxcstore.find(make_pair(G,G1));
	if( iter == fxcstore.end() ) throw runtime_error(ErrorWith2ClassData(ERRMSG_FXCALDAPW92_fxcQspace_NOTFOUND,G,G1));

	return iter->second;
}

complexdbl fxc_ALDA_PW92 :: fxcQspace_wing_G_mul_q(const tripdbl& q, const tripint& G) const
{
	if( q != tripdbl_zero ) throw range_error(Error(ERRMSG_FXCALDAPW92_fxcQspace_wing_G_mul_q_QNONZERO));

	if( G == tripint_zero ) throw range_error(Error(ERRMSG_FXCALDAPW92_fxcQspace_wing_G_mul_q_G0));

	if( !initialized ) throw logic_error(Error(ERRMSG_FXCALDAPW92_fxcQspace_wing_G_mul_q_NOTINITIALIZED));

	return complexdbl_zero; // ALDA have no long range part...
}

complexdbl fxc_ALDA_PW92 :: fxcQspace_wing_G1_mul_q(const tripdbl& q, const tripint& G1) const
{
	if( q != tripdbl_zero ) throw range_error(Error(ERRMSG_FXCALDAPW92_fxcQspace_wing_G1_mul_q_QNONZERO));

	if( G1 == tripint_zero ) throw range_error(Error(ERRMSG_FXCALDAPW92_fxcQspace_wing_G1_mul_q_G0));

	if( !initialized ) throw logic_error(Error(ERRMSG_FXCALDAPW92_fxcQspace_wing_G1_mul_q_NOTINITIALIZED));

	return complexdbl_zero; // ALDA have no long range part...
}

complexdbl fxc_ALDA_PW92 :: fxcQspace_head_mul_q2(const tripdbl& q) const
{
	if( q != tripdbl_zero ) throw range_error(Error(ERRMSG_FXCALDAPW92_fxcQspace_head_mul_q2_QNONZERO));

	if( !initialized ) throw logic_error(Error(ERRMSG_FXCALDAPW92_fxcQspace_head_mul_q2_NOTINITIALIZED));

	return complexdbl_zero; // ALDA have no long range part...
}

istream& fxc_ALDA_PW92 :: read(istream& is)
{
	ios_base::iostate exception_setting = is.exceptions();
	is.exceptions(ios_base::failbit | ios_base::badbit);
 try{
	unsigned tmpmode;
	Read(is,tmpmode);
	if(static_cast<unsigned>(mode) != tmpmode) throw runtime_error(ErrorWith2Data(ERRMSG_FXCALDAPW92_INPUTOPER_WRONGMODE,static_cast<unsigned>(mode),tmpmode));

	unsigned c, element_count;
	tripint G, G1;
	complexdbl val;

	fxcstore.clear();

	Read(is,element_count);
	for(c=0; c<element_count; ++c)
	{
		Read(is,G); Read(is,G1); Read(is,val);
		fxcstore[make_pair(G,G1)] = val;
	}
	initialized = true;

	is.exceptions(exception_setting);
	return is;
 }
 catch(const exception& e)
 {
	initialized = false;
	fxcstore.clear();
	ostringstream oss;
	oss << "Exception within fxc_ALDA_PW92:read. Message: " << e.what() << endl;
	Cerr << oss.str() << flush;
	throw runtime_error(Error(ERRMSG_FXCALDAPW92_INPUTOPER_FAIL));
 }
}

ostream& fxc_ALDA_PW92 :: print(ostream& os) const
{
	os << ForData;
	Print(os<<setw(data_intwidth),static_cast<unsigned>(mode)); PrintNewline(os);
	Print(os<<setw(data_intwidth),static_cast<unsigned>(fxcstore.size())); PrintNewline(os,2);

	for(t_fxc_store_cit iter = fxcstore.begin(); iter != fxcstore.end(); ++iter)
	{
		Print(os<<setw(data_intwidth),iter->first.first); PrintSpace(os);
		Print(os<<setw(data_intwidth),iter->first.second); PrintSpace(os);
		Print(os<<setw(data_dblwidth),iter->second); PrintNewline(os);
	}

	return os;
}

string fxc_ALDA_PW92 :: name() const
{
	return string("fxc_ALDA_PW92");
}

complexdbl fxc_ALDA_PW92 :: fxcRealspace_cart_singlet :: operator()(const tripdbl& r) const
{
	// first, bring the coordinates inside a unit cell
	tripdbl rnew(red2cart(rred_regularize(cart2red(r, which.bands.GetLatticeVector())),which.bands.GetLatticeVector()));

	const double n = xcUtilities::ncore_cart(rnew,which.bands,which.psp) + which.orbden.Density_at_r(rnew);

	// ALDA exchange: -[9\pi n^2(r)]^(-1/3)\delta(r-r')
	double res(-pow(9*M_PI*n*n,-1.0/3.0));

	// ALDA PW92 correlation: singlet
	const double n2(n*n), n3(n*n2), n16(pow(n,1.0/6.0)), n13(gsl_pow_2(n16)), n12(sqrt(n)), n23(gsl_pow_2(n13)), n56(gsl_pow_5(n16)), n76(n*n16),
		     n43(n*n13), n32(n*n12), n53(n*n23), n116(n2/n16), n136(n2*n16), n73(n2*n13), n52(n2*n12), n83(n2*n23), n176(n3/n16), n196(n3*n16),
		     n103(n3*n13), n72(n3*n12); // use as few operations as possible

	res += (pow(n,2.0/3.0)*(-0.2242672821-4.297693819*n16-46.28430863*n13-366.2229116*n12-2320.084004*n23-12303.87056*n56-56182.53051*n-224633.578*n76
				-794723.5162*n43-2.505716143e6*n32-7.063211929e6*n53-1.780538043e7*n116-4.006456096e7*n2-7.999368854e7*n136-1.403053949e8*n73
				-2.129525254e8*n52-2.72023454e8*n83-2.793767046e8*n176-2.12792877e8*n3-9.533500704e7*n196) +
			       (0.0008818153871+0.02232457598*n16+0.297565599*n13+2.801281656*n12+20.80894816*n23+128.6598282*n56+683.0933173*n+3178.15365*n76
				+13128.1135*n43+48556.78582*n32+161703.0368*n53+486252.2657*n116+1.321081135e6*n2+3.238314741e6*n136+7.13482389e6*n73
				+1.40322389e7*n52+2.438083489e7*n83+3.682294133e7*n176+4.706417311e7*n3+4.874076687e7*n196+3.761291204e7*n103
				+1.685127601e7*n72) * log(1.0+137.9839437*n23/(1.627652018+6.867771809*n16+19.09564733*n13+51.33098622*n12))) /
	       (n43*(0.06858633615+0.5787911675*n16+2.830398485*n13+11.11638137*n12+33.50787966*n23+75.28608558*n56+136.4286416*n+183.367618*n76)*
		gsl_pow_2(2.649251092+22.35668529*n16+109.3284275*n13+429.3870635*n12+1294.292592*n23+2908.039059*n56+5269.762873*n+7082.851913*n76));

	return complexdbl(res,0);
}

complexdbl fxc_ALDA_PW92 :: fxcRealspace_cart_triplet :: operator()(const tripdbl& r) const
{
	// first, bring the coordinates inside a unit cell
	tripdbl rnew(red2cart(rred_regularize(cart2red(r, which.bands.GetLatticeVector())),which.bands.GetLatticeVector()));

	const double n = xcUtilities::ncore_cart(rnew,which.bands,which.psp) + which.orbden.Density_at_r(rnew);

	// ALDA exchange: -[9\pi n^2(r)]^(-1/3)\delta(r-r')
	double res(-pow(9*M_PI*n*n,-1.0/3.0));

	// ALDA PW92 correlation: triplet
	const double n16(pow(n,1.0/6.0)), n13(gsl_pow_2(n16)), n12(gsl_pow_3(n16)), n23(gsl_pow_2(n13));

	res += (-0.016887/n)*(2.0+0.1380279842/n13)*log(1.0+(254.0450521*n23)/(1.640100284+3.690284955*n16+19.28460248*n13+69.99157737*n12));

	return complexdbl(res,0);
}

complexdbl fxc_ALDA_PW92 :: fxcRealspace_cart_upup :: operator()(const tripdbl& r) const
{
	// first, bring the coordinates inside a unit cell
	tripdbl rnew(red2cart(rred_regularize(cart2red(r, which.bands.GetLatticeVector())),which.bands.GetLatticeVector()));

	const double n = xcUtilities::ncore_cart(rnew,which.bands,which.psp) + which.orbden.Density_at_r(rnew);

	// ALDA exchange: fx_upup = 2 fx_singlet
	double res(-pow(9*M_PI*n*n,-1.0/3.0) * 2.0);

	// ALDA PW92 correlation: upup
	const double n2(n*n), n3(n*n2), n16(pow(n,1.0/6.0)), n13(gsl_pow_2(n16)), n12(sqrt(n)), n23(gsl_pow_2(n13)), n56(gsl_pow_5(n16)), n76(n*n16),
		     n43(n*n13), n32(n*n12), n53(n*n23), n116(n2/n16), n136(n2*n16), n73(n2*n13), n52(n2*n12), n83(n2*n23), n176(n3/n16), n196(n3*n16),
		     n103(n3*n13), n72(n3*n12); // use as few operations as possible

	// upup = singlet + triplet(just copy the code above)

	// singlet	
	res += (pow(n,2.0/3.0)*(-0.2242672821-4.297693819*n16-46.28430863*n13-366.2229116*n12-2320.084004*n23-12303.87056*n56-56182.53051*n-224633.578*n76
				-794723.5162*n43-2.505716143e6*n32-7.063211929e6*n53-1.780538043e7*n116-4.006456096e7*n2-7.999368854e7*n136-1.403053949e8*n73
				-2.129525254e8*n52-2.72023454e8*n83-2.793767046e8*n176-2.12792877e8*n3-9.533500704e7*n196) +
			       (0.0008818153871+0.02232457598*n16+0.297565599*n13+2.801281656*n12+20.80894816*n23+128.6598282*n56+683.0933173*n+3178.15365*n76
				+13128.1135*n43+48556.78582*n32+161703.0368*n53+486252.2657*n116+1.321081135e6*n2+3.238314741e6*n136+7.13482389e6*n73
				+1.40322389e7*n52+2.438083489e7*n83+3.682294133e7*n176+4.706417311e7*n3+4.874076687e7*n196+3.761291204e7*n103
				+1.685127601e7*n72) * log(1.0+137.9839437*n23/(1.627652018+6.867771809*n16+19.09564733*n13+51.33098622*n12))) /
	       (n43*(0.06858633615+0.5787911675*n16+2.830398485*n13+11.11638137*n12+33.50787966*n23+75.28608558*n56+136.4286416*n+183.367618*n76)*
		gsl_pow_2(2.649251092+22.35668529*n16+109.3284275*n13+429.3870635*n12+1294.292592*n23+2908.039059*n56+5269.762873*n+7082.851913*n76));

	// triplet
	res += (-0.016887/n)*(2.0+0.1380279842/n13)*log(1.0+(254.0450521*n23)/(1.640100284+3.690284955*n16+19.28460248*n13+69.99157737*n12));

	return complexdbl(res,0);
}

complexdbl fxc_ALDA_PW92 :: fxcRealspace_cart_updown :: operator()(const tripdbl& r) const
{
	// first, bring the coordinates inside a unit cell
	tripdbl rnew(red2cart(rred_regularize(cart2red(r, which.bands.GetLatticeVector())),which.bands.GetLatticeVector()));

	const double n = xcUtilities::ncore_cart(rnew,which.bands,which.psp) + which.orbden.Density_at_r(rnew);

	// ALDA exchange: fx_updown = 0
	double res(0.0);

	// ALDA PW92 correlation: updown
	const double n2(n*n), n3(n*n2), n16(pow(n,1.0/6.0)), n13(gsl_pow_2(n16)), n12(sqrt(n)), n23(gsl_pow_2(n13)), n56(gsl_pow_5(n16)), n76(n*n16),
		     n43(n*n13), n32(n*n12), n53(n*n23), n116(n2/n16), n136(n2*n16), n73(n2*n13), n52(n2*n12), n83(n2*n23), n176(n3/n16), n196(n3*n16),
		     n103(n3*n13), n72(n3*n12); // use as few operations as possible

	// updown = singlet - triplet(just copy the code above)

	// singlet
	res += (pow(n,2.0/3.0)*(-0.2242672821-4.297693819*n16-46.28430863*n13-366.2229116*n12-2320.084004*n23-12303.87056*n56-56182.53051*n-224633.578*n76
				-794723.5162*n43-2.505716143e6*n32-7.063211929e6*n53-1.780538043e7*n116-4.006456096e7*n2-7.999368854e7*n136-1.403053949e8*n73
				-2.129525254e8*n52-2.72023454e8*n83-2.793767046e8*n176-2.12792877e8*n3-9.533500704e7*n196) +
			       (0.0008818153871+0.02232457598*n16+0.297565599*n13+2.801281656*n12+20.80894816*n23+128.6598282*n56+683.0933173*n+3178.15365*n76
				+13128.1135*n43+48556.78582*n32+161703.0368*n53+486252.2657*n116+1.321081135e6*n2+3.238314741e6*n136+7.13482389e6*n73
				+1.40322389e7*n52+2.438083489e7*n83+3.682294133e7*n176+4.706417311e7*n3+4.874076687e7*n196+3.761291204e7*n103
				+1.685127601e7*n72) * log(1.0+137.9839437*n23/(1.627652018+6.867771809*n16+19.09564733*n13+51.33098622*n12))) /
	       (n43*(0.06858633615+0.5787911675*n16+2.830398485*n13+11.11638137*n12+33.50787966*n23+75.28608558*n56+136.4286416*n+183.367618*n76)*
		gsl_pow_2(2.649251092+22.35668529*n16+109.3284275*n13+429.3870635*n12+1294.292592*n23+2908.039059*n56+5269.762873*n+7082.851913*n76));

	// triplet
	res -= (-0.016887/n)*(2.0+0.1380279842/n13)*log(1.0+(254.0450521*n23)/(1.640100284+3.690284955*n16+19.28460248*n13+69.99157737*n12));

	return complexdbl(res,0);
}

void fxc_ALDA_PW92 :: calculateKernel()
{
	const vecttri& rGrid = fft.GetrGrid();

	fxcstore.clear();

	if(myid == ID_Master)
	{
		FFT3D_Complex::oneIndexResType tmpres;

		if(mode == alda_singlet)
		{
			fxcRealspace_cart_singlet fftfunc(*this);
			fft.OneIndexTransform(fftfunc,tmpres);
		}
		else if(mode == alda_triplet)
		{
			fxcRealspace_cart_triplet fftfunc(*this);
			fft.OneIndexTransform(fftfunc,tmpres);
		}
		else if(mode == alda_upup)
		{
			fxcRealspace_cart_upup fftfunc(*this);
			fft.OneIndexTransform(fftfunc,tmpres);
		}
		else
		{
			fxcRealspace_cart_updown fftfunc(*this);
			fft.OneIndexTransform(fftfunc,tmpres);
		}

		const double Vcell = bands.GetCellVolume();
		Glist::t_AllowedGPair gpair = bands.GetGlist().GetAllAllowedGPair();
		for(Glist::t_AllowedGPair_cit iter = gpair.begin(); iter != gpair.end(); ++iter)
			fxcstore[*iter] = tmpres.at(iter->first - iter->second) / Vcell;
	}

	mpi::broadcast(mpi::communicator(),fxcstore,ID_Master);

	initialized = true;
}


fxc_PGG_direct :: fxc_PGG_direct(const BandDataBZ& data, const Prop_OrbDen& orbden_val, const vectpsp& psp_val, bool doInitialization) :
 fxc(data), orbden(orbden_val), psp(psp_val), fft(data.GetGlist(),data.GetLatticeVector()), p_value_at_r(new Prop_Value_at_r(data,fft.GetrGrid(),orbden)),
 p_pggvalue(new Prop_PGGValue(data,*p_value_at_r,psp))
{
	if(doInitialization) calculateKernel();
}

fxc_PGG_direct :: fxc_PGG_direct(const fxc_PGG_direct& inst) :
 fxc(inst), orbden(inst.orbden), psp(inst.psp), fxcstore(inst.fxcstore), fft(inst.bands.GetGlist(),inst.bands.GetLatticeVector()),
 p_value_at_r(new Prop_Value_at_r(bands,fft.GetrGrid(),orbden)), p_pggvalue(new Prop_PGGValue(bands,*p_value_at_r,psp)), initialized(inst.initialized)
{
	if(!initialized) calculateKernel();
}

fxc_PGG_direct :: ~fxc_PGG_direct()
{
}

complexdbl fxc_PGG_direct :: fxcQspace(const tripdbl& q, const tripint& G, const tripint& G1) const
{
	if( q != tripdbl_zero ) throw range_error(Error(ERRMSG_FXCPGGDIRECT_fxcQspace_QNONZERO));

	if( (G == tripint_zero) || (G1 == tripint_zero) ) throw range_error(Error(ERRMSG_FXCPGGDIRECT_fxcQspace_G0));

	if( !initialized ) throw logic_error(Error(ERRMSG_FXCPGGDIRECT_fxcQspace_NOTINITIALIZED));

	t_fxc_store_cit iter = fxcstore.find(make_pair(G,G1));
	if( iter == fxcstore.end() ) throw runtime_error(ErrorWith2ClassData(ERRMSG_FXCPGGDIRECT_fxcQspace_NOTFOUND,G,G1));

	return iter->second;
}

complexdbl fxc_PGG_direct :: fxcQspace_wing_G_mul_q(const tripdbl& q, const tripint& G) const
{
	if( q != tripdbl_zero ) throw range_error(Error(ERRMSG_FXCPGGDIRECT_fxcQspace_wing_G_mul_q_QNONZERO));

	if( G == tripint_zero ) throw range_error(Error(ERRMSG_FXCPGGDIRECT_fxcQspace_wing_G_mul_q_G0));

	if( !initialized ) throw logic_error(Error(ERRMSG_FXCPGGDIRECT_fxcQspace_wing_G_mul_q_NOTINITIALIZED));

	return complexdbl_zero; // simple F.T. of PGG have no long range part...
}

complexdbl fxc_PGG_direct :: fxcQspace_wing_G1_mul_q(const tripdbl& q, const tripint& G1) const
{
	if( q != tripdbl_zero ) throw range_error(Error(ERRMSG_FXCPGGDIRECT_fxcQspace_wing_G1_mul_q_QNONZERO));

	if( G1 == tripint_zero ) throw range_error(Error(ERRMSG_FXCPGGDIRECT_fxcQspace_wing_G1_mul_q_G0));

	if( !initialized ) throw logic_error(Error(ERRMSG_FXCPGGDIRECT_fxcQspace_wing_G1_mul_q_NOTINITIALIZED));

	return complexdbl_zero; // simple F.T. of PGG have no long range part...
}

complexdbl fxc_PGG_direct :: fxcQspace_head_mul_q2(const tripdbl& q) const
{
	if( q != tripdbl_zero ) throw range_error(Error(ERRMSG_FXCPGGDIRECT_fxcQspace_head_mul_q2_QNONZERO));

	if( !initialized ) throw logic_error(Error(ERRMSG_FXCPGGDIRECT_fxcQspace_head_mul_q2_NOTINITIALIZED));

	return complexdbl_zero; // simple F.T. of PGG have no long range part...
}

istream& fxc_PGG_direct :: read(istream& is)
{
	ios_base::iostate exception_setting = is.exceptions();
	is.exceptions(ios_base::failbit | ios_base::badbit);
 try{
	unsigned c, element_count;
	tripint G, G1;
	complexdbl val;

	fxcstore.clear();

	Read(is,element_count);
	for(c=0; c<element_count; ++c)
	{
		Read(is,G); Read(is,G1); Read(is,val);
		fxcstore[make_pair(G,G1)] = val;
	}
	initialized = true;

	is.exceptions(exception_setting);
	return is;
 }
 catch(const exception& e)
 {
	initialized = false;
	fxcstore.clear();
	ostringstream oss;
	oss << "Exception within fxc_PGG_direct:read. Message: " << e.what() << endl;
	Cerr << oss.str() << flush;
	throw runtime_error(Error(ERRMSG_FXCPGGDIRECT_INPUTOPER_FAIL));
 }
}

ostream& fxc_PGG_direct :: print(ostream& os) const
{
	os << ForData;
	Print(os<<setw(data_intwidth),static_cast<unsigned>(fxcstore.size())); PrintNewline(os,2);

	for(t_fxc_store_cit iter = fxcstore.begin(); iter != fxcstore.end(); ++iter)
	{
		Print(os<<setw(data_intwidth),iter->first.first); PrintSpace(os);
		Print(os<<setw(data_intwidth),iter->first.second); PrintSpace(os);
		Print(os<<setw(data_dblwidth),iter->second); PrintNewline(os);
	}

	return os;
}

string fxc_PGG_direct :: name() const
{
	return string("fxc_PGG_direct");
}

void fxc_PGG_direct :: calculateKernel()
{
	const vecttri& rGrid = fft.GetrGrid();

	fxcstore.clear();

	if(myid == ID_Master)
	{
		fxcRealspace_cart fftfunc(*this);
		fft.TwoIndexTransform(fftfunc,fxcstore);
	}

	mpi::broadcast(mpi::communicator(),fxcstore,ID_Master);

	initialized = true;
}

complexdbl fxc_PGG_direct::fxcRealspace_cart :: operator()(unsigned r1ind, unsigned r2ind) const
{
	return which.p_pggvalue->PGGValue(r1ind,r2ind);
}


fxc_PGG_convolution :: fxc_PGG_convolution(const BandDataBZ& data, const Prop_OrbDen& orbden_val, const vectpsp& psp_val, bool doInitialization) :
 fxc(data), orbden(orbden_val), psp(psp_val), myfft(data.GetGlist(),data.GetLatticeVector()), p_value_at_r(new Prop_Value_at_r(data,myfft.GetrGrid(),orbden)),
 lrc_impl(data,0.0)
{
	if(doInitialization) calculateKernel();
}

fxc_PGG_convolution :: fxc_PGG_convolution(const fxc_PGG_convolution& inst) :
 fxc(inst), orbden(inst.orbden), psp(inst.psp), myfft(bands.GetGlist(),bands.GetLatticeVector()),
 p_value_at_r(new Prop_Value_at_r(bands,myfft.GetrGrid(),orbden)), lrc_impl(inst.lrc_impl), initialized(inst.initialized)
{
	if(!initialized) calculateKernel();
}

fxc_PGG_convolution :: ~fxc_PGG_convolution()
{
}

complexdbl fxc_PGG_convolution :: fxcQspace(const tripdbl& q, const tripint& G, const tripint& G1) const
{
	return lrc_impl.fxcQspace(q,G,G1);
}

complexdbl fxc_PGG_convolution :: fxcQspace_wing_G_mul_q(const tripdbl& q, const tripint& G) const
{
	return lrc_impl.fxcQspace_wing_G_mul_q(q,G);
}

complexdbl fxc_PGG_convolution :: fxcQspace_wing_G1_mul_q(const tripdbl& q, const tripint& G1) const
{
	return lrc_impl.fxcQspace_wing_G1_mul_q(q,G1);
}

complexdbl fxc_PGG_convolution :: fxcQspace_head_mul_q2(const tripdbl& q) const
{
	return lrc_impl.fxcQspace_head_mul_q2(q);
}

istream& fxc_PGG_convolution :: read(istream& is)
{
	return lrc_impl.read(is);
}

ostream& fxc_PGG_convolution :: print(ostream& os) const
{
	return lrc_impl.print(os);
}

string fxc_PGG_convolution :: name() const
{
	return string("fxc_PGG_convolution");
}

void fxc_PGG_convolution :: calculateKernel()
{
	// first, generate all jobs and scatter
	mpi::communicator world;

	//                 band 1   band 2     BZk (use pair just to avoid writing serialization stuff)
	vector< pair< pair<unsigned,unsigned>, unsigned > > myjob;
	if(myid == ID_Master)
	{
		vector< pair< pair<unsigned,unsigned>, unsigned > > jobs;
		for(unsigned band1 = bands.GetvBandMin(); band1 <= bands.GetHOMO(); ++band1)
		 for(unsigned band2 = bands.GetvBandMin(); band2 <= bands.GetHOMO(); ++band2)
		  for(unsigned BZk = 0; BZk < bands.nBZkpoints(); ++BZk)
			jobs.push_back(make_pair(make_pair(band1,band2),BZk));

		vector< vector< pair< pair<unsigned,unsigned>, unsigned > > > splitted_jobs = SplitVector(jobs,nprocs);

		mpi::scatter(world, splitted_jobs, myjob, ID_Master);
	}
	else mpi::scatter(world, myjob, ID_Master);

#ifdef DEBUG
ostringstream oss;
oss << "[Process " << myid << "]fxc_PGG_convolution:calculateKernel: jobs scattered. myjob size=" << myjob.size() << '\n';
Cout_for_everyone << oss.str() << flush;
#endif

	complexdbl my_result(complexdbl_zero); // im part only for debug. If exact, im part should be 0.

	// Don't use openmp here, since fft itself uses threads.
	for(unsigned i = 0; i < myjob.size(); ++i)
	{
		// fourier transfrom each one
		Hfunc_cart func(*this,myjob[i].first.first,myjob[i].first.second,myjob[i].second,myjob[i].second,gsl_pow_2(static_cast<double>(bands.nBZkpoints())));
		FFT3D_Complex::twoIndexResType temp_store;

		myfft.TwoIndexTransform(func,temp_store);
		my_result += temp_store.at(make_pair(tripint_zero,tripint_zero));
	}

#ifdef DEBUG
oss.str(string());
oss << "[Process " << myid << "]fxc_PGG_convolution:calculateKernel: myjob calculated. my_result=" << my_result << '\n';
Cout_for_everyone << oss.str() << flush;
#endif

	double alpha(0.0);

	mpi::all_reduce(world, my_result.real(), alpha, plus<double>());
	alpha *= 4.0*M_PI/bands.GetCellVolume(); // negative sign is gone due to LRC definition.

#ifdef DEBUG
oss.str(string());
oss << "fxc_PGG_convolution:calculateKernel: alpha=" << alpha << '\n';
Cout << oss.str() << flush;
#endif

	lrc_impl.Setxca(alpha);
}

fxc_PGG_convolution::Hfunc_cart :: Hfunc_cart(const fxc_PGG_convolution& which_val, unsigned band1_val, unsigned band2_val, unsigned BZk1_val, unsigned BZk2_val, double nBZk_sqr_val) :
 which(which_val), band1(band1_val), band2(band2_val), BZk1(BZk1_val), BZk2(BZk2_val), nBZk_sqr(nBZk_sqr_val)
{
}

complexdbl fxc_PGG_convolution::Hfunc_cart :: operator()(unsigned r1ind, unsigned r2ind) const
{
	return (conj(which.p_value_at_r->BlochFunction_at_r(band1,BZk1,r1ind)) * which.p_value_at_r->BlochFunction_at_r(band1,BZk1,r2ind)
		* which.p_value_at_r->BlochFunction_at_r(band2,BZk2,r1ind) * conj(which.p_value_at_r->BlochFunction_at_r(band2,BZk2,r2ind))
		/ ( which.p_value_at_r->Density_at_r(r1ind) * which.p_value_at_r->Density_at_r(r2ind) ) ) / nBZk_sqr;
	// nBZk_sqr comes from psi_i,k(r) = 1/\sqrt(Ncell) u_i,k(r)
	// Notice density here already considered this factor(see Prop_OrbDen implementation), so without it, the result will be nBZk^2 too big!
}



// fH is actually vbar(no singularity r=r1), so not completely the same as LRC
// CAUTION: vbar is used because it will give the same result as v for the macroscopic dielectric function. For
// other uses, v should be used.
complexdbl fxc_Hartree :: fxcQspace(const tripdbl& q, const tripint& G, const tripint& G1) const
{
	if( q != tripdbl_zero ) throw runtime_error(Error(ERRMSG_FXCHARTREE_NONZEROQ));

	if( (G==tripint_zero)	&& (G1==tripint_zero) ) return complexdbl_zero;
	return lrc_impl.fxcQspace(q,G,G1);
}

complexdbl fxc_Hartree :: fxcQspace_wing_G_mul_q(const tripdbl&, const tripint&) const
{
	throw runtime_error(Error(ERRMSG_FXCHARTREE_WRONGCALC)); return complexdbl_zero;
}

complexdbl fxc_Hartree :: fxcQspace_wing_G1_mul_q(const tripdbl&, const tripint&) const
{
	throw runtime_error(Error(ERRMSG_FXCHARTREE_WRONGCALC)); return complexdbl_zero;
}

complexdbl fxc_Hartree :: fxcQspace_head_mul_q2(const tripdbl&) const
{
	throw runtime_error(Error(ERRMSG_FXCHARTREE_WRONGCALC)); return complexdbl_zero;
}

istream& fxc_Hartree :: read(istream& is)
{
	return is;
}

ostream& fxc_Hartree :: print(ostream& os) const
{
	return os;
}

string fxc_Hartree :: name() const
{
	return string("fxc_Hartree");
}

double xcUtilities :: Vcoulq0_sqrt(const tripint& G, const vecttri& ReciLatticeVector)
{
	return 2*M_SQRTPI / red2cart(triplet_int2dbl(G),ReciLatticeVector).len();
}

double xcUtilities :: ncore_cart(tripdbl rcart, const BandDataBZ& bands, const vectpsp& psp)
{
	static const tripint surrounding_coord_red[26] = {tripint(0,0,1), tripint(0,0,-1), tripint(0,1,0), tripint(0,-1,0), tripint(1,0,0), tripint(-1,0,0),
							  tripint(0,1,1), tripint(0,-1,1), tripint(0,1,-1), tripint(0,-1,-1),
							  tripint(1,0,1), tripint(-1,0,1), tripint(1,0,-1), tripint(-1,0,-1),
							  tripint(1,1,0), tripint(-1,1,0), tripint(1,-1,0), tripint(-1,-1,0),
							  tripint(1,1,1), tripint(1,1,-1), tripint(1,-1,1), tripint(-1,1,1),
							  tripint(1,-1,-1), tripint(-1,1,-1), tripint(-1,-1,1), tripint(-1,-1,-1)};

	// r is guaranteed to be inside the unit cell.

	// check all atoms in this cell and surrounding cells. If near enough, add its contribution
	double res(0.0);
	const vectatom& AtomPosition(bands.GetAtomPosition());

	for(vectatom_cit species = AtomPosition.begin(); species != AtomPosition.end(); ++species)
	{
	 const Pseudopotential* thispsp = psp.at(species->first);
	 for(vecttri_cit atom = species->second.begin(); atom != species->second.end(); ++atom)
	 {
		// This atom in this cell
		double dist = (red2cart(*atom,bands.GetLatticeVector())-rcart).len();
		if(!thispsp->CoreDensityVanished(dist)) // within the range
			res += thispsp->CoreDensity(dist);

		// This atom in 26 surrounding cells(if it's on vertex, edge, or face, these will be included automatically.(Some on the outmost will not
		// be included, but they are too far away anyway.
		for(unsigned i = 0; i < 26; ++i)
		{
			dist = (red2cart(*atom + triplet_int2dbl(surrounding_coord_red[i]), bands.GetLatticeVector()) - rcart).len();
			if(!thispsp->CoreDensityVanished(dist))
				res += thispsp->CoreDensity(dist);
		}
	 }
	}

	return res;
}

}


==> supplemental/xc.h <==
#ifndef EXCITON_XC_H
#define EXCITON_XC_H

#include "defines.h"

#include <mpi.h>
#include <boost/mpi.hpp>

#include <map>
#include <utility>
#include <iosfwd>
#include <string>
#include <memory>

#include <boost/serialization/serialization.hpp>

#include <gsl/gsl_math.h>

#include "util.h"
#include "fftw_helper.h"

namespace exciton{

class BandDataBZ;
class Glist;
class Prop_OrbDen;
class Prop_PGGPsiPair;
class Prop_Chi0_q0_sym;
class Prop_Value_at_r;
class Prop_PGGValue;
class fxc_spin_adapter;
class AnyRangeIntegratorAdapter;

/******************************************************************
 *         Abstract xc kernel base classes are declared below     *
 ******************************************************************/

class fxc
{
	public:
		explicit fxc(const BandDataBZ& data, double xca_val = 0, double xcb_val = 0, double xcc_val = 0) : bands(data), xca(xca_val), xcb(xcb_val), xcc(xcc_val) {}
		fxc(const fxc& inst) : bands(inst.bands), xca(inst.xca), xcb(inst.xcb), xcc(inst.xcc) {}
		virtual ~fxc() = 0;

		// NOTE: All functions for fxc values must be thread-safe.
		virtual complexdbl fxcQspace(const tripdbl&, const tripint&, const tripint&) const = 0; // fxc at the specified (full BZ) q space point q, specified reci. lattice vect. G and G'. (this is body, G!=0, G'!=0)

		// two wings, G=0 or G'=0. Return fxc*|q|.
		// NOTE: these shouldn't assume q==0
		virtual complexdbl fxcQspace_wing_G_mul_q(const tripdbl&, const tripint&) const = 0; // G1==0
		virtual complexdbl fxcQspace_wing_G1_mul_q(const tripdbl&, const tripint&) const = 0; // G==0

		// head, G=G'=0. Returns fxc*(|q|^2).
		// NOTE: this shouldn't assume q==0
		virtual complexdbl fxcQspace_head_mul_q2(const tripdbl&) const = 0;

		inline double Getxca() const { return xca; }
		inline double Getxcb() const { return xcb; }
		inline double Getxcc() const { return xcc; }
		inline void Setxca(double xca_val) { xca = xca_val; }
		inline void Setxcb(double xcb_val) { xcb = xcb_val; }
		inline void Setxcc(double xcc_val) { xcc = xcc_val; }

		virtual std::istream& read(std::istream&) = 0;
		virtual std::ostream& print(std::ostream&) const = 0;

		virtual std::string name() const = 0; // Only an identifier for input/output, never for RTTI
	protected:
		const BandDataBZ& bands;
	private:
		fxc& operator=(const fxc&);

		double xca, xcb, xcc;

	friend std::istream& operator>>(std::istream&, fxc&);
	friend std::ostream& operator<<(std::ostream&, const fxc&);

	friend class fxc_spin_adapter;
};

std::istream& operator>>(std::istream&, fxc&);
std::ostream& operator<<(std::ostream&, const fxc&);

class fxc_simpleFactory // only creates simple fxc which can be determined by xca, xcb, xcc; don't do PGG or bootstrap.
{
	public:
		static fxc* Createfxc_ptr(int, const BandDataBZ&, double, double, double);
		static fxc* Createfxc_ptr(const fxc&);
};


/******************************************************************
 *         Non-abstract xc kernel classes are declared below      *
 ******************************************************************/

class fxc_nothing : public fxc // RPA(in the sense of TDHF), where fxc=0.
{
	public:
		fxc_nothing(const BandDataBZ& data) : fxc(data) {}
		fxc_nothing(const fxc_nothing& inst) : fxc(inst) {}
		virtual ~fxc_nothing() {}

		virtual complexdbl fxcQspace(const tripdbl&, const tripint&, const tripint&) const;
		virtual complexdbl fxcQspace_wing_G_mul_q(const tripdbl&, const tripint&) const;
		virtual complexdbl fxcQspace_wing_G1_mul_q(const tripdbl&, const tripint&) const;
		virtual complexdbl fxcQspace_head_mul_q2(const tripdbl&) const;

		virtual std::istream& read(std::istream&);
		virtual std::ostream& print(std::ostream&) const;

		virtual std::string name() const;
	private:
		fxc_nothing& operator=(const fxc_nothing&);
};

class fxc_contact : public fxc
{
	public:
		fxc_contact(const BandDataBZ& data, double alpha_val) : fxc(data,alpha_val) {}
		fxc_contact(const fxc_contact& inst) : fxc(inst) {}
		virtual ~fxc_contact() {}

		virtual complexdbl fxcQspace(const tripdbl&, const tripint&, const tripint&) const;
		virtual complexdbl fxcQspace_wing_G_mul_q(const tripdbl&, const tripint&) const;
		virtual complexdbl fxcQspace_wing_G1_mul_q(const tripdbl&, const tripint&) const;
		virtual complexdbl fxcQspace_head_mul_q2(const tripdbl&) const;

		virtual std::istream& read(std::istream&);
		virtual std::ostream& print(std::ostream&) const;

		virtual std::string name() const;
	private:
		fxc_contact& operator=(const fxc_contact&);

};

class fxc_lrc : public fxc
{
	public:
		fxc_lrc(const BandDataBZ& data, double alpha_val) : fxc(data,alpha_val) {}
		fxc_lrc(const fxc_lrc& inst) : fxc(inst){}
		virtual ~fxc_lrc() {}

		virtual complexdbl fxcQspace(const tripdbl&, const tripint&, const tripint&) const;
		virtual complexdbl fxcQspace_wing_G_mul_q(const tripdbl&, const tripint&) const;
		virtual complexdbl fxcQspace_wing_G1_mul_q(const tripdbl&, const tripint&) const;
		virtual complexdbl fxcQspace_head_mul_q2(const tripdbl&) const;

		virtual std::istream& read(std::istream&);
		virtual std::ostream& print(std::ostream&) const;

		virtual std::string name() const;
	private:
		fxc_lrc& operator=(const fxc_lrc&);

};

// the spin-independent bootstrap
class fxc_bootstrap : public fxc
{
	public:
		fxc_bootstrap(const BandDataBZ& data, double error_tolerance, unsigned max_iterations, const fxc& fxc_init_val, const Prop_Chi0_q0_sym& chi0_val, bool doInitialization); // xcA is error_tolerance, xcB is max_iterations.
		fxc_bootstrap(const fxc_bootstrap& inst);
		virtual ~fxc_bootstrap();

		virtual complexdbl fxcQspace(const tripdbl&, const tripint&, const tripint&) const;
		virtual complexdbl fxcQspace_wing_G_mul_q(const tripdbl&, const tripint&) const;
		virtual complexdbl fxcQspace_wing_G1_mul_q(const tripdbl&, const tripint&) const;
		virtual complexdbl fxcQspace_head_mul_q2(const tripdbl&) const;

		virtual std::istream& read(std::istream&);
		virtual std::ostream& print(std::ostream&) const;

		virtual std::string name() const;

		//                    G        G'
		typedef std::map< std::pair< tripint, tripint >, complexdbl > t_sym_store; // for symmetric form data
		typedef t_sym_store::iterator t_sym_store_it;
		typedef t_sym_store::const_iterator t_sym_store_cit;
	private:
		fxc_bootstrap& operator=(const fxc_bootstrap&);

		const fxc& fxc_init; // start the bootstrap iteration from this fxc
		const Prop_Chi0_q0_sym &chi0sym;

		mutable bool initialized;

		t_sym_store fxcstore; // v^{1/2} fxc_sym v^{1/2}, ignoring all q's. This is what
					// should be returned by the various fxcQspace's.

		void calculateKernel();
};

// the singlet ALDA, both x and c
class fxc_ALDA_PW92 : public fxc
{
	public:
		enum ALDAmode{alda_upup=0,alda_updown,alda_singlet,alda_triplet};

		fxc_ALDA_PW92(const BandDataBZ& data, const Prop_OrbDen& orbden_val, const vectpsp& psp_val, bool doInitialization, ALDAmode mode_val = alda_singlet);
		fxc_ALDA_PW92(const fxc_ALDA_PW92& inst);
		virtual ~fxc_ALDA_PW92();

		inline ALDAmode GetMode() const { return mode; }

		virtual complexdbl fxcQspace(const tripdbl&, const tripint&, const tripint&) const;

		// CAUTION: ALDA has NO long range part! Thus the stuff below is just 0!
		virtual complexdbl fxcQspace_wing_G_mul_q(const tripdbl&, const tripint&) const;
		virtual complexdbl fxcQspace_wing_G1_mul_q(const tripdbl&, const tripint&) const;
		virtual complexdbl fxcQspace_head_mul_q2(const tripdbl&) const;

		virtual std::istream& read(std::istream&);
		virtual std::ostream& print(std::ostream&) const;

		virtual std::string name() const;

		typedef FFT3D_Complex::twoIndexResType t_fxc_store; // NOT symmetric form. Don't even need to store head/wing
		typedef t_fxc_store::iterator t_fxc_store_it;
		typedef t_fxc_store::const_iterator t_fxc_store_cit;
	private:
		fxc_ALDA_PW92& operator=(const fxc_ALDA_PW92&);

		class Glist_DoubleSize : public Glist
		{
			public:
				Glist_DoubleSize(const BandDataBZ& data);
				Glist_DoubleSize(const Glist_DoubleSize& inst);
				virtual ~Glist_DoubleSize();

				virtual const t_AllowedG& GetAllowedG(unsigned) const;
				virtual const t_AllowedG& GetAllAllowedG() const; // ONLY this will be used

				virtual const t_AllowedGPair& GetAllowedGPair(unsigned) const;
				virtual const t_AllowedGPair& GetAllAllowedGPair() const;

				virtual std::istream& read(std::istream&);
				virtual std::ostream& print(std::ostream&) const;

				virtual std::string name() const;
			private:
				Glist_DoubleSize();
				Glist_DoubleSize& operator=(const Glist_DoubleSize&);

				t_AllowedG allAllowedG;
		};

		Glist_DoubleSize glist;

		const Prop_OrbDen& orbden;
		const vectpsp& psp;
		t_fxc_store fxcstore;

		FFT3D_Complex fft;

		mutable bool initialized;

		ALDAmode mode;

		class fxcRealspace_cart_singlet : public oneIndexFuncType_Complex
		{
			public:
				fxcRealspace_cart_singlet(const fxc_ALDA_PW92& which_val) : which(which_val) {}
				virtual ~fxcRealspace_cart_singlet() {}

				virtual complexdbl operator()(const tripdbl&) const; // in cartesian coordinates
			private:
				const fxc_ALDA_PW92& which;
		};

		class fxcRealspace_cart_triplet : public oneIndexFuncType_Complex
		{
			public:
				fxcRealspace_cart_triplet(const fxc_ALDA_PW92& which_val) : which(which_val) {}
				virtual ~fxcRealspace_cart_triplet() {}

				virtual complexdbl operator()(const tripdbl&) const; // in cartesian coordinates
			private:
				const fxc_ALDA_PW92& which;
		};

		class fxcRealspace_cart_upup : public oneIndexFuncType_Complex
		{
			public:
				fxcRealspace_cart_upup(const fxc_ALDA_PW92& which_val) : which(which_val) {}
				virtual ~fxcRealspace_cart_upup() {}

				virtual complexdbl operator()(const tripdbl&) const; // in cartesian coordinates
			private:
				const fxc_ALDA_PW92& which;
		};

		class fxcRealspace_cart_updown : public oneIndexFuncType_Complex
		{
			public:
				fxcRealspace_cart_updown(const fxc_ALDA_PW92& which_val) : which(which_val) {}
				virtual ~fxcRealspace_cart_updown() {}

				virtual complexdbl operator()(const tripdbl&) const; // in cartesian coordinates
			private:
				const fxc_ALDA_PW92& which;
		};

		void calculateKernel();
	friend class fxcRealspace_cart_singlet;
	friend class fxcRealspace_cart_triplet;
	friend class fxcRealspace_cart_upup;
	friend class fxcRealspace_cart_updown;
};

// a very bad approximation
class fxc_PGG_direct: public fxc
{
	public:
		fxc_PGG_direct(const BandDataBZ& data, const Prop_OrbDen& orbden_val, const vectpsp& psp_val, bool doInitialization);
		fxc_PGG_direct(const fxc_PGG_direct& inst);
		virtual ~fxc_PGG_direct();

		virtual complexdbl fxcQspace(const tripdbl&, const tripint&, const tripint&) const;

		// CAUTION: direct F.T. of PGG has NO long range part! Thus the stuff below is just 0!
		virtual complexdbl fxcQspace_wing_G_mul_q(const tripdbl&, const tripint&) const;
		virtual complexdbl fxcQspace_wing_G1_mul_q(const tripdbl&, const tripint&) const;
		virtual complexdbl fxcQspace_head_mul_q2(const tripdbl&) const;

		virtual std::istream& read(std::istream&);
		virtual std::ostream& print(std::ostream&) const;

		virtual std::string name() const;

		typedef FFT3D_Complex::twoIndexResType t_fxc_store; // NOT symmetric form. Don't even need to store head/wing
		typedef t_fxc_store::iterator t_fxc_store_it;
		typedef t_fxc_store::const_iterator t_fxc_store_cit;
	private:
		fxc_PGG_direct& operator=(const fxc_PGG_direct&);

		const Prop_OrbDen& orbden;
		const vectpsp& psp;
		t_fxc_store fxcstore;

		FFT3D_Complex fft;

		std::auto_ptr<Prop_Value_at_r> p_value_at_r;
		std::auto_ptr<Prop_PGGValue> p_pggvalue;

		mutable bool initialized;

		class fxcRealspace_cart : public twoIndexFuncTypeIndexed_Complex
		{
			public:
				fxcRealspace_cart(const fxc_PGG_direct& which_val) : which(which_val) {}
				virtual ~fxcRealspace_cart() {}

				virtual complexdbl operator()(unsigned, unsigned) const;
			private:
				const fxc_PGG_direct& which;
		};

		void calculateKernel();
};

// head only right now. implemented with LRC
class fxc_PGG_convolution : public fxc
{
	public:
		fxc_PGG_convolution(const BandDataBZ& data, const Prop_OrbDen& orbden_val, const vectpsp& psp_val, bool doInitialization);
		fxc_PGG_convolution(const fxc_PGG_convolution& inst);
		virtual ~fxc_PGG_convolution();

		virtual complexdbl fxcQspace(const tripdbl&, const tripint&, const tripint&) const;
		virtual complexdbl fxcQspace_wing_G_mul_q(const tripdbl&, const tripint&) const;
		virtual complexdbl fxcQspace_wing_G1_mul_q(const tripdbl&, const tripint&) const;
		virtual complexdbl fxcQspace_head_mul_q2(const tripdbl&) const;

		virtual std::istream& read(std::istream&);
		virtual std::ostream& print(std::ostream&) const;

		virtual std::string name() const;
	private:
		fxc_PGG_convolution& operator=(const fxc_PGG_convolution&);

		const Prop_OrbDen& orbden;
		const vectpsp& psp;

		FFT3D_Complex myfft;

		std::auto_ptr<Prop_Value_at_r> p_value_at_r;

		fxc_lrc lrc_impl;

		mutable bool initialized;

		class Hfunc_cart : public twoIndexFuncTypeIndexed_Complex
		{
			public:
				Hfunc_cart(const fxc_PGG_convolution& which_val, unsigned band1_val, unsigned band2_val, unsigned BZk1_val, unsigned BZk2_val, double nBZk_sqr_val);
				virtual ~Hfunc_cart() {}

				virtual complexdbl operator()(unsigned, unsigned) const;
			private:
				const fxc_PGG_convolution& which;
				unsigned band1, band2, BZk1, BZk2;
				double nBZk_sqr;
		};

		void calculateKernel();
};


/******************************************************************
 *               Hartree kernel(implemented with LRC)             *
 ******************************************************************/
class fxc_Hartree : public fxc		// this is the Hartree kernel, and it provides both real and q space rep.
{
	public:
		// notice the negative sign of -4*M_PI.
		explicit fxc_Hartree(const BandDataBZ& data) : fxc(data), lrc_impl(data,-4*M_PI) {}
		fxc_Hartree(const fxc_Hartree& inst) : fxc(inst), lrc_impl(inst.bands,-4*M_PI) {}
		virtual ~fxc_Hartree() {}

		virtual complexdbl fxcQspace(const tripdbl&, const tripint&, const tripint&) const;

		// below will never be used. otherwise throw.
		virtual complexdbl fxcQspace_wing_G_mul_q(const tripdbl&, const tripint&) const;
		virtual complexdbl fxcQspace_wing_G1_mul_q(const tripdbl&, const tripint&) const;
		virtual complexdbl fxcQspace_head_mul_q2(const tripdbl&) const;

		virtual std::istream& read(std::istream&);
		virtual std::ostream& print(std::ostream&) const;

		virtual std::string name() const;
	private:
		fxc_Hartree& operator=(const fxc_Hartree&);

		const fxc_lrc lrc_impl;
};

/******************************************************************
 *                          Utilities                             *
 ******************************************************************/


class xcUtilities
{
	public:
		// for converting between symmetric form and normal form
		static double Vcoulq0_sqrt(const tripint&, const vecttri&);

		// (effective) core density at cartesian coordinate r(guaranteed inside the unit cell)
		static double ncore_cart(tripdbl rcart, const BandDataBZ& bands, const vectpsp& psp); // r is guaranteed to be inside the unit cell.
	private:
		xcUtilities();
		xcUtilities(const xcUtilities&);
		xcUtilities& operator=(const xcUtilities&);
};


}
#endif


==> supplemental/xc_spin_dep.cpp <==
#include "defines.h"

#include <mpi.h>
#include <boost/mpi.hpp>

#include <cmath>
#include <utility>
#include <stdexcept>
#include <exception>
#include <cstddef>
#include <iostream>
#include <iomanip>

#include <boost/serialization/map.hpp>
#include <boost/serialization/vector.hpp>
#include <boost/serialization/utility.hpp>

#include "io.h"
#include "glist.h"
#include "bands_bz.h"
#include "prop.h"
#include "util.h"
#include "xc_spin_dep.h"

namespace mpi = boost::mpi;

namespace exciton{

using std::fabs; using std::make_pair; using std::runtime_error; using std::logic_error; using std::range_error; using std::exception; using std::endl;
using std::flush; using std::setw; using std::auto_ptr; using std::istream; using std::ostream; using std::string; using std::ios_base;
using std::ostringstream; using std::pair;

fxc_spin :: ~fxc_spin()
{}

fxc_spin_adapter :: fxc_spin_adapter(const fxc& fxc_upup_val, const fxc& fxc_updown_val) :
 fxc_spin(fxc_upup_val.bands), p_upup_local(fxc_simpleFactory::Createfxc_ptr(fxc_upup_val)),
 p_updown_local(fxc_simpleFactory::Createfxc_ptr(fxc_updown_val)), fxc_upup(*p_upup_local), fxc_updown(*p_updown_local)
{
    // do a very simple test. There is no need for a full check.
    if(&fxc_upup_val.bands != &fxc_updown_val.bands) throw logic_error(ErrorWith2Data(ERRMSG_FXC_SPIN_ADAPTER_fxc_spin_adapter_INCOMPATIBLEFXC, &fxc_upup_val.bands, &fxc_updown_val.bands));
}

fxc_spin_adapter :: fxc_spin_adapter(const fxc_spin_adapter& inst) :
 fxc_spin(inst), p_upup_local(fxc_simpleFactory::Createfxc_ptr(inst.fxc_upup)), p_updown_local(fxc_simpleFactory::Createfxc_ptr(inst.fxc_updown)),
 fxc_upup(*p_upup_local), fxc_updown(*p_updown_local)
{}

fxc_spin_adapter :: ~fxc_spin_adapter()
{}

complexdbl fxc_spin_adapter :: fxcQspace(const tripdbl& q, const tripint& G, const tripint& G1) const
{
	return (fxc_upup.fxcQspace(q,G,G1) + (mode_is_singlet? 1.0:-1.0)*fxc_updown.fxcQspace(q,G,G1)) / 2.0;
}

complexdbl fxc_spin_adapter :: fxcQspace_wing_G_mul_q(const tripdbl& q, const tripint& G) const
{
	return (fxc_upup.fxcQspace_wing_G_mul_q(q,G) + (mode_is_singlet? 1.0:-1.0)*fxc_updown.fxcQspace_wing_G_mul_q(q,G)) / 2.0;
}

complexdbl fxc_spin_adapter :: fxcQspace_wing_G1_mul_q(const tripdbl& q, const tripint& G1) const
{
	return (fxc_upup.fxcQspace_wing_G1_mul_q(q,G1) + (mode_is_singlet? 1.0:-1.0)*fxc_updown.fxcQspace_wing_G1_mul_q(q,G1)) / 2.0;
}

complexdbl fxc_spin_adapter :: fxcQspace_head_mul_q2(const tripdbl& q) const
{
	return (fxc_upup.fxcQspace_head_mul_q2(q) + (mode_is_singlet? 1.0:-1.0)*fxc_updown.fxcQspace_head_mul_q2(q)) / 2.0;
}

istream& fxc_spin_adapter :: read(istream& is)
{
	fxc_upup.read(is);
	fxc_updown.read(is);
	return is;
}

ostream& fxc_spin_adapter :: print(ostream& os) const
{
	fxc_upup.print(os);
	PrintNewline(os);
	fxc_updown.print(os);
	return os;
}

string fxc_spin_adapter :: name() const
{
	return "fxc_spin_adapter:" + fxc_upup.name() + "," + fxc_updown.name();
}


fxc_spin_bootstrap :: fxc_spin_bootstrap(const BandDataBZ& data, double error_tolerance, unsigned max_iterations, const fxc_spin& fxc_spin_init_val, const Prop_Chi0_q0_sym& chi0_val, bool doInitialization) :
 fxc_spin(data,fabs(error_tolerance),static_cast<double>(max_iterations)), fxc_spin_init(fxc_spin_init_val), chi0sym(chi0_val), initialized(false)
{
	if(doInitialization) calculateKernel();
}

fxc_spin_bootstrap :: fxc_spin_bootstrap(const fxc_spin_bootstrap& inst) :
 fxc_spin(inst), fxc_spin_init(inst.fxc_spin_init), chi0sym(inst.chi0sym), initialized(inst.initialized), fxcstore(inst.fxcstore)
{
	if(!initialized) calculateKernel(); // to ensure thread-safety
}

fxc_spin_bootstrap :: ~fxc_spin_bootstrap()
{}

complexdbl fxc_spin_bootstrap :: fxcQspace(const tripdbl& q, const tripint& G, const tripint& G1) const
{
	if( q != tripdbl_zero ) throw range_error(Error(ERRMSG_FXC_SPIN_BOOTSTRAP_fxcQspace_QNONZERO));

	if( (G == tripint_zero) || (G1 == tripint_zero) ) throw range_error(Error(ERRMSG_FXC_SPIN_BOOTSTRAP_fxcQspace_G0));

	if( !initialized ) throw logic_error(Error(ERRMSG_FXC_SPIN_BOOTSTRAP_fxcQspace_NOTINITIALIZED));

	t_sym_store_cit iter = fxcstore.find(make_pair(G,G1));
	if( iter == fxcstore.end() ) throw runtime_error(ErrorWith2ClassData(ERRMSG_FXC_SPIN_BOOTSTRAP_fxcQspace_NOTFOUND,G,G1));

	return mode_is_singlet? iter->second.first : iter->second.second;
}

complexdbl fxc_spin_bootstrap :: fxcQspace_wing_G_mul_q(const tripdbl& q, const tripint& G) const
{
	if( q != tripdbl_zero ) throw range_error(Error(ERRMSG_FXC_SPIN_BOOTSTRAP_fxcQspace_wing_G_mul_q_QNONZERO));

	if( G == tripint_zero ) throw range_error(Error(ERRMSG_FXC_SPIN_BOOTSTRAP_fxcQspace_wing_G_mul_q_G0));

	if( !initialized ) throw logic_error(Error(ERRMSG_FXC_SPIN_BOOTSTRAP_fxcQspace_wing_G_mul_q_NOTINITIALIZED));

	t_sym_store_cit iter = fxcstore.find(make_pair(G,tripint_zero));
	if( iter == fxcstore.end() ) throw runtime_error(ErrorWithClassData(ERRMSG_FXC_SPIN_BOOTSTRAP_fxcQspace_wing_G_mul_q_NOTFOUND,G));

	return mode_is_singlet? iter->second.first : iter->second.second;
}

complexdbl fxc_spin_bootstrap :: fxcQspace_wing_G1_mul_q(const tripdbl& q, const tripint& G1) const
{
	if( q != tripdbl_zero ) throw range_error(Error(ERRMSG_FXC_SPIN_BOOTSTRAP_fxcQspace_wing_G1_mul_q_QNONZERO));

	if( G1 == tripint_zero ) throw range_error(Error(ERRMSG_FXC_SPIN_BOOTSTRAP_fxcQspace_wing_G1_mul_q_G0));

	if( !initialized ) throw logic_error(Error(ERRMSG_FXC_SPIN_BOOTSTRAP_fxcQspace_wing_G1_mul_q_NOTINITIALIZED));

	t_sym_store_cit iter = fxcstore.find(make_pair(tripint_zero,G1));
	if( iter == fxcstore.end() ) throw runtime_error(ErrorWithClassData(ERRMSG_FXC_SPIN_BOOTSTRAP_fxcQspace_wing_G1_mul_q_NOTFOUND,G1));

	return mode_is_singlet? iter->second.first : iter->second.second;
}

complexdbl fxc_spin_bootstrap :: fxcQspace_head_mul_q2(const tripdbl& q) const
{
	if( q != tripdbl_zero ) throw range_error(Error(ERRMSG_FXC_SPIN_BOOTSTRAP_fxcQspace_head_mul_q2_QNONZERO));

	if( !initialized ) throw logic_error(Error(ERRMSG_FXC_SPIN_BOOTSTRAP_fxcQspace_head_mul_q2_NOTINITIALIZED));

	t_sym_store_cit iter = fxcstore.find(make_pair(tripint_zero,tripint_zero));
	if( iter == fxcstore.end() ) throw runtime_error(Error(ERRMSG_FXC_SPIN_BOOTSTRAP_fxcQspace_head_mul_q2_NOTFOUND));

	return mode_is_singlet? iter->second.first : iter->second.second;
}

istream& fxc_spin_bootstrap :: read(istream& is)
{
	ios_base::iostate exception_setting = is.exceptions();
	is.exceptions(ios_base::failbit | ios_base::badbit);
 try{
	unsigned c, element_count;
	tripint G, G1;
	complexdbl val_upup, val_updown;

	fxcstore.clear();

	Read(is,element_count);
	for(c=0; c<element_count; ++c)
	{
		Read(is,G); Read(is,G1); Read(is,val_upup); Read(is,val_updown);
		fxcstore[make_pair(G,G1)] = make_pair(val_upup,val_updown);
	}
	initialized = true;

	is.exceptions(exception_setting);
	return is;
 }
 catch(const exception& e)
 {
	initialized = false;
	fxcstore.clear();
	ostringstream oss;
	oss << "Exception within fxc_spin_bootstrap:read. Message: " << e.what() << endl;
	Cerr << oss.str() << flush;
	throw runtime_error(Error(ERRMSG_FXC_SPIN_BOOTSTRAP_INPUTOPER_FAIL));
 }
}

ostream& fxc_spin_bootstrap :: print(ostream& os) const
{
	os << ForData;
	Print(os<<setw(data_intwidth),static_cast<unsigned>(fxcstore.size())); PrintNewline(os,2);

	for(t_sym_store_cit iter = fxcstore.begin(); iter != fxcstore.end(); ++iter)
	{
		Print(os<<setw(data_intwidth),iter->first.first); PrintSpace(os);
		Print(os<<setw(data_intwidth),iter->first.second); PrintSpace(os);
		Print(os<<setw(data_dblwidth),iter->second.first); PrintSpace(os);
		Print(os<<setw(data_dblwidth),iter->second.second); PrintNewline(os);
	}

	return os;
}

string fxc_spin_bootstrap :: name() const
{
    return string("fxc_spin_bootstrap");
}

void fxc_spin_bootstrap :: calculateKernel()
{
   	const unsigned max_iterations(static_cast<unsigned>(Getxcb()));
	const double error_tolerance(Getxca());

	const Glist::t_AllowedG &allAllowedG = bands.GetGlist().GetAllAllowedG();

	fxcstore.clear();

	Cout << ForDisplay << "fxc_spin_bootstrap:calculateKernel: fxc size: " << allAllowedG.size() << " * " << allAllowedG.size() << '.' << endl;

	const unsigned mat_size = 2*allAllowedG.size(); // all elements in spin-independent bootstrap become 2*2 matrices

	// store chi0_sym(q=0,G,G',\omega=0) into matrix form, initialize fHxc_sym matrix form to 0
	// chi0_sym = v^{1/2} chi0 v^{1/2}
	Glist::t_AllowedG_cit it1, it2;
	unsigned ind1, ind2;

	// Master do the iterations. There matrices are not big, I won't add parallelization for now.
	if(myid == ID_Master)
	{
		ComplexMatrix chi0mat(mat_size,mat_size), fHxcmat(mat_size,mat_size); // initialized to 0

		const MKL_Complex16 chi0sym_00inv = MakeMKLComplex( 1.0/(0.5*chi0sym.Chi0q0_sym(tripint_zero,tripint_zero)) ); // 0.5 since have spin
		Cout << ForDisplay << "fxc_spin_bootstrap:calculateKernel: 1/(0.5*chi0_00_sym) = " << complexconv(chi0sym_00inv) << '\n';

		unsigned ind_G0 = 0;
		const vecttri& ReciLatticeVector = bands.GetReciLatticeVector();

		for(it1 = allAllowedG.begin(), ind1 = 0; it1 != allAllowedG.end(); ++it1, ind1+=2)
		{
		 const bool isit1_0 = (*it1 == tripint_zero);
		 const double it1_len = (isit1_0? 0 : red2cart(triplet_int2dbl(*it1),ReciLatticeVector).len());
		 if(isit1_0) ind_G0 = ind1;
		 for(it2 = allAllowedG.begin(), ind2 = 0; it2 != allAllowedG.end(); ++it2, ind2+=2)
		 {
		 	const bool isit2_0 = (*it2 == tripint_zero);
		 	const double it2_len = (isit2_0? 0 : red2cart(triplet_int2dbl(*it2),ReciLatticeVector).len());

			const pair<unsigned,unsigned> upup(ind1,ind2), downdown(ind1+1,ind2+1), updown(ind1,ind2+1), downup(ind1+1,ind2);

			// Notice chi0sym is the spin-independent chi0. It needs to be divided by 2 here. (due to occupation number)
			complexdbl val(chi0sym.Chi0q0_sym(*it1,*it2) / 2.0), val2;
			chi0mat.SetLocalElement(upup, MakeMKLComplex(val));
			chi0mat.SetLocalElement(downdown, MakeMKLComplex(val));

			fxc_spin_init.SetSingletMode();
			val = (isit1_0? (isit2_0? fxc_spin_init.fxcQspace_head_mul_q2(tripdbl_zero) : fxc_spin_init.fxcQspace_wing_G1_mul_q(tripdbl_zero,*it2)*it2_len ) : (isit2_0? fxc_spin_init.fxcQspace_wing_G_mul_q(tripdbl_zero,*it1)*it1_len : fxc_spin_init.fxcQspace(tripdbl_zero,*it1,*it2)*it1_len*it2_len )) / (4*M_PI); // singlet = (upup + updown)/2
			fxc_spin_init.SetTripletMode();
			val2 = (isit1_0? (isit2_0? fxc_spin_init.fxcQspace_head_mul_q2(tripdbl_zero) : fxc_spin_init.fxcQspace_wing_G1_mul_q(tripdbl_zero,*it2)*it2_len ) : (isit2_0? fxc_spin_init.fxcQspace_wing_G_mul_q(tripdbl_zero,*it1)*it1_len : fxc_spin_init.fxcQspace(tripdbl_zero,*it1,*it2)*it1_len*it2_len )) / (4*M_PI); // triplet = (upup - updown)/2

			fHxcmat.SetLocalElement(upup, MakeMKLComplex(val+val2)); // up up
			fHxcmat.SetLocalElement(downdown, MakeMKLComplex(val+val2)); // down down
			fHxcmat.SetLocalElement(downup, MakeMKLComplex(val-val2)); // down up
			fHxcmat.SetLocalElement(updown, MakeMKLComplex(val-val2)); // up down
		 }
		}

		Cout << ForDisplay << "fxc_spin_bootstrap:calculateKernel: G=0 is at index " << ind_G0 << '\n';

		ComplexMatrix fHxcmat_old(mat_size,mat_size), temp1(mat_size,mat_size), temp2(mat_size,mat_size);

		// the Hartree part in temp1
		// fH,\sigma,\sigma' = {\delta (1/2)\int d^3r d^3r' [n_up(r)+n_dn(r)][n_up(r')+n_dn(r')]/|r-r'|} / {\delta n(r) \delta n(r')}
		//                   = 1/|r-r'| = fH
		// has no relation at all with sigma, sigma' !!!
		// Thus, bootstrap kernal can naturally be extended to spin-dependent case!!!
		SetHartree(temp1);
		fHxcmat += temp1;

		// Do iterations until converged or max number of iterations reached.
		// Use <= instead of < since I count the first step as one iteration
		// so that if max_iterations==0, it won't be equivalent to fxc=0
		double biggestError;
		for(unsigned iteration = 0; iteration <= max_iterations; ++iteration)
		{
			Cout << ForDisplay << "fxc_spin_bootstrap:calculateKernel: begining iteration " << iteration << '.';

			// Calculate \epsilon^{-1}_sym(q=0,G,G',\sigma,\sigma',\omega=0):
			// 0. Save old fHxc matrix
			fHxcmat_old = fHxcmat;

			// 1.temp1 = \delta_{Ga,Gb}\delta_{\sigmaA,\sigmaB}-\sum_{Gc}\sum_{\sigmaC}\chi_0_sym(Ga,Gc)\delta{\sigmaA,\sigmaC}f_Hxc_sym(Gc,Gb,\sigmaC,\sigmaB)
			//         = \delta(...) - \sum_{Gc}\chi_0_sym(Ga,Gc)f_Hxc_sym(Gc,Gb,\sigmaA,\sigmaB)
			temp1.SetIdentity();
			ComplexMatrix_zgemm(MakeMKLComplex(-1,0),chi0mat,fHxcmat,MakeMKLComplex(1,0),temp1);

			// 2. take inverse of temp1, store in fHxcmat; v.fHxcmat, store in temp2
			temp1.Inverse(fHxcmat);

			SetHartree(temp1);
			ComplexMatrix_zgemm(MakeMKLComplex(1,0),temp1,fHxcmat,MakeMKLComplex(0,0),temp2);

			// 3. get \epsilon^{-1}_sym, store in temp1
			temp1.SetIdentity();
			ComplexMatrix_zgemm(MakeMKLComplex(1,0),temp2,chi0mat,MakeMKLComplex(1,0),temp1);

			// 4. get the fHxc of this iteration
			temp1 *= chi0sym_00inv;

			SetHartree(fHxcmat);
			fHxcmat += temp1;

			// Check spin-dependence and eliminate possible rounding error
			check_spin_dep_and_round(fHxcmat);

			// Check error tolerance
			biggestError = 0;
			fHxcmat_old -= fHxcmat;
			for(ind1=0; ind1<allAllowedG.size(); ++ind1)
			 for(ind2=0; ind2<allAllowedG.size(); ++ind2)
			 {
				double tmpval = abs(complexconv(fHxcmat_old.GetLocalElement(make_pair(ind1,ind2))));
				if( tmpval > biggestError ) biggestError = tmpval;
			 }
			Cout << ForDisplay << "\tMax error is " << biggestError << ".";

			complexdbl head_upup_val = complexconv(fHxcmat.GetLocalElement(make_pair(ind_G0,ind_G0))) - 1.0,
				   head_updown_val = complexconv(fHxcmat.GetLocalElement(make_pair(ind_G0,ind_G0+1))) - 1.0;

			Cout << "\tHead: upup = " << head_upup_val << ", updown = " << head_updown_val << ", singlet = " << (head_upup_val+head_updown_val)/2.0 << ", triplet = " << (head_upup_val-head_updown_val)/2.0 << endl;

			if(biggestError < error_tolerance)
			{
				Cout << ForDisplay << "fxc_spin_bootstrap:calculateKernel: max error " << biggestError << " < error tolerance " << error_tolerance << ", all finished." << endl;
				break;
			}
		}
		if(error_tolerance < biggestError) Cout << ForDisplay << "fxc_spin_bootstrap:calculateKernel: max error " << biggestError << " > error tolerance " << error_tolerance << ", but max number of iterations reached. Calculation may be not converged." << endl;

		// Copy the fHxc into storage(which is fxc, so be careful)
		// First remove the Hartree part
		SetHartree(temp1);
		fHxcmat -= temp1;

// Then copy
		for(it1 = allAllowedG.begin(), ind1 = 0; it1 != allAllowedG.end(); ++it1, ind1+=2)
		 for(it2 = allAllowedG.begin(), ind2 = 0; it2 != allAllowedG.end(); ++it2, ind2+=2)
		 {
			const complexdbl upup_val = complexconv(fHxcmat.GetLocalElement(make_pair(ind1,ind2))),
					 updown_val = complexconv(fHxcmat.GetLocalElement(make_pair(ind1,ind2+1)));

			const pair<tripint,tripint> gpair(*it1,*it2);
			pair<complexdbl,complexdbl> &ref = fxcstore[gpair];

			const complexdbl coeff(*it1 == tripint_zero? (*it2 == tripint_zero? 4*M_PI : 2*M_SQRTPI * Vcoulq0_sqrt(*it2)) : (*it2 == tripint_zero? Vcoulq0_sqrt(*it1) * 2*M_SQRTPI : Vcoulq0_sqrt(*it1) * Vcoulq0_sqrt(*it2)));

			ref.first = coeff * (upup_val + updown_val)/2.0;
			ref.second = coeff * (upup_val - updown_val)/2.0;

			if(*it1 == tripint_zero && *it2 == tripint_zero)
				Cout << ForDisplay << "fxc_spin_bootstrap:calculateKernel: final result for head: upup = " << upup_val << ", updown = " << updown_val << ", singlet = " << (upup_val + updown_val)/2.0 << ", triplet = " << (upup_val - updown_val)/2.0 << ", singlet with coeff=" << ref.first << ", triplet with coeff=" << ref.second << endl;
		 }

	} // I'm master
	// send fxcstore to all slaves
	mpi::broadcast(mpi::communicator(),fxcstore,ID_Master);

	initialized = true;
}

void fxc_spin_bootstrap :: check_spin_dep_and_round(ComplexMatrix& mat)
{
	EquComplex EquObj(CHOP_SPIN_BOOTSTRAP_INT);
	// only used inside fxc_spin_bootstrap, no need to check anything
	for(unsigned i = 0; i < mat.nLocalRows(); i += 2)
	 for(unsigned j = 0; j < mat.nLocalCols(); j += 2)
	 {
		const complexdbl upup = complexconv(mat.GetLocalElement(make_pair(i,j))),
				 downdown = complexconv(mat.GetLocalElement(make_pair(i+1,j+1)));

		if( !EquObj(upup,downdown) )
			throw runtime_error(ErrorWith4ClassData(ERRMSG_FXC_SPIN_BOOTSTRAP_check_spin_dep_and_round_DIAGERR,i,j,upup,downdown));
		// eliminate possible rounding error for downdown
		mat.SetLocalElement(make_pair(i+1,j+1), MakeMKLComplex(upup));

		const complexdbl updown = complexconv(mat.GetLocalElement(make_pair(i,j+1))),
				 downup = complexconv(mat.GetLocalElement(make_pair(i+1,j)));

		if( !EquObj(updown,downup) )
			throw runtime_error(ErrorWith4ClassData(ERRMSG_FXC_SPIN_BOOTSTRAP_check_spin_dep_and_round_OFFDIAGERR,i,j,updown,downup));
		// eliminate possible rounding error for downup
		mat.SetLocalElement(make_pair(i+1,j), MakeMKLComplex(updown));
	 }
}

void fxc_spin_bootstrap :: SetHartree(ComplexMatrix& mat)
{
	mat.SetZero();
	// only used inside fxc_spin_bootstrap, no need to check anything
	for(unsigned i = 0; i < mat.nLocalRows(); i += 2)
	{
		mat.SetLocalElement(make_pair(i,i), MakeMKLComplex(1));
		mat.SetLocalElement(make_pair(i+1,i+1), MakeMKLComplex(1));
		mat.SetLocalElement(make_pair(i+1,i), MakeMKLComplex(1));
		mat.SetLocalElement(make_pair(i,i+1), MakeMKLComplex(1));
	}
}

double fxc_spin_bootstrap :: Vcoulq0_sqrt(const tripint& G) const
{
	const vecttri& ReciLatticeVector = bands.GetReciLatticeVector();

	return 2*M_SQRTPI / red2cart(triplet_int2dbl(G),ReciLatticeVector).len();
}



fxc_hybrid_spin_bootstrap :: fxc_hybrid_spin_bootstrap(const BandDataBZ& data, const fxc_bootstrap& fxcbs_val, const fxc_ALDA_PW92& fxcalda_updown_val) :
 fxc_spin(data), fxcbs(fxcbs_val), fxcalda_updown(fxcalda_updown_val)
{
	if(fxcalda_updown_val.GetMode() != fxc_ALDA_PW92::alda_updown) throw logic_error(Error(ERRMSG_FXC_HYBRID_SPIN_BOOTSTRAP_fxc_hybrid_spin_bootstrap_NOTUPDOWN));
}

fxc_hybrid_spin_bootstrap :: fxc_hybrid_spin_bootstrap(const fxc_hybrid_spin_bootstrap& inst) :
 fxc_spin(inst), fxcbs(inst.fxcbs), fxcalda_updown(inst.fxcalda_updown)
{
}

fxc_hybrid_spin_bootstrap :: ~fxc_hybrid_spin_bootstrap()
{
}

complexdbl fxc_hybrid_spin_bootstrap :: fxcQspace(const tripdbl& q, const tripint& G, const tripint& G1) const
{
	return mode_is_singlet? fxcbs.fxcQspace(q,G,G1) : fxcbs.fxcQspace(q,G,G1)-fxcalda_updown.fxcQspace(q,G,G1);
}

complexdbl fxc_hybrid_spin_bootstrap :: fxcQspace_wing_G_mul_q(const tripdbl& q, const tripint& G) const
{
	// ALDA wing = 0
	return fxcbs.fxcQspace_wing_G_mul_q(q,G);
}

complexdbl fxc_hybrid_spin_bootstrap :: fxcQspace_wing_G1_mul_q(const tripdbl& q, const tripint& G1) const
{
	// ALDA wing = 0
	return fxcbs.fxcQspace_wing_G1_mul_q(q,G1);
}

complexdbl fxc_hybrid_spin_bootstrap :: fxcQspace_head_mul_q2(const tripdbl& q) const
{
	// ALDA head = 0
	return fxcbs.fxcQspace_head_mul_q2(q);
}

istream& fxc_hybrid_spin_bootstrap :: read(istream& is)
{
	return is;
}

ostream& fxc_hybrid_spin_bootstrap :: print(ostream& os) const
{
	return os;
}

string fxc_hybrid_spin_bootstrap :: name() const
{
	return string("fxc_hybrid_spin_bootstrap");
}


}


==> supplemental/xc_spin_dep.h <==
#ifndef EXCITON_XC_SPIN_DEP_H
#define EXCITON_XC_SPIN_DEP_H

#include "defines.h"

#include <memory>

#include "xc.h"
#include "scalapack_helper.h"

namespace exciton{

// ONLY for spin-unpolarized systems. Provides a unified interface.
class fxc_spin : public fxc
{
	public:
		explicit fxc_spin(const BandDataBZ& data, double xca_val = 0, double xcb_val = 0, double xcc_val = 0) : fxc(data, xca_val, xcb_val, xcc_val), mode_is_singlet(true) {}
		fxc_spin(const fxc_spin& inst) : fxc(inst), mode_is_singlet(inst.mode_is_singlet) {}
		virtual ~fxc_spin() = 0;  // nothing to destroy here, actually

		using fxc::fxcQspace;
		using fxc::fxcQspace_wing_G_mul_q;
		using fxc::fxcQspace_wing_G1_mul_q;
		using fxc::fxcQspace_head_mul_q2;

		using fxc::read;
		using fxc::print;

		using fxc::name;

		inline bool ModeIsSinglet() const { return mode_is_singlet; }
		inline void SetSingletMode() const { mode_is_singlet = true; }
		inline void SetTripletMode() const { mode_is_singlet = false; }
		inline void ToggleMode() const { mode_is_singlet = !mode_is_singlet; }
	private:
		fxc_spin& operator=(const fxc_spin&);
	protected:
		using fxc::bands;
		mutable bool mode_is_singlet;
};

// Mix and match ordinary fxc's, treating these fxc as the cooresponding spin-components, INSTEAD OF treating them as spin-independent fxc
class fxc_spin_adapter : public fxc_spin
{
	public:
		fxc_spin_adapter(const fxc& fxc_upup_val, const fxc& fxc_updown_val);
		fxc_spin_adapter(const fxc_spin_adapter& inst);
		virtual ~fxc_spin_adapter();

		virtual complexdbl fxcQspace(const tripdbl&, const tripint&, const tripint&) const;
		virtual complexdbl fxcQspace_wing_G_mul_q(const tripdbl&, const tripint&) const;
		virtual complexdbl fxcQspace_wing_G1_mul_q(const tripdbl&, const tripint&) const;
		virtual complexdbl fxcQspace_head_mul_q2(const tripdbl&) const;

		virtual std::istream& read(std::istream&);
		virtual std::ostream& print(std::ostream&) const;

		virtual std::string name() const;
	private:
		fxc_spin_adapter& operator=(const fxc_spin_adapter&);

		std::auto_ptr<fxc> p_upup_local, p_updown_local;
		fxc &fxc_upup, &fxc_updown;
};

class fxc_spin_bootstrap : public fxc_spin
{
	public:
		fxc_spin_bootstrap(const BandDataBZ& data, double error_tolerance, unsigned max_iterations, const fxc_spin& fxc_spin_init_val, const Prop_Chi0_q0_sym& chi0_val, bool doInitialization); // xcA is error_tolerance, xcB is max_iterations.
		fxc_spin_bootstrap(const fxc_spin_bootstrap& inst);
		virtual ~fxc_spin_bootstrap();

		virtual complexdbl fxcQspace(const tripdbl&, const tripint&, const tripint&) const;
		virtual complexdbl fxcQspace_wing_G_mul_q(const tripdbl&, const tripint&) const;
		virtual complexdbl fxcQspace_wing_G1_mul_q(const tripdbl&, const tripint&) const;
		virtual complexdbl fxcQspace_head_mul_q2(const tripdbl&) const;

		virtual std::istream& read(std::istream&);
		virtual std::ostream& print(std::ostream&) const;

		virtual std::string name() const;

		//                    G        G'             singlet      triplet
		typedef std::map< std::pair< tripint, tripint >, std::pair< complexdbl, complexdbl > > t_sym_store; // for symmetric form data
		typedef t_sym_store::iterator t_sym_store_it;
		typedef t_sym_store::const_iterator t_sym_store_cit;
	private:
		fxc_spin_bootstrap& operator=(const fxc_spin_bootstrap&);

		const fxc_spin& fxc_spin_init; // start the bootstrap iteration from this fxc
		const Prop_Chi0_q0_sym &chi0sym; // notice chi0sym is still the spin-independent version

		mutable bool initialized;

		t_sym_store fxcstore; // v^{1/2} fxc_sym v^{1/2}, ignoring all q's. This is what should be returned by the various fxcQspace's.

		void calculateKernel();

		static void check_spin_dep_and_round(ComplexMatrix&); // Check spin-dependence(upup==downdown, updown==downup), and if ok,
								      // set downdown=upup, downup=updown to eliminate possible rounding error
								      // in iteration.
		static void SetHartree(ComplexMatrix&);
		double Vcoulq0_sqrt(const tripint&) const;
};

// singlet = bootstrap, triplet = bootstrap - ALDAupdown
class fxc_hybrid_spin_bootstrap : public fxc_spin
{
	public:
		fxc_hybrid_spin_bootstrap(const BandDataBZ& data, const fxc_bootstrap& fxcbs_val, const fxc_ALDA_PW92& fxcalda_updown_val);
		fxc_hybrid_spin_bootstrap(const fxc_hybrid_spin_bootstrap& inst);
		virtual ~fxc_hybrid_spin_bootstrap();

		virtual complexdbl fxcQspace(const tripdbl&, const tripint&, const tripint&) const;
		virtual complexdbl fxcQspace_wing_G_mul_q(const tripdbl&, const tripint&) const;
		virtual complexdbl fxcQspace_wing_G1_mul_q(const tripdbl&, const tripint&) const;
		virtual complexdbl fxcQspace_head_mul_q2(const tripdbl&) const;

		virtual std::istream& read(std::istream&);
		virtual std::ostream& print(std::ostream&) const;

		virtual std::string name() const;
	private:
		fxc_hybrid_spin_bootstrap& operator=(const fxc_hybrid_spin_bootstrap&);

		const fxc_bootstrap& fxcbs;
		const fxc_ALDA_PW92& fxcalda_updown;
};

}

#endif // EXCITON_XC_SPIN_DEP_H

